Twist-2 at seven loops in planar N=4 SYM theory: Full result and analytic properties

The anomalous dimension of twist-2 operators of arbitrary spin in planar N=4 SYM theory is found at seven loops by using the quantum spectral curve to compute values at fixed spin, and reconstructing the general result using the LLL-algorithm together with modular arithmetic. The result of the analytic continuation to negative spin is presented, and its relation with the recently computed correction to the BFKL and double-logarithmic equation is discussed.

==> anc/BinomialToReciprocityRespectingUpWeight13.m <==
(* Relation between the binomial harmonic sums and RR[i_1,i_2,...,i_k],  *)
(* which denote the rational part of the reciprocity-respecting harmonic sums, *)
(* up to transcedentality 13 *)
(* RR[i_1,i_2,...,i_k] is the harmonic sum with the maximal numbers of indices in the expression (see file BinomialToUsualUpWeight13.m) *)
(* which relates the corresponding binomial sums and the combination of the usual harmonic sums, *)
(* forming the rational part of the reciprocity-respecting sums *)
(* BS[i1,i2,...] are the binomial harmonic sums *)
(* RR[i1,i2,...] are the rational part of the reciprocity-respecting harmonic sums *)

{BS[2, 2, 2, 2, 2, 2, 1] -> 2*RR[13], 
 BS[1, 2, 2, 2, 2, 2, 2] -> -4*RR[1, -12], 
 BS[3, 2, 2, 2, 2, 2] -> -4*RR[-2, 11], 
 BS[2, 1, 2, 2, 2, 2, 2] -> -4*RR[3, -10], 
 BS[2, 3, 2, 2, 2, 2] -> -4*RR[-4, 9], 
 BS[2, 2, 1, 2, 2, 2, 2] -> -4*RR[5, -8], 
 BS[2, 2, 3, 2, 2, 2] -> -4*RR[-6, 7], 
 BS[2, 2, 2, 1, 2, 2, 2] -> -4*RR[7, -6], 
 BS[2, 2, 2, 3, 2, 2] -> -4*RR[-8, 5], 
 BS[2, 2, 2, 2, 1, 2, 2] -> -4*RR[9, -4], 
 BS[2, 2, 2, 2, 3, 2] -> -4*RR[-10, 3], 
 BS[2, 2, 2, 2, 2, 1, 2] -> -4*RR[11, -2], 
 BS[2, 2, 2, 2, 2, 3] -> -4*RR[-12, 1], 
 BS[1, 1, 2, 2, 2, 2, 2, 1] -> 8*RR[1, 1, 11], 
 BS[1, 3, 2, 2, 2, 2, 1] -> 8*RR[1, -2, -10], 
 BS[1, 2, 1, 2, 2, 2, 2, 1] -> 8*RR[1, 3, 9], 
 BS[1, 2, 3, 2, 2, 2, 1] -> 8*RR[1, -4, -8], 
 BS[1, 2, 2, 1, 2, 2, 2, 1] -> 8*RR[1, 5, 7], 
 BS[1, 2, 2, 3, 2, 2, 1] -> 8*RR[1, -6, -6], 
 BS[1, 2, 2, 2, 1, 2, 2, 1] -> 8*RR[1, 7, 5], 
 BS[1, 2, 2, 2, 3, 2, 1] -> 8*RR[1, -8, -4], 
 BS[1, 2, 2, 2, 2, 1, 2, 1] -> 8*RR[1, 9, 3], 
 BS[1, 2, 2, 2, 2, 3, 1] -> 8*RR[1, -10, -2], 
 BS[1, 2, 2, 2, 2, 2, 1, 1] -> 8*RR[1, 11, 1], 
 BS[4, 2, 2, 2, 2, 1] -> 8*RR[-2, 1, -10], 
 BS[3, 1, 2, 2, 2, 2, 1] -> 8*RR[-2, -2, 9], 
 BS[3, 3, 2, 2, 2, 1] -> 8*RR[-2, 3, -8], 
 BS[3, 2, 1, 2, 2, 2, 1] -> 8*RR[-2, -4, 7], 
 BS[3, 2, 3, 2, 2, 1] -> 8*RR[-2, 5, -6], 
 BS[3, 2, 2, 1, 2, 2, 1] -> 8*RR[-2, -6, 5], 
 BS[3, 2, 2, 3, 2, 1] -> 8*RR[-2, 7, -4], 
 BS[3, 2, 2, 2, 1, 2, 1] -> 8*RR[-2, -8, 3], 
 BS[3, 2, 2, 2, 3, 1] -> 8*RR[-2, 9, -2], 
 BS[3, 2, 2, 2, 2, 1, 1] -> 8*RR[-2, -10, 1], 
 BS[2, 1, 1, 2, 2, 2, 2, 1] -> 8*RR[3, 1, 9], 
 BS[2, 1, 3, 2, 2, 2, 1] -> 8*RR[3, -2, -8], 
 BS[2, 1, 2, 1, 2, 2, 2, 1] -> 8*RR[3, 3, 7], 
 BS[2, 1, 2, 3, 2, 2, 1] -> 8*RR[3, -4, -6], 
 BS[2, 1, 2, 2, 1, 2, 2, 1] -> 8*RR[3, 5, 5], 
 BS[2, 1, 2, 2, 3, 2, 1] -> 8*RR[3, -6, -4], 
 BS[2, 1, 2, 2, 2, 1, 2, 1] -> 8*RR[3, 7, 3], 
 BS[2, 1, 2, 2, 2, 3, 1] -> 8*RR[3, -8, -2], 
 BS[2, 1, 2, 2, 2, 2, 1, 1] -> 8*RR[3, 9, 1], 
 BS[2, 4, 2, 2, 2, 1] -> 8*RR[-4, 1, -8], 
 BS[2, 3, 1, 2, 2, 2, 1] -> 8*RR[-4, -2, 7], 
 BS[2, 3, 3, 2, 2, 1] -> 8*RR[-4, 3, -6], 
 BS[2, 3, 2, 1, 2, 2, 1] -> 8*RR[-4, -4, 5], 
 BS[2, 3, 2, 3, 2, 1] -> 8*RR[-4, 5, -4], 
 BS[2, 3, 2, 2, 1, 2, 1] -> 8*RR[-4, -6, 3], 
 BS[2, 3, 2, 2, 3, 1] -> 8*RR[-4, 7, -2], 
 BS[2, 3, 2, 2, 2, 1, 1] -> 8*RR[-4, -8, 1], 
 BS[2, 2, 1, 1, 2, 2, 2, 1] -> 8*RR[5, 1, 7], 
 BS[2, 2, 1, 3, 2, 2, 1] -> 8*RR[5, -2, -6], 
 BS[2, 2, 1, 2, 1, 2, 2, 1] -> 8*RR[5, 3, 5], 
 BS[2, 2, 1, 2, 3, 2, 1] -> 8*RR[5, -4, -4], 
 BS[2, 2, 1, 2, 2, 1, 2, 1] -> 8*RR[5, 5, 3], 
 BS[2, 2, 1, 2, 2, 3, 1] -> 8*RR[5, -6, -2], 
 BS[2, 2, 1, 2, 2, 2, 1, 1] -> 8*RR[5, 7, 1], 
 BS[2, 2, 4, 2, 2, 1] -> 8*RR[-6, 1, -6], 
 BS[2, 2, 3, 1, 2, 2, 1] -> 8*RR[-6, -2, 5], 
 BS[2, 2, 3, 3, 2, 1] -> 8*RR[-6, 3, -4], 
 BS[2, 2, 3, 2, 1, 2, 1] -> 8*RR[-6, -4, 3], 
 BS[2, 2, 3, 2, 3, 1] -> 8*RR[-6, 5, -2], 
 BS[2, 2, 3, 2, 2, 1, 1] -> 8*RR[-6, -6, 1], 
 BS[2, 2, 2, 1, 1, 2, 2, 1] -> 8*RR[7, 1, 5], 
 BS[2, 2, 2, 1, 3, 2, 1] -> 8*RR[7, -2, -4], 
 BS[2, 2, 2, 1, 2, 1, 2, 1] -> 8*RR[7, 3, 3], 
 BS[2, 2, 2, 1, 2, 3, 1] -> 8*RR[7, -4, -2], 
 BS[2, 2, 2, 1, 2, 2, 1, 1] -> 8*RR[7, 5, 1], 
 BS[2, 2, 2, 4, 2, 1] -> 8*RR[-8, 1, -4], 
 BS[2, 2, 2, 3, 1, 2, 1] -> 8*RR[-8, -2, 3], 
 BS[2, 2, 2, 3, 3, 1] -> 8*RR[-8, 3, -2], 
 BS[2, 2, 2, 3, 2, 1, 1] -> 8*RR[-8, -4, 1], 
 BS[2, 2, 2, 2, 1, 1, 2, 1] -> 8*RR[9, 1, 3], 
 BS[2, 2, 2, 2, 1, 3, 1] -> 8*RR[9, -2, -2], 
 BS[2, 2, 2, 2, 1, 2, 1, 1] -> 8*RR[9, 3, 1], 
 BS[2, 2, 2, 2, 4, 1] -> 8*RR[-10, 1, -2], 
 BS[2, 2, 2, 2, 3, 1, 1] -> 8*RR[-10, -2, 1], 
 BS[2, 2, 2, 2, 2, 1, 1, 1] -> 8*RR[11, 1, 1], 
 BS[1, 1, 1, 2, 2, 2, 2, 2] -> -16*RR[1, 1, 1, -10], 
 BS[1, 1, 3, 2, 2, 2, 2] -> -16*RR[1, 1, -2, 9], 
 BS[1, 1, 2, 1, 2, 2, 2, 2] -> -16*RR[1, 1, 3, -8], 
 BS[1, 1, 2, 3, 2, 2, 2] -> -16*RR[1, 1, -4, 7], 
 BS[1, 1, 2, 2, 1, 2, 2, 2] -> -16*RR[1, 1, 5, -6], 
 BS[1, 1, 2, 2, 3, 2, 2] -> -16*RR[1, 1, -6, 5], 
 BS[1, 1, 2, 2, 2, 1, 2, 2] -> -16*RR[1, 1, 7, -4], 
 BS[1, 1, 2, 2, 2, 3, 2] -> -16*RR[1, 1, -8, 3], 
 BS[1, 1, 2, 2, 2, 2, 1, 2] -> -16*RR[1, 1, 9, -2], 
 BS[1, 1, 2, 2, 2, 2, 3] -> -16*RR[1, 1, -10, 1], 
 BS[1, 4, 2, 2, 2, 2] -> -16*RR[1, -2, 1, 9], 
 BS[1, 3, 1, 2, 2, 2, 2] -> -16*RR[1, -2, -2, -8], 
 BS[1, 3, 3, 2, 2, 2] -> -16*RR[1, -2, 3, 7], 
 BS[1, 3, 2, 1, 2, 2, 2] -> -16*RR[1, -2, -4, -6], 
 BS[1, 3, 2, 3, 2, 2] -> -16*RR[1, -2, 5, 5], 
 BS[1, 3, 2, 2, 1, 2, 2] -> -16*RR[1, -2, -6, -4], 
 BS[1, 3, 2, 2, 3, 2] -> -16*RR[1, -2, 7, 3], 
 BS[1, 3, 2, 2, 2, 1, 2] -> -16*RR[1, -2, -8, -2], 
 BS[1, 3, 2, 2, 2, 3] -> -16*RR[1, -2, 9, 1], 
 BS[1, 2, 1, 1, 2, 2, 2, 2] -> -16*RR[1, 3, 1, -8], 
 BS[1, 2, 1, 3, 2, 2, 2] -> -16*RR[1, 3, -2, 7], 
 BS[1, 2, 1, 2, 1, 2, 2, 2] -> -16*RR[1, 3, 3, -6], 
 BS[1, 2, 1, 2, 3, 2, 2] -> -16*RR[1, 3, -4, 5], 
 BS[1, 2, 1, 2, 2, 1, 2, 2] -> -16*RR[1, 3, 5, -4], 
 BS[1, 2, 1, 2, 2, 3, 2] -> -16*RR[1, 3, -6, 3], 
 BS[1, 2, 1, 2, 2, 2, 1, 2] -> -16*RR[1, 3, 7, -2], 
 BS[1, 2, 1, 2, 2, 2, 3] -> -16*RR[1, 3, -8, 1], 
 BS[1, 2, 4, 2, 2, 2] -> -16*RR[1, -4, 1, 7], 
 BS[1, 2, 3, 1, 2, 2, 2] -> -16*RR[1, -4, -2, -6], 
 BS[1, 2, 3, 3, 2, 2] -> -16*RR[1, -4, 3, 5], 
 BS[1, 2, 3, 2, 1, 2, 2] -> -16*RR[1, -4, -4, -4], 
 BS[1, 2, 3, 2, 3, 2] -> -16*RR[1, -4, 5, 3], 
 BS[1, 2, 3, 2, 2, 1, 2] -> -16*RR[1, -4, -6, -2], 
 BS[1, 2, 3, 2, 2, 3] -> -16*RR[1, -4, 7, 1], 
 BS[1, 2, 2, 1, 1, 2, 2, 2] -> -16*RR[1, 5, 1, -6], 
 BS[1, 2, 2, 1, 3, 2, 2] -> -16*RR[1, 5, -2, 5], 
 BS[1, 2, 2, 1, 2, 1, 2, 2] -> -16*RR[1, 5, 3, -4], 
 BS[1, 2, 2, 1, 2, 3, 2] -> -16*RR[1, 5, -4, 3], 
 BS[1, 2, 2, 1, 2, 2, 1, 2] -> -16*RR[1, 5, 5, -2], 
 BS[1, 2, 2, 1, 2, 2, 3] -> -16*RR[1, 5, -6, 1], 
 BS[1, 2, 2, 4, 2, 2] -> -16*RR[1, -6, 1, 5], 
 BS[1, 2, 2, 3, 1, 2, 2] -> -16*RR[1, -6, -2, -4], 
 BS[1, 2, 2, 3, 3, 2] -> -16*RR[1, -6, 3, 3], 
 BS[1, 2, 2, 3, 2, 1, 2] -> -16*RR[1, -6, -4, -2], 
 BS[1, 2, 2, 3, 2, 3] -> -16*RR[1, -6, 5, 1], 
 BS[1, 2, 2, 2, 1, 1, 2, 2] -> -16*RR[1, 7, 1, -4], 
 BS[1, 2, 2, 2, 1, 3, 2] -> -16*RR[1, 7, -2, 3], 
 BS[1, 2, 2, 2, 1, 2, 1, 2] -> -16*RR[1, 7, 3, -2], 
 BS[1, 2, 2, 2, 1, 2, 3] -> -16*RR[1, 7, -4, 1], 
 BS[1, 2, 2, 2, 4, 2] -> -16*RR[1, -8, 1, 3], 
 BS[1, 2, 2, 2, 3, 1, 2] -> -16*RR[1, -8, -2, -2], 
 BS[1, 2, 2, 2, 3, 3] -> -16*RR[1, -8, 3, 1], 
 BS[1, 2, 2, 2, 2, 1, 1, 2] -> -16*RR[1, 9, 1, -2], 
 BS[1, 2, 2, 2, 2, 1, 3] -> -16*RR[1, 9, -2, 1], 
 BS[1, 2, 2, 2, 2, 4] -> -16*RR[1, -10, 1, 1], 
 BS[5, 2, 2, 2, 2] -> -16*RR[-2, 1, 1, 9], 
 BS[4, 1, 2, 2, 2, 2] -> -16*RR[-2, 1, -2, -8], 
 BS[4, 3, 2, 2, 2] -> -16*RR[-2, 1, 3, 7], 
 BS[4, 2, 1, 2, 2, 2] -> -16*RR[-2, 1, -4, -6], 
 BS[4, 2, 3, 2, 2] -> -16*RR[-2, 1, 5, 5], 
 BS[4, 2, 2, 1, 2, 2] -> -16*RR[-2, 1, -6, -4], 
 BS[4, 2, 2, 3, 2] -> -16*RR[-2, 1, 7, 3], 
 BS[4, 2, 2, 2, 1, 2] -> -16*RR[-2, 1, -8, -2], 
 BS[4, 2, 2, 2, 3] -> -16*RR[-2, 1, 9, 1], 
 BS[3, 1, 1, 2, 2, 2, 2] -> -16*RR[-2, -2, 1, -8], 
 BS[3, 1, 3, 2, 2, 2] -> -16*RR[-2, -2, -2, 7], 
 BS[3, 1, 2, 1, 2, 2, 2] -> -16*RR[-2, -2, 3, -6], 
 BS[3, 1, 2, 3, 2, 2] -> -16*RR[-2, -2, -4, 5], 
 BS[3, 1, 2, 2, 1, 2, 2] -> -16*RR[-2, -2, 5, -4], 
 BS[3, 1, 2, 2, 3, 2] -> -16*RR[-2, -2, -6, 3], 
 BS[3, 1, 2, 2, 2, 1, 2] -> -16*RR[-2, -2, 7, -2], 
 BS[3, 1, 2, 2, 2, 3] -> -16*RR[-2, -2, -8, 1], 
 BS[3, 4, 2, 2, 2] -> -16*RR[-2, 3, 1, 7], 
 BS[3, 3, 1, 2, 2, 2] -> -16*RR[-2, 3, -2, -6], 
 BS[3, 3, 3, 2, 2] -> -16*RR[-2, 3, 3, 5], 
 BS[3, 3, 2, 1, 2, 2] -> -16*RR[-2, 3, -4, -4], 
 BS[3, 3, 2, 3, 2] -> -16*RR[-2, 3, 5, 3], 
 BS[3, 3, 2, 2, 1, 2] -> -16*RR[-2, 3, -6, -2], 
 BS[3, 3, 2, 2, 3] -> -16*RR[-2, 3, 7, 1], 
 BS[3, 2, 1, 1, 2, 2, 2] -> -16*RR[-2, -4, 1, -6], 
 BS[3, 2, 1, 3, 2, 2] -> -16*RR[-2, -4, -2, 5], 
 BS[3, 2, 1, 2, 1, 2, 2] -> -16*RR[-2, -4, 3, -4], 
 BS[3, 2, 1, 2, 3, 2] -> -16*RR[-2, -4, -4, 3], 
 BS[3, 2, 1, 2, 2, 1, 2] -> -16*RR[-2, -4, 5, -2], 
 BS[3, 2, 1, 2, 2, 3] -> -16*RR[-2, -4, -6, 1], 
 BS[3, 2, 4, 2, 2] -> -16*RR[-2, 5, 1, 5], 
 BS[3, 2, 3, 1, 2, 2] -> -16*RR[-2, 5, -2, -4], 
 BS[3, 2, 3, 3, 2] -> -16*RR[-2, 5, 3, 3], 
 BS[3, 2, 3, 2, 1, 2] -> -16*RR[-2, 5, -4, -2], 
 BS[3, 2, 3, 2, 3] -> -16*RR[-2, 5, 5, 1], 
 BS[3, 2, 2, 1, 1, 2, 2] -> -16*RR[-2, -6, 1, -4], 
 BS[3, 2, 2, 1, 3, 2] -> -16*RR[-2, -6, -2, 3], 
 BS[3, 2, 2, 1, 2, 1, 2] -> -16*RR[-2, -6, 3, -2], 
 BS[3, 2, 2, 1, 2, 3] -> -16*RR[-2, -6, -4, 1], 
 BS[3, 2, 2, 4, 2] -> -16*RR[-2, 7, 1, 3], 
 BS[3, 2, 2, 3, 1, 2] -> -16*RR[-2, 7, -2, -2], 
 BS[3, 2, 2, 3, 3] -> -16*RR[-2, 7, 3, 1], 
 BS[3, 2, 2, 2, 1, 1, 2] -> -16*RR[-2, -8, 1, -2], 
 BS[3, 2, 2, 2, 1, 3] -> -16*RR[-2, -8, -2, 1], 
 BS[3, 2, 2, 2, 4] -> -16*RR[-2, 9, 1, 1], 
 BS[2, 1, 1, 1, 2, 2, 2, 2] -> -16*RR[3, 1, 1, -8], 
 BS[2, 1, 1, 3, 2, 2, 2] -> -16*RR[3, 1, -2, 7], 
 BS[2, 1, 1, 2, 1, 2, 2, 2] -> -16*RR[3, 1, 3, -6], 
 BS[2, 1, 1, 2, 3, 2, 2] -> -16*RR[3, 1, -4, 5], 
 BS[2, 1, 1, 2, 2, 1, 2, 2] -> -16*RR[3, 1, 5, -4], 
 BS[2, 1, 1, 2, 2, 3, 2] -> -16*RR[3, 1, -6, 3], 
 BS[2, 1, 1, 2, 2, 2, 1, 2] -> -16*RR[3, 1, 7, -2], 
 BS[2, 1, 1, 2, 2, 2, 3] -> -16*RR[3, 1, -8, 1], 
 BS[2, 1, 4, 2, 2, 2] -> -16*RR[3, -2, 1, 7], 
 BS[2, 1, 3, 1, 2, 2, 2] -> -16*RR[3, -2, -2, -6], 
 BS[2, 1, 3, 3, 2, 2] -> -16*RR[3, -2, 3, 5], 
 BS[2, 1, 3, 2, 1, 2, 2] -> -16*RR[3, -2, -4, -4], 
 BS[2, 1, 3, 2, 3, 2] -> -16*RR[3, -2, 5, 3], 
 BS[2, 1, 3, 2, 2, 1, 2] -> -16*RR[3, -2, -6, -2], 
 BS[2, 1, 3, 2, 2, 3] -> -16*RR[3, -2, 7, 1], 
 BS[2, 1, 2, 1, 1, 2, 2, 2] -> -16*RR[3, 3, 1, -6], 
 BS[2, 1, 2, 1, 3, 2, 2] -> -16*RR[3, 3, -2, 5], 
 BS[2, 1, 2, 1, 2, 1, 2, 2] -> -16*RR[3, 3, 3, -4], 
 BS[2, 1, 2, 1, 2, 3, 2] -> -16*RR[3, 3, -4, 3], 
 BS[2, 1, 2, 1, 2, 2, 1, 2] -> -16*RR[3, 3, 5, -2], 
 BS[2, 1, 2, 1, 2, 2, 3] -> -16*RR[3, 3, -6, 1], 
 BS[2, 1, 2, 4, 2, 2] -> -16*RR[3, -4, 1, 5], 
 BS[2, 1, 2, 3, 1, 2, 2] -> -16*RR[3, -4, -2, -4], 
 BS[2, 1, 2, 3, 3, 2] -> -16*RR[3, -4, 3, 3], 
 BS[2, 1, 2, 3, 2, 1, 2] -> -16*RR[3, -4, -4, -2], 
 BS[2, 1, 2, 3, 2, 3] -> -16*RR[3, -4, 5, 1], 
 BS[2, 1, 2, 2, 1, 1, 2, 2] -> -16*RR[3, 5, 1, -4], 
 BS[2, 1, 2, 2, 1, 3, 2] -> -16*RR[3, 5, -2, 3], 
 BS[2, 1, 2, 2, 1, 2, 1, 2] -> -16*RR[3, 5, 3, -2], 
 BS[2, 1, 2, 2, 1, 2, 3] -> -16*RR[3, 5, -4, 1], 
 BS[2, 1, 2, 2, 4, 2] -> -16*RR[3, -6, 1, 3], 
 BS[2, 1, 2, 2, 3, 1, 2] -> -16*RR[3, -6, -2, -2], 
 BS[2, 1, 2, 2, 3, 3] -> -16*RR[3, -6, 3, 1], 
 BS[2, 1, 2, 2, 2, 1, 1, 2] -> -16*RR[3, 7, 1, -2], 
 BS[2, 1, 2, 2, 2, 1, 3] -> -16*RR[3, 7, -2, 1], 
 BS[2, 1, 2, 2, 2, 4] -> -16*RR[3, -8, 1, 1], 
 BS[2, 5, 2, 2, 2] -> -16*RR[-4, 1, 1, 7], 
 BS[2, 4, 1, 2, 2, 2] -> -16*RR[-4, 1, -2, -6], 
 BS[2, 4, 3, 2, 2] -> -16*RR[-4, 1, 3, 5], 
 BS[2, 4, 2, 1, 2, 2] -> -16*RR[-4, 1, -4, -4], 
 BS[2, 4, 2, 3, 2] -> -16*RR[-4, 1, 5, 3], 
 BS[2, 4, 2, 2, 1, 2] -> -16*RR[-4, 1, -6, -2], 
 BS[2, 4, 2, 2, 3] -> -16*RR[-4, 1, 7, 1], 
 BS[2, 3, 1, 1, 2, 2, 2] -> -16*RR[-4, -2, 1, -6], 
 BS[2, 3, 1, 3, 2, 2] -> -16*RR[-4, -2, -2, 5], 
 BS[2, 3, 1, 2, 1, 2, 2] -> -16*RR[-4, -2, 3, -4], 
 BS[2, 3, 1, 2, 3, 2] -> -16*RR[-4, -2, -4, 3], 
 BS[2, 3, 1, 2, 2, 1, 2] -> -16*RR[-4, -2, 5, -2], 
 BS[2, 3, 1, 2, 2, 3] -> -16*RR[-4, -2, -6, 1], 
 BS[2, 3, 4, 2, 2] -> -16*RR[-4, 3, 1, 5], 
 BS[2, 3, 3, 1, 2, 2] -> -16*RR[-4, 3, -2, -4], 
 BS[2, 3, 3, 3, 2] -> -16*RR[-4, 3, 3, 3], 
 BS[2, 3, 3, 2, 1, 2] -> -16*RR[-4, 3, -4, -2], 
 BS[2, 3, 3, 2, 3] -> -16*RR[-4, 3, 5, 1], 
 BS[2, 3, 2, 1, 1, 2, 2] -> -16*RR[-4, -4, 1, -4], 
 BS[2, 3, 2, 1, 3, 2] -> -16*RR[-4, -4, -2, 3], 
 BS[2, 3, 2, 1, 2, 1, 2] -> -16*RR[-4, -4, 3, -2], 
 BS[2, 3, 2, 1, 2, 3] -> -16*RR[-4, -4, -4, 1], 
 BS[2, 3, 2, 4, 2] -> -16*RR[-4, 5, 1, 3], 
 BS[2, 3, 2, 3, 1, 2] -> -16*RR[-4, 5, -2, -2], 
 BS[2, 3, 2, 3, 3] -> -16*RR[-4, 5, 3, 1], 
 BS[2, 3, 2, 2, 1, 1, 2] -> -16*RR[-4, -6, 1, -2], 
 BS[2, 3, 2, 2, 1, 3] -> -16*RR[-4, -6, -2, 1], 
 BS[2, 3, 2, 2, 4] -> -16*RR[-4, 7, 1, 1], 
 BS[2, 2, 1, 1, 1, 2, 2, 2] -> -16*RR[5, 1, 1, -6], 
 BS[2, 2, 1, 1, 3, 2, 2] -> -16*RR[5, 1, -2, 5], 
 BS[2, 2, 1, 1, 2, 1, 2, 2] -> -16*RR[5, 1, 3, -4], 
 BS[2, 2, 1, 1, 2, 3, 2] -> -16*RR[5, 1, -4, 3], 
 BS[2, 2, 1, 1, 2, 2, 1, 2] -> -16*RR[5, 1, 5, -2], 
 BS[2, 2, 1, 1, 2, 2, 3] -> -16*RR[5, 1, -6, 1], 
 BS[2, 2, 1, 4, 2, 2] -> -16*RR[5, -2, 1, 5], 
 BS[2, 2, 1, 3, 1, 2, 2] -> -16*RR[5, -2, -2, -4], 
 BS[2, 2, 1, 3, 3, 2] -> -16*RR[5, -2, 3, 3], 
 BS[2, 2, 1, 3, 2, 1, 2] -> -16*RR[5, -2, -4, -2], 
 BS[2, 2, 1, 3, 2, 3] -> -16*RR[5, -2, 5, 1], 
 BS[2, 2, 1, 2, 1, 1, 2, 2] -> -16*RR[5, 3, 1, -4], 
 BS[2, 2, 1, 2, 1, 3, 2] -> -16*RR[5, 3, -2, 3], 
 BS[2, 2, 1, 2, 1, 2, 1, 2] -> -16*RR[5, 3, 3, -2], 
 BS[2, 2, 1, 2, 1, 2, 3] -> -16*RR[5, 3, -4, 1], 
 BS[2, 2, 1, 2, 4, 2] -> -16*RR[5, -4, 1, 3], 
 BS[2, 2, 1, 2, 3, 1, 2] -> -16*RR[5, -4, -2, -2], 
 BS[2, 2, 1, 2, 3, 3] -> -16*RR[5, -4, 3, 1], 
 BS[2, 2, 1, 2, 2, 1, 1, 2] -> -16*RR[5, 5, 1, -2], 
 BS[2, 2, 1, 2, 2, 1, 3] -> -16*RR[5, 5, -2, 1], 
 BS[2, 2, 1, 2, 2, 4] -> -16*RR[5, -6, 1, 1], 
 BS[2, 2, 5, 2, 2] -> -16*RR[-6, 1, 1, 5], 
 BS[2, 2, 4, 1, 2, 2] -> -16*RR[-6, 1, -2, -4], 
 BS[2, 2, 4, 3, 2] -> -16*RR[-6, 1, 3, 3], 
 BS[2, 2, 4, 2, 1, 2] -> -16*RR[-6, 1, -4, -2], 
 BS[2, 2, 4, 2, 3] -> -16*RR[-6, 1, 5, 1], 
 BS[2, 2, 3, 1, 1, 2, 2] -> -16*RR[-6, -2, 1, -4], 
 BS[2, 2, 3, 1, 3, 2] -> -16*RR[-6, -2, -2, 3], 
 BS[2, 2, 3, 1, 2, 1, 2] -> -16*RR[-6, -2, 3, -2], 
 BS[2, 2, 3, 1, 2, 3] -> -16*RR[-6, -2, -4, 1], 
 BS[2, 2, 3, 4, 2] -> -16*RR[-6, 3, 1, 3], 
 BS[2, 2, 3, 3, 1, 2] -> -16*RR[-6, 3, -2, -2], 
 BS[2, 2, 3, 3, 3] -> -16*RR[-6, 3, 3, 1], 
 BS[2, 2, 3, 2, 1, 1, 2] -> -16*RR[-6, -4, 1, -2], 
 BS[2, 2, 3, 2, 1, 3] -> -16*RR[-6, -4, -2, 1], 
 BS[2, 2, 3, 2, 4] -> -16*RR[-6, 5, 1, 1], 
 BS[2, 2, 2, 1, 1, 1, 2, 2] -> -16*RR[7, 1, 1, -4], 
 BS[2, 2, 2, 1, 1, 3, 2] -> -16*RR[7, 1, -2, 3], 
 BS[2, 2, 2, 1, 1, 2, 1, 2] -> -16*RR[7, 1, 3, -2], 
 BS[2, 2, 2, 1, 1, 2, 3] -> -16*RR[7, 1, -4, 1], 
 BS[2, 2, 2, 1, 4, 2] -> -16*RR[7, -2, 1, 3], 
 BS[2, 2, 2, 1, 3, 1, 2] -> -16*RR[7, -2, -2, -2], 
 BS[2, 2, 2, 1, 3, 3] -> -16*RR[7, -2, 3, 1], 
 BS[2, 2, 2, 1, 2, 1, 1, 2] -> -16*RR[7, 3, 1, -2], 
 BS[2, 2, 2, 1, 2, 1, 3] -> -16*RR[7, 3, -2, 1], 
 BS[2, 2, 2, 1, 2, 4] -> -16*RR[7, -4, 1, 1], 
 BS[2, 2, 2, 5, 2] -> -16*RR[-8, 1, 1, 3], 
 BS[2, 2, 2, 4, 1, 2] -> -16*RR[-8, 1, -2, -2], 
 BS[2, 2, 2, 4, 3] -> -16*RR[-8, 1, 3, 1], 
 BS[2, 2, 2, 3, 1, 1, 2] -> -16*RR[-8, -2, 1, -2], 
 BS[2, 2, 2, 3, 1, 3] -> -16*RR[-8, -2, -2, 1], 
 BS[2, 2, 2, 3, 4] -> -16*RR[-8, 3, 1, 1], 
 BS[2, 2, 2, 2, 1, 1, 1, 2] -> -16*RR[9, 1, 1, -2], 
 BS[2, 2, 2, 2, 1, 1, 3] -> -16*RR[9, 1, -2, 1], 
 BS[2, 2, 2, 2, 1, 4] -> -16*RR[9, -2, 1, 1], 
 BS[2, 2, 2, 2, 5] -> -16*RR[-10, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 2, 2, 2, 1] -> 32*RR[1, 1, 1, 1, 9], 
 BS[1, 1, 1, 3, 2, 2, 2, 1] -> 32*RR[1, 1, 1, -2, -8], 
 BS[1, 1, 1, 2, 1, 2, 2, 2, 1] -> 32*RR[1, 1, 1, 3, 7], 
 BS[1, 1, 1, 2, 3, 2, 2, 1] -> 32*RR[1, 1, 1, -4, -6], 
 BS[1, 1, 1, 2, 2, 1, 2, 2, 1] -> 32*RR[1, 1, 1, 5, 5], 
 BS[1, 1, 1, 2, 2, 3, 2, 1] -> 32*RR[1, 1, 1, -6, -4], 
 BS[1, 1, 1, 2, 2, 2, 1, 2, 1] -> 32*RR[1, 1, 1, 7, 3], 
 BS[1, 1, 1, 2, 2, 2, 3, 1] -> 32*RR[1, 1, 1, -8, -2], 
 BS[1, 1, 1, 2, 2, 2, 2, 1, 1] -> 32*RR[1, 1, 1, 9, 1], 
 BS[1, 1, 4, 2, 2, 2, 1] -> 32*RR[1, 1, -2, 1, -8], 
 BS[1, 1, 3, 1, 2, 2, 2, 1] -> 32*RR[1, 1, -2, -2, 7], 
 BS[1, 1, 3, 3, 2, 2, 1] -> 32*RR[1, 1, -2, 3, -6], 
 BS[1, 1, 3, 2, 1, 2, 2, 1] -> 32*RR[1, 1, -2, -4, 5], 
 BS[1, 1, 3, 2, 3, 2, 1] -> 32*RR[1, 1, -2, 5, -4], 
 BS[1, 1, 3, 2, 2, 1, 2, 1] -> 32*RR[1, 1, -2, -6, 3], 
 BS[1, 1, 3, 2, 2, 3, 1] -> 32*RR[1, 1, -2, 7, -2], 
 BS[1, 1, 3, 2, 2, 2, 1, 1] -> 32*RR[1, 1, -2, -8, 1], 
 BS[1, 1, 2, 1, 1, 2, 2, 2, 1] -> 32*RR[1, 1, 3, 1, 7], 
 BS[1, 1, 2, 1, 3, 2, 2, 1] -> 32*RR[1, 1, 3, -2, -6], 
 BS[1, 1, 2, 1, 2, 1, 2, 2, 1] -> 32*RR[1, 1, 3, 3, 5], 
 BS[1, 1, 2, 1, 2, 3, 2, 1] -> 32*RR[1, 1, 3, -4, -4], 
 BS[1, 1, 2, 1, 2, 2, 1, 2, 1] -> 32*RR[1, 1, 3, 5, 3], 
 BS[1, 1, 2, 1, 2, 2, 3, 1] -> 32*RR[1, 1, 3, -6, -2], 
 BS[1, 1, 2, 1, 2, 2, 2, 1, 1] -> 32*RR[1, 1, 3, 7, 1], 
 BS[1, 1, 2, 4, 2, 2, 1] -> 32*RR[1, 1, -4, 1, -6], 
 BS[1, 1, 2, 3, 1, 2, 2, 1] -> 32*RR[1, 1, -4, -2, 5], 
 BS[1, 1, 2, 3, 3, 2, 1] -> 32*RR[1, 1, -4, 3, -4], 
 BS[1, 1, 2, 3, 2, 1, 2, 1] -> 32*RR[1, 1, -4, -4, 3], 
 BS[1, 1, 2, 3, 2, 3, 1] -> 32*RR[1, 1, -4, 5, -2], 
 BS[1, 1, 2, 3, 2, 2, 1, 1] -> 32*RR[1, 1, -4, -6, 1], 
 BS[1, 1, 2, 2, 1, 1, 2, 2, 1] -> 32*RR[1, 1, 5, 1, 5], 
 BS[1, 1, 2, 2, 1, 3, 2, 1] -> 32*RR[1, 1, 5, -2, -4], 
 BS[1, 1, 2, 2, 1, 2, 1, 2, 1] -> 32*RR[1, 1, 5, 3, 3], 
 BS[1, 1, 2, 2, 1, 2, 3, 1] -> 32*RR[1, 1, 5, -4, -2], 
 BS[1, 1, 2, 2, 1, 2, 2, 1, 1] -> 32*RR[1, 1, 5, 5, 1], 
 BS[1, 1, 2, 2, 4, 2, 1] -> 32*RR[1, 1, -6, 1, -4], 
 BS[1, 1, 2, 2, 3, 1, 2, 1] -> 32*RR[1, 1, -6, -2, 3], 
 BS[1, 1, 2, 2, 3, 3, 1] -> 32*RR[1, 1, -6, 3, -2], 
 BS[1, 1, 2, 2, 3, 2, 1, 1] -> 32*RR[1, 1, -6, -4, 1], 
 BS[1, 1, 2, 2, 2, 1, 1, 2, 1] -> 32*RR[1, 1, 7, 1, 3], 
 BS[1, 1, 2, 2, 2, 1, 3, 1] -> 32*RR[1, 1, 7, -2, -2], 
 BS[1, 1, 2, 2, 2, 1, 2, 1, 1] -> 32*RR[1, 1, 7, 3, 1], 
 BS[1, 1, 2, 2, 2, 4, 1] -> 32*RR[1, 1, -8, 1, -2], 
 BS[1, 1, 2, 2, 2, 3, 1, 1] -> 32*RR[1, 1, -8, -2, 1], 
 BS[1, 1, 2, 2, 2, 2, 1, 1, 1] -> 32*RR[1, 1, 9, 1, 1], 
 BS[1, 5, 2, 2, 2, 1] -> 32*RR[1, -2, 1, 1, -8], 
 BS[1, 4, 1, 2, 2, 2, 1] -> 32*RR[1, -2, 1, -2, 7], 
 BS[1, 4, 3, 2, 2, 1] -> 32*RR[1, -2, 1, 3, -6], 
 BS[1, 4, 2, 1, 2, 2, 1] -> 32*RR[1, -2, 1, -4, 5], 
 BS[1, 4, 2, 3, 2, 1] -> 32*RR[1, -2, 1, 5, -4], 
 BS[1, 4, 2, 2, 1, 2, 1] -> 32*RR[1, -2, 1, -6, 3], 
 BS[1, 4, 2, 2, 3, 1] -> 32*RR[1, -2, 1, 7, -2], 
 BS[1, 4, 2, 2, 2, 1, 1] -> 32*RR[1, -2, 1, -8, 1], 
 BS[1, 3, 1, 1, 2, 2, 2, 1] -> 32*RR[1, -2, -2, 1, 7], 
 BS[1, 3, 1, 3, 2, 2, 1] -> 32*RR[1, -2, -2, -2, -6], 
 BS[1, 3, 1, 2, 1, 2, 2, 1] -> 32*RR[1, -2, -2, 3, 5], 
 BS[1, 3, 1, 2, 3, 2, 1] -> 32*RR[1, -2, -2, -4, -4], 
 BS[1, 3, 1, 2, 2, 1, 2, 1] -> 32*RR[1, -2, -2, 5, 3], 
 BS[1, 3, 1, 2, 2, 3, 1] -> 32*RR[1, -2, -2, -6, -2], 
 BS[1, 3, 1, 2, 2, 2, 1, 1] -> 32*RR[1, -2, -2, 7, 1], 
 BS[1, 3, 4, 2, 2, 1] -> 32*RR[1, -2, 3, 1, -6], 
 BS[1, 3, 3, 1, 2, 2, 1] -> 32*RR[1, -2, 3, -2, 5], 
 BS[1, 3, 3, 3, 2, 1] -> 32*RR[1, -2, 3, 3, -4], 
 BS[1, 3, 3, 2, 1, 2, 1] -> 32*RR[1, -2, 3, -4, 3], 
 BS[1, 3, 3, 2, 3, 1] -> 32*RR[1, -2, 3, 5, -2], 
 BS[1, 3, 3, 2, 2, 1, 1] -> 32*RR[1, -2, 3, -6, 1], 
 BS[1, 3, 2, 1, 1, 2, 2, 1] -> 32*RR[1, -2, -4, 1, 5], 
 BS[1, 3, 2, 1, 3, 2, 1] -> 32*RR[1, -2, -4, -2, -4], 
 BS[1, 3, 2, 1, 2, 1, 2, 1] -> 32*RR[1, -2, -4, 3, 3], 
 BS[1, 3, 2, 1, 2, 3, 1] -> 32*RR[1, -2, -4, -4, -2], 
 BS[1, 3, 2, 1, 2, 2, 1, 1] -> 32*RR[1, -2, -4, 5, 1], 
 BS[1, 3, 2, 4, 2, 1] -> 32*RR[1, -2, 5, 1, -4], 
 BS[1, 3, 2, 3, 1, 2, 1] -> 32*RR[1, -2, 5, -2, 3], 
 BS[1, 3, 2, 3, 3, 1] -> 32*RR[1, -2, 5, 3, -2], 
 BS[1, 3, 2, 3, 2, 1, 1] -> 32*RR[1, -2, 5, -4, 1], 
 BS[1, 3, 2, 2, 1, 1, 2, 1] -> 32*RR[1, -2, -6, 1, 3], 
 BS[1, 3, 2, 2, 1, 3, 1] -> 32*RR[1, -2, -6, -2, -2], 
 BS[1, 3, 2, 2, 1, 2, 1, 1] -> 32*RR[1, -2, -6, 3, 1], 
 BS[1, 3, 2, 2, 4, 1] -> 32*RR[1, -2, 7, 1, -2], 
 BS[1, 3, 2, 2, 3, 1, 1] -> 32*RR[1, -2, 7, -2, 1], 
 BS[1, 3, 2, 2, 2, 1, 1, 1] -> 32*RR[1, -2, -8, 1, 1], 
 BS[1, 2, 1, 1, 1, 2, 2, 2, 1] -> 32*RR[1, 3, 1, 1, 7], 
 BS[1, 2, 1, 1, 3, 2, 2, 1] -> 32*RR[1, 3, 1, -2, -6], 
 BS[1, 2, 1, 1, 2, 1, 2, 2, 1] -> 32*RR[1, 3, 1, 3, 5], 
 BS[1, 2, 1, 1, 2, 3, 2, 1] -> 32*RR[1, 3, 1, -4, -4], 
 BS[1, 2, 1, 1, 2, 2, 1, 2, 1] -> 32*RR[1, 3, 1, 5, 3], 
 BS[1, 2, 1, 1, 2, 2, 3, 1] -> 32*RR[1, 3, 1, -6, -2], 
 BS[1, 2, 1, 1, 2, 2, 2, 1, 1] -> 32*RR[1, 3, 1, 7, 1], 
 BS[1, 2, 1, 4, 2, 2, 1] -> 32*RR[1, 3, -2, 1, -6], 
 BS[1, 2, 1, 3, 1, 2, 2, 1] -> 32*RR[1, 3, -2, -2, 5], 
 BS[1, 2, 1, 3, 3, 2, 1] -> 32*RR[1, 3, -2, 3, -4], 
 BS[1, 2, 1, 3, 2, 1, 2, 1] -> 32*RR[1, 3, -2, -4, 3], 
 BS[1, 2, 1, 3, 2, 3, 1] -> 32*RR[1, 3, -2, 5, -2], 
 BS[1, 2, 1, 3, 2, 2, 1, 1] -> 32*RR[1, 3, -2, -6, 1], 
 BS[1, 2, 1, 2, 1, 1, 2, 2, 1] -> 32*RR[1, 3, 3, 1, 5], 
 BS[1, 2, 1, 2, 1, 3, 2, 1] -> 32*RR[1, 3, 3, -2, -4], 
 BS[1, 2, 1, 2, 1, 2, 1, 2, 1] -> 32*RR[1, 3, 3, 3, 3], 
 BS[1, 2, 1, 2, 1, 2, 3, 1] -> 32*RR[1, 3, 3, -4, -2], 
 BS[1, 2, 1, 2, 1, 2, 2, 1, 1] -> 32*RR[1, 3, 3, 5, 1], 
 BS[1, 2, 1, 2, 4, 2, 1] -> 32*RR[1, 3, -4, 1, -4], 
 BS[1, 2, 1, 2, 3, 1, 2, 1] -> 32*RR[1, 3, -4, -2, 3], 
 BS[1, 2, 1, 2, 3, 3, 1] -> 32*RR[1, 3, -4, 3, -2], 
 BS[1, 2, 1, 2, 3, 2, 1, 1] -> 32*RR[1, 3, -4, -4, 1], 
 BS[1, 2, 1, 2, 2, 1, 1, 2, 1] -> 32*RR[1, 3, 5, 1, 3], 
 BS[1, 2, 1, 2, 2, 1, 3, 1] -> 32*RR[1, 3, 5, -2, -2], 
 BS[1, 2, 1, 2, 2, 1, 2, 1, 1] -> 32*RR[1, 3, 5, 3, 1], 
 BS[1, 2, 1, 2, 2, 4, 1] -> 32*RR[1, 3, -6, 1, -2], 
 BS[1, 2, 1, 2, 2, 3, 1, 1] -> 32*RR[1, 3, -6, -2, 1], 
 BS[1, 2, 1, 2, 2, 2, 1, 1, 1] -> 32*RR[1, 3, 7, 1, 1], 
 BS[1, 2, 5, 2, 2, 1] -> 32*RR[1, -4, 1, 1, -6], 
 BS[1, 2, 4, 1, 2, 2, 1] -> 32*RR[1, -4, 1, -2, 5], 
 BS[1, 2, 4, 3, 2, 1] -> 32*RR[1, -4, 1, 3, -4], 
 BS[1, 2, 4, 2, 1, 2, 1] -> 32*RR[1, -4, 1, -4, 3], 
 BS[1, 2, 4, 2, 3, 1] -> 32*RR[1, -4, 1, 5, -2], 
 BS[1, 2, 4, 2, 2, 1, 1] -> 32*RR[1, -4, 1, -6, 1], 
 BS[1, 2, 3, 1, 1, 2, 2, 1] -> 32*RR[1, -4, -2, 1, 5], 
 BS[1, 2, 3, 1, 3, 2, 1] -> 32*RR[1, -4, -2, -2, -4], 
 BS[1, 2, 3, 1, 2, 1, 2, 1] -> 32*RR[1, -4, -2, 3, 3], 
 BS[1, 2, 3, 1, 2, 3, 1] -> 32*RR[1, -4, -2, -4, -2], 
 BS[1, 2, 3, 1, 2, 2, 1, 1] -> 32*RR[1, -4, -2, 5, 1], 
 BS[1, 2, 3, 4, 2, 1] -> 32*RR[1, -4, 3, 1, -4], 
 BS[1, 2, 3, 3, 1, 2, 1] -> 32*RR[1, -4, 3, -2, 3], 
 BS[1, 2, 3, 3, 3, 1] -> 32*RR[1, -4, 3, 3, -2], 
 BS[1, 2, 3, 3, 2, 1, 1] -> 32*RR[1, -4, 3, -4, 1], 
 BS[1, 2, 3, 2, 1, 1, 2, 1] -> 32*RR[1, -4, -4, 1, 3], 
 BS[1, 2, 3, 2, 1, 3, 1] -> 32*RR[1, -4, -4, -2, -2], 
 BS[1, 2, 3, 2, 1, 2, 1, 1] -> 32*RR[1, -4, -4, 3, 1], 
 BS[1, 2, 3, 2, 4, 1] -> 32*RR[1, -4, 5, 1, -2], 
 BS[1, 2, 3, 2, 3, 1, 1] -> 32*RR[1, -4, 5, -2, 1], 
 BS[1, 2, 3, 2, 2, 1, 1, 1] -> 32*RR[1, -4, -6, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 2, 2, 1] -> 32*RR[1, 5, 1, 1, 5], 
 BS[1, 2, 2, 1, 1, 3, 2, 1] -> 32*RR[1, 5, 1, -2, -4], 
 BS[1, 2, 2, 1, 1, 2, 1, 2, 1] -> 32*RR[1, 5, 1, 3, 3], 
 BS[1, 2, 2, 1, 1, 2, 3, 1] -> 32*RR[1, 5, 1, -4, -2], 
 BS[1, 2, 2, 1, 1, 2, 2, 1, 1] -> 32*RR[1, 5, 1, 5, 1], 
 BS[1, 2, 2, 1, 4, 2, 1] -> 32*RR[1, 5, -2, 1, -4], 
 BS[1, 2, 2, 1, 3, 1, 2, 1] -> 32*RR[1, 5, -2, -2, 3], 
 BS[1, 2, 2, 1, 3, 3, 1] -> 32*RR[1, 5, -2, 3, -2], 
 BS[1, 2, 2, 1, 3, 2, 1, 1] -> 32*RR[1, 5, -2, -4, 1], 
 BS[1, 2, 2, 1, 2, 1, 1, 2, 1] -> 32*RR[1, 5, 3, 1, 3], 
 BS[1, 2, 2, 1, 2, 1, 3, 1] -> 32*RR[1, 5, 3, -2, -2], 
 BS[1, 2, 2, 1, 2, 1, 2, 1, 1] -> 32*RR[1, 5, 3, 3, 1], 
 BS[1, 2, 2, 1, 2, 4, 1] -> 32*RR[1, 5, -4, 1, -2], 
 BS[1, 2, 2, 1, 2, 3, 1, 1] -> 32*RR[1, 5, -4, -2, 1], 
 BS[1, 2, 2, 1, 2, 2, 1, 1, 1] -> 32*RR[1, 5, 5, 1, 1], 
 BS[1, 2, 2, 5, 2, 1] -> 32*RR[1, -6, 1, 1, -4], 
 BS[1, 2, 2, 4, 1, 2, 1] -> 32*RR[1, -6, 1, -2, 3], 
 BS[1, 2, 2, 4, 3, 1] -> 32*RR[1, -6, 1, 3, -2], 
 BS[1, 2, 2, 4, 2, 1, 1] -> 32*RR[1, -6, 1, -4, 1], 
 BS[1, 2, 2, 3, 1, 1, 2, 1] -> 32*RR[1, -6, -2, 1, 3], 
 BS[1, 2, 2, 3, 1, 3, 1] -> 32*RR[1, -6, -2, -2, -2], 
 BS[1, 2, 2, 3, 1, 2, 1, 1] -> 32*RR[1, -6, -2, 3, 1], 
 BS[1, 2, 2, 3, 4, 1] -> 32*RR[1, -6, 3, 1, -2], 
 BS[1, 2, 2, 3, 3, 1, 1] -> 32*RR[1, -6, 3, -2, 1], 
 BS[1, 2, 2, 3, 2, 1, 1, 1] -> 32*RR[1, -6, -4, 1, 1], 
 BS[1, 2, 2, 2, 1, 1, 1, 2, 1] -> 32*RR[1, 7, 1, 1, 3], 
 BS[1, 2, 2, 2, 1, 1, 3, 1] -> 32*RR[1, 7, 1, -2, -2], 
 BS[1, 2, 2, 2, 1, 1, 2, 1, 1] -> 32*RR[1, 7, 1, 3, 1], 
 BS[1, 2, 2, 2, 1, 4, 1] -> 32*RR[1, 7, -2, 1, -2], 
 BS[1, 2, 2, 2, 1, 3, 1, 1] -> 32*RR[1, 7, -2, -2, 1], 
 BS[1, 2, 2, 2, 1, 2, 1, 1, 1] -> 32*RR[1, 7, 3, 1, 1], 
 BS[1, 2, 2, 2, 5, 1] -> 32*RR[1, -8, 1, 1, -2], 
 BS[1, 2, 2, 2, 4, 1, 1] -> 32*RR[1, -8, 1, -2, 1], 
 BS[1, 2, 2, 2, 3, 1, 1, 1] -> 32*RR[1, -8, -2, 1, 1], 
 BS[1, 2, 2, 2, 2, 1, 1, 1, 1] -> 32*RR[1, 9, 1, 1, 1], 
 BS[6, 2, 2, 2, 1] -> 32*RR[-2, 1, 1, 1, -8], 
 BS[5, 1, 2, 2, 2, 1] -> 32*RR[-2, 1, 1, -2, 7], 
 BS[5, 3, 2, 2, 1] -> 32*RR[-2, 1, 1, 3, -6], 
 BS[5, 2, 1, 2, 2, 1] -> 32*RR[-2, 1, 1, -4, 5], 
 BS[5, 2, 3, 2, 1] -> 32*RR[-2, 1, 1, 5, -4], 
 BS[5, 2, 2, 1, 2, 1] -> 32*RR[-2, 1, 1, -6, 3], 
 BS[5, 2, 2, 3, 1] -> 32*RR[-2, 1, 1, 7, -2], 
 BS[5, 2, 2, 2, 1, 1] -> 32*RR[-2, 1, 1, -8, 1], 
 BS[4, 1, 1, 2, 2, 2, 1] -> 32*RR[-2, 1, -2, 1, 7], 
 BS[4, 1, 3, 2, 2, 1] -> 32*RR[-2, 1, -2, -2, -6], 
 BS[4, 1, 2, 1, 2, 2, 1] -> 32*RR[-2, 1, -2, 3, 5], 
 BS[4, 1, 2, 3, 2, 1] -> 32*RR[-2, 1, -2, -4, -4], 
 BS[4, 1, 2, 2, 1, 2, 1] -> 32*RR[-2, 1, -2, 5, 3], 
 BS[4, 1, 2, 2, 3, 1] -> 32*RR[-2, 1, -2, -6, -2], 
 BS[4, 1, 2, 2, 2, 1, 1] -> 32*RR[-2, 1, -2, 7, 1], 
 BS[4, 4, 2, 2, 1] -> 32*RR[-2, 1, 3, 1, -6], 
 BS[4, 3, 1, 2, 2, 1] -> 32*RR[-2, 1, 3, -2, 5], 
 BS[4, 3, 3, 2, 1] -> 32*RR[-2, 1, 3, 3, -4], 
 BS[4, 3, 2, 1, 2, 1] -> 32*RR[-2, 1, 3, -4, 3], 
 BS[4, 3, 2, 3, 1] -> 32*RR[-2, 1, 3, 5, -2], 
 BS[4, 3, 2, 2, 1, 1] -> 32*RR[-2, 1, 3, -6, 1], 
 BS[4, 2, 1, 1, 2, 2, 1] -> 32*RR[-2, 1, -4, 1, 5], 
 BS[4, 2, 1, 3, 2, 1] -> 32*RR[-2, 1, -4, -2, -4], 
 BS[4, 2, 1, 2, 1, 2, 1] -> 32*RR[-2, 1, -4, 3, 3], 
 BS[4, 2, 1, 2, 3, 1] -> 32*RR[-2, 1, -4, -4, -2], 
 BS[4, 2, 1, 2, 2, 1, 1] -> 32*RR[-2, 1, -4, 5, 1], 
 BS[4, 2, 4, 2, 1] -> 32*RR[-2, 1, 5, 1, -4], 
 BS[4, 2, 3, 1, 2, 1] -> 32*RR[-2, 1, 5, -2, 3], 
 BS[4, 2, 3, 3, 1] -> 32*RR[-2, 1, 5, 3, -2], 
 BS[4, 2, 3, 2, 1, 1] -> 32*RR[-2, 1, 5, -4, 1], 
 BS[4, 2, 2, 1, 1, 2, 1] -> 32*RR[-2, 1, -6, 1, 3], 
 BS[4, 2, 2, 1, 3, 1] -> 32*RR[-2, 1, -6, -2, -2], 
 BS[4, 2, 2, 1, 2, 1, 1] -> 32*RR[-2, 1, -6, 3, 1], 
 BS[4, 2, 2, 4, 1] -> 32*RR[-2, 1, 7, 1, -2], 
 BS[4, 2, 2, 3, 1, 1] -> 32*RR[-2, 1, 7, -2, 1], 
 BS[4, 2, 2, 2, 1, 1, 1] -> 32*RR[-2, 1, -8, 1, 1], 
 BS[3, 1, 1, 1, 2, 2, 2, 1] -> 32*RR[-2, -2, 1, 1, 7], 
 BS[3, 1, 1, 3, 2, 2, 1] -> 32*RR[-2, -2, 1, -2, -6], 
 BS[3, 1, 1, 2, 1, 2, 2, 1] -> 32*RR[-2, -2, 1, 3, 5], 
 BS[3, 1, 1, 2, 3, 2, 1] -> 32*RR[-2, -2, 1, -4, -4], 
 BS[3, 1, 1, 2, 2, 1, 2, 1] -> 32*RR[-2, -2, 1, 5, 3], 
 BS[3, 1, 1, 2, 2, 3, 1] -> 32*RR[-2, -2, 1, -6, -2], 
 BS[3, 1, 1, 2, 2, 2, 1, 1] -> 32*RR[-2, -2, 1, 7, 1], 
 BS[3, 1, 4, 2, 2, 1] -> 32*RR[-2, -2, -2, 1, -6], 
 BS[3, 1, 3, 1, 2, 2, 1] -> 32*RR[-2, -2, -2, -2, 5], 
 BS[3, 1, 3, 3, 2, 1] -> 32*RR[-2, -2, -2, 3, -4], 
 BS[3, 1, 3, 2, 1, 2, 1] -> 32*RR[-2, -2, -2, -4, 3], 
 BS[3, 1, 3, 2, 3, 1] -> 32*RR[-2, -2, -2, 5, -2], 
 BS[3, 1, 3, 2, 2, 1, 1] -> 32*RR[-2, -2, -2, -6, 1], 
 BS[3, 1, 2, 1, 1, 2, 2, 1] -> 32*RR[-2, -2, 3, 1, 5], 
 BS[3, 1, 2, 1, 3, 2, 1] -> 32*RR[-2, -2, 3, -2, -4], 
 BS[3, 1, 2, 1, 2, 1, 2, 1] -> 32*RR[-2, -2, 3, 3, 3], 
 BS[3, 1, 2, 1, 2, 3, 1] -> 32*RR[-2, -2, 3, -4, -2], 
 BS[3, 1, 2, 1, 2, 2, 1, 1] -> 32*RR[-2, -2, 3, 5, 1], 
 BS[3, 1, 2, 4, 2, 1] -> 32*RR[-2, -2, -4, 1, -4], 
 BS[3, 1, 2, 3, 1, 2, 1] -> 32*RR[-2, -2, -4, -2, 3], 
 BS[3, 1, 2, 3, 3, 1] -> 32*RR[-2, -2, -4, 3, -2], 
 BS[3, 1, 2, 3, 2, 1, 1] -> 32*RR[-2, -2, -4, -4, 1], 
 BS[3, 1, 2, 2, 1, 1, 2, 1] -> 32*RR[-2, -2, 5, 1, 3], 
 BS[3, 1, 2, 2, 1, 3, 1] -> 32*RR[-2, -2, 5, -2, -2], 
 BS[3, 1, 2, 2, 1, 2, 1, 1] -> 32*RR[-2, -2, 5, 3, 1], 
 BS[3, 1, 2, 2, 4, 1] -> 32*RR[-2, -2, -6, 1, -2], 
 BS[3, 1, 2, 2, 3, 1, 1] -> 32*RR[-2, -2, -6, -2, 1], 
 BS[3, 1, 2, 2, 2, 1, 1, 1] -> 32*RR[-2, -2, 7, 1, 1], 
 BS[3, 5, 2, 2, 1] -> 32*RR[-2, 3, 1, 1, -6], 
 BS[3, 4, 1, 2, 2, 1] -> 32*RR[-2, 3, 1, -2, 5], 
 BS[3, 4, 3, 2, 1] -> 32*RR[-2, 3, 1, 3, -4], 
 BS[3, 4, 2, 1, 2, 1] -> 32*RR[-2, 3, 1, -4, 3], 
 BS[3, 4, 2, 3, 1] -> 32*RR[-2, 3, 1, 5, -2], 
 BS[3, 4, 2, 2, 1, 1] -> 32*RR[-2, 3, 1, -6, 1], 
 BS[3, 3, 1, 1, 2, 2, 1] -> 32*RR[-2, 3, -2, 1, 5], 
 BS[3, 3, 1, 3, 2, 1] -> 32*RR[-2, 3, -2, -2, -4], 
 BS[3, 3, 1, 2, 1, 2, 1] -> 32*RR[-2, 3, -2, 3, 3], 
 BS[3, 3, 1, 2, 3, 1] -> 32*RR[-2, 3, -2, -4, -2], 
 BS[3, 3, 1, 2, 2, 1, 1] -> 32*RR[-2, 3, -2, 5, 1], 
 BS[3, 3, 4, 2, 1] -> 32*RR[-2, 3, 3, 1, -4], 
 BS[3, 3, 3, 1, 2, 1] -> 32*RR[-2, 3, 3, -2, 3], 
 BS[3, 3, 3, 3, 1] -> 32*RR[-2, 3, 3, 3, -2], 
 BS[3, 3, 3, 2, 1, 1] -> 32*RR[-2, 3, 3, -4, 1], 
 BS[3, 3, 2, 1, 1, 2, 1] -> 32*RR[-2, 3, -4, 1, 3], 
 BS[3, 3, 2, 1, 3, 1] -> 32*RR[-2, 3, -4, -2, -2], 
 BS[3, 3, 2, 1, 2, 1, 1] -> 32*RR[-2, 3, -4, 3, 1], 
 BS[3, 3, 2, 4, 1] -> 32*RR[-2, 3, 5, 1, -2], 
 BS[3, 3, 2, 3, 1, 1] -> 32*RR[-2, 3, 5, -2, 1], 
 BS[3, 3, 2, 2, 1, 1, 1] -> 32*RR[-2, 3, -6, 1, 1], 
 BS[3, 2, 1, 1, 1, 2, 2, 1] -> 32*RR[-2, -4, 1, 1, 5], 
 BS[3, 2, 1, 1, 3, 2, 1] -> 32*RR[-2, -4, 1, -2, -4], 
 BS[3, 2, 1, 1, 2, 1, 2, 1] -> 32*RR[-2, -4, 1, 3, 3], 
 BS[3, 2, 1, 1, 2, 3, 1] -> 32*RR[-2, -4, 1, -4, -2], 
 BS[3, 2, 1, 1, 2, 2, 1, 1] -> 32*RR[-2, -4, 1, 5, 1], 
 BS[3, 2, 1, 4, 2, 1] -> 32*RR[-2, -4, -2, 1, -4], 
 BS[3, 2, 1, 3, 1, 2, 1] -> 32*RR[-2, -4, -2, -2, 3], 
 BS[3, 2, 1, 3, 3, 1] -> 32*RR[-2, -4, -2, 3, -2], 
 BS[3, 2, 1, 3, 2, 1, 1] -> 32*RR[-2, -4, -2, -4, 1], 
 BS[3, 2, 1, 2, 1, 1, 2, 1] -> 32*RR[-2, -4, 3, 1, 3], 
 BS[3, 2, 1, 2, 1, 3, 1] -> 32*RR[-2, -4, 3, -2, -2], 
 BS[3, 2, 1, 2, 1, 2, 1, 1] -> 32*RR[-2, -4, 3, 3, 1], 
 BS[3, 2, 1, 2, 4, 1] -> 32*RR[-2, -4, -4, 1, -2], 
 BS[3, 2, 1, 2, 3, 1, 1] -> 32*RR[-2, -4, -4, -2, 1], 
 BS[3, 2, 1, 2, 2, 1, 1, 1] -> 32*RR[-2, -4, 5, 1, 1], 
 BS[3, 2, 5, 2, 1] -> 32*RR[-2, 5, 1, 1, -4], 
 BS[3, 2, 4, 1, 2, 1] -> 32*RR[-2, 5, 1, -2, 3], 
 BS[3, 2, 4, 3, 1] -> 32*RR[-2, 5, 1, 3, -2], 
 BS[3, 2, 4, 2, 1, 1] -> 32*RR[-2, 5, 1, -4, 1], 
 BS[3, 2, 3, 1, 1, 2, 1] -> 32*RR[-2, 5, -2, 1, 3], 
 BS[3, 2, 3, 1, 3, 1] -> 32*RR[-2, 5, -2, -2, -2], 
 BS[3, 2, 3, 1, 2, 1, 1] -> 32*RR[-2, 5, -2, 3, 1], 
 BS[3, 2, 3, 4, 1] -> 32*RR[-2, 5, 3, 1, -2], 
 BS[3, 2, 3, 3, 1, 1] -> 32*RR[-2, 5, 3, -2, 1], 
 BS[3, 2, 3, 2, 1, 1, 1] -> 32*RR[-2, 5, -4, 1, 1], 
 BS[3, 2, 2, 1, 1, 1, 2, 1] -> 32*RR[-2, -6, 1, 1, 3], 
 BS[3, 2, 2, 1, 1, 3, 1] -> 32*RR[-2, -6, 1, -2, -2], 
 BS[3, 2, 2, 1, 1, 2, 1, 1] -> 32*RR[-2, -6, 1, 3, 1], 
 BS[3, 2, 2, 1, 4, 1] -> 32*RR[-2, -6, -2, 1, -2], 
 BS[3, 2, 2, 1, 3, 1, 1] -> 32*RR[-2, -6, -2, -2, 1], 
 BS[3, 2, 2, 1, 2, 1, 1, 1] -> 32*RR[-2, -6, 3, 1, 1], 
 BS[3, 2, 2, 5, 1] -> 32*RR[-2, 7, 1, 1, -2], 
 BS[3, 2, 2, 4, 1, 1] -> 32*RR[-2, 7, 1, -2, 1], 
 BS[3, 2, 2, 3, 1, 1, 1] -> 32*RR[-2, 7, -2, 1, 1], 
 BS[3, 2, 2, 2, 1, 1, 1, 1] -> 32*RR[-2, -8, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 2, 2, 2, 1] -> 32*RR[3, 1, 1, 1, 7], 
 BS[2, 1, 1, 1, 3, 2, 2, 1] -> 32*RR[3, 1, 1, -2, -6], 
 BS[2, 1, 1, 1, 2, 1, 2, 2, 1] -> 32*RR[3, 1, 1, 3, 5], 
 BS[2, 1, 1, 1, 2, 3, 2, 1] -> 32*RR[3, 1, 1, -4, -4], 
 BS[2, 1, 1, 1, 2, 2, 1, 2, 1] -> 32*RR[3, 1, 1, 5, 3], 
 BS[2, 1, 1, 1, 2, 2, 3, 1] -> 32*RR[3, 1, 1, -6, -2], 
 BS[2, 1, 1, 1, 2, 2, 2, 1, 1] -> 32*RR[3, 1, 1, 7, 1], 
 BS[2, 1, 1, 4, 2, 2, 1] -> 32*RR[3, 1, -2, 1, -6], 
 BS[2, 1, 1, 3, 1, 2, 2, 1] -> 32*RR[3, 1, -2, -2, 5], 
 BS[2, 1, 1, 3, 3, 2, 1] -> 32*RR[3, 1, -2, 3, -4], 
 BS[2, 1, 1, 3, 2, 1, 2, 1] -> 32*RR[3, 1, -2, -4, 3], 
 BS[2, 1, 1, 3, 2, 3, 1] -> 32*RR[3, 1, -2, 5, -2], 
 BS[2, 1, 1, 3, 2, 2, 1, 1] -> 32*RR[3, 1, -2, -6, 1], 
 BS[2, 1, 1, 2, 1, 1, 2, 2, 1] -> 32*RR[3, 1, 3, 1, 5], 
 BS[2, 1, 1, 2, 1, 3, 2, 1] -> 32*RR[3, 1, 3, -2, -4], 
 BS[2, 1, 1, 2, 1, 2, 1, 2, 1] -> 32*RR[3, 1, 3, 3, 3], 
 BS[2, 1, 1, 2, 1, 2, 3, 1] -> 32*RR[3, 1, 3, -4, -2], 
 BS[2, 1, 1, 2, 1, 2, 2, 1, 1] -> 32*RR[3, 1, 3, 5, 1], 
 BS[2, 1, 1, 2, 4, 2, 1] -> 32*RR[3, 1, -4, 1, -4], 
 BS[2, 1, 1, 2, 3, 1, 2, 1] -> 32*RR[3, 1, -4, -2, 3], 
 BS[2, 1, 1, 2, 3, 3, 1] -> 32*RR[3, 1, -4, 3, -2], 
 BS[2, 1, 1, 2, 3, 2, 1, 1] -> 32*RR[3, 1, -4, -4, 1], 
 BS[2, 1, 1, 2, 2, 1, 1, 2, 1] -> 32*RR[3, 1, 5, 1, 3], 
 BS[2, 1, 1, 2, 2, 1, 3, 1] -> 32*RR[3, 1, 5, -2, -2], 
 BS[2, 1, 1, 2, 2, 1, 2, 1, 1] -> 32*RR[3, 1, 5, 3, 1], 
 BS[2, 1, 1, 2, 2, 4, 1] -> 32*RR[3, 1, -6, 1, -2], 
 BS[2, 1, 1, 2, 2, 3, 1, 1] -> 32*RR[3, 1, -6, -2, 1], 
 BS[2, 1, 1, 2, 2, 2, 1, 1, 1] -> 32*RR[3, 1, 7, 1, 1], 
 BS[2, 1, 5, 2, 2, 1] -> 32*RR[3, -2, 1, 1, -6], 
 BS[2, 1, 4, 1, 2, 2, 1] -> 32*RR[3, -2, 1, -2, 5], 
 BS[2, 1, 4, 3, 2, 1] -> 32*RR[3, -2, 1, 3, -4], 
 BS[2, 1, 4, 2, 1, 2, 1] -> 32*RR[3, -2, 1, -4, 3], 
 BS[2, 1, 4, 2, 3, 1] -> 32*RR[3, -2, 1, 5, -2], 
 BS[2, 1, 4, 2, 2, 1, 1] -> 32*RR[3, -2, 1, -6, 1], 
 BS[2, 1, 3, 1, 1, 2, 2, 1] -> 32*RR[3, -2, -2, 1, 5], 
 BS[2, 1, 3, 1, 3, 2, 1] -> 32*RR[3, -2, -2, -2, -4], 
 BS[2, 1, 3, 1, 2, 1, 2, 1] -> 32*RR[3, -2, -2, 3, 3], 
 BS[2, 1, 3, 1, 2, 3, 1] -> 32*RR[3, -2, -2, -4, -2], 
 BS[2, 1, 3, 1, 2, 2, 1, 1] -> 32*RR[3, -2, -2, 5, 1], 
 BS[2, 1, 3, 4, 2, 1] -> 32*RR[3, -2, 3, 1, -4], 
 BS[2, 1, 3, 3, 1, 2, 1] -> 32*RR[3, -2, 3, -2, 3], 
 BS[2, 1, 3, 3, 3, 1] -> 32*RR[3, -2, 3, 3, -2], 
 BS[2, 1, 3, 3, 2, 1, 1] -> 32*RR[3, -2, 3, -4, 1], 
 BS[2, 1, 3, 2, 1, 1, 2, 1] -> 32*RR[3, -2, -4, 1, 3], 
 BS[2, 1, 3, 2, 1, 3, 1] -> 32*RR[3, -2, -4, -2, -2], 
 BS[2, 1, 3, 2, 1, 2, 1, 1] -> 32*RR[3, -2, -4, 3, 1], 
 BS[2, 1, 3, 2, 4, 1] -> 32*RR[3, -2, 5, 1, -2], 
 BS[2, 1, 3, 2, 3, 1, 1] -> 32*RR[3, -2, 5, -2, 1], 
 BS[2, 1, 3, 2, 2, 1, 1, 1] -> 32*RR[3, -2, -6, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 2, 2, 1] -> 32*RR[3, 3, 1, 1, 5], 
 BS[2, 1, 2, 1, 1, 3, 2, 1] -> 32*RR[3, 3, 1, -2, -4], 
 BS[2, 1, 2, 1, 1, 2, 1, 2, 1] -> 32*RR[3, 3, 1, 3, 3], 
 BS[2, 1, 2, 1, 1, 2, 3, 1] -> 32*RR[3, 3, 1, -4, -2], 
 BS[2, 1, 2, 1, 1, 2, 2, 1, 1] -> 32*RR[3, 3, 1, 5, 1], 
 BS[2, 1, 2, 1, 4, 2, 1] -> 32*RR[3, 3, -2, 1, -4], 
 BS[2, 1, 2, 1, 3, 1, 2, 1] -> 32*RR[3, 3, -2, -2, 3], 
 BS[2, 1, 2, 1, 3, 3, 1] -> 32*RR[3, 3, -2, 3, -2], 
 BS[2, 1, 2, 1, 3, 2, 1, 1] -> 32*RR[3, 3, -2, -4, 1], 
 BS[2, 1, 2, 1, 2, 1, 1, 2, 1] -> 32*RR[3, 3, 3, 1, 3], 
 BS[2, 1, 2, 1, 2, 1, 3, 1] -> 32*RR[3, 3, 3, -2, -2], 
 BS[2, 1, 2, 1, 2, 1, 2, 1, 1] -> 32*RR[3, 3, 3, 3, 1], 
 BS[2, 1, 2, 1, 2, 4, 1] -> 32*RR[3, 3, -4, 1, -2], 
 BS[2, 1, 2, 1, 2, 3, 1, 1] -> 32*RR[3, 3, -4, -2, 1], 
 BS[2, 1, 2, 1, 2, 2, 1, 1, 1] -> 32*RR[3, 3, 5, 1, 1], 
 BS[2, 1, 2, 5, 2, 1] -> 32*RR[3, -4, 1, 1, -4], 
 BS[2, 1, 2, 4, 1, 2, 1] -> 32*RR[3, -4, 1, -2, 3], 
 BS[2, 1, 2, 4, 3, 1] -> 32*RR[3, -4, 1, 3, -2], 
 BS[2, 1, 2, 4, 2, 1, 1] -> 32*RR[3, -4, 1, -4, 1], 
 BS[2, 1, 2, 3, 1, 1, 2, 1] -> 32*RR[3, -4, -2, 1, 3], 
 BS[2, 1, 2, 3, 1, 3, 1] -> 32*RR[3, -4, -2, -2, -2], 
 BS[2, 1, 2, 3, 1, 2, 1, 1] -> 32*RR[3, -4, -2, 3, 1], 
 BS[2, 1, 2, 3, 4, 1] -> 32*RR[3, -4, 3, 1, -2], 
 BS[2, 1, 2, 3, 3, 1, 1] -> 32*RR[3, -4, 3, -2, 1], 
 BS[2, 1, 2, 3, 2, 1, 1, 1] -> 32*RR[3, -4, -4, 1, 1], 
 BS[2, 1, 2, 2, 1, 1, 1, 2, 1] -> 32*RR[3, 5, 1, 1, 3], 
 BS[2, 1, 2, 2, 1, 1, 3, 1] -> 32*RR[3, 5, 1, -2, -2], 
 BS[2, 1, 2, 2, 1, 1, 2, 1, 1] -> 32*RR[3, 5, 1, 3, 1], 
 BS[2, 1, 2, 2, 1, 4, 1] -> 32*RR[3, 5, -2, 1, -2], 
 BS[2, 1, 2, 2, 1, 3, 1, 1] -> 32*RR[3, 5, -2, -2, 1], 
 BS[2, 1, 2, 2, 1, 2, 1, 1, 1] -> 32*RR[3, 5, 3, 1, 1], 
 BS[2, 1, 2, 2, 5, 1] -> 32*RR[3, -6, 1, 1, -2], 
 BS[2, 1, 2, 2, 4, 1, 1] -> 32*RR[3, -6, 1, -2, 1], 
 BS[2, 1, 2, 2, 3, 1, 1, 1] -> 32*RR[3, -6, -2, 1, 1], 
 BS[2, 1, 2, 2, 2, 1, 1, 1, 1] -> 32*RR[3, 7, 1, 1, 1], 
 BS[2, 6, 2, 2, 1] -> 32*RR[-4, 1, 1, 1, -6], 
 BS[2, 5, 1, 2, 2, 1] -> 32*RR[-4, 1, 1, -2, 5], 
 BS[2, 5, 3, 2, 1] -> 32*RR[-4, 1, 1, 3, -4], 
 BS[2, 5, 2, 1, 2, 1] -> 32*RR[-4, 1, 1, -4, 3], 
 BS[2, 5, 2, 3, 1] -> 32*RR[-4, 1, 1, 5, -2], 
 BS[2, 5, 2, 2, 1, 1] -> 32*RR[-4, 1, 1, -6, 1], 
 BS[2, 4, 1, 1, 2, 2, 1] -> 32*RR[-4, 1, -2, 1, 5], 
 BS[2, 4, 1, 3, 2, 1] -> 32*RR[-4, 1, -2, -2, -4], 
 BS[2, 4, 1, 2, 1, 2, 1] -> 32*RR[-4, 1, -2, 3, 3], 
 BS[2, 4, 1, 2, 3, 1] -> 32*RR[-4, 1, -2, -4, -2], 
 BS[2, 4, 1, 2, 2, 1, 1] -> 32*RR[-4, 1, -2, 5, 1], 
 BS[2, 4, 4, 2, 1] -> 32*RR[-4, 1, 3, 1, -4], 
 BS[2, 4, 3, 1, 2, 1] -> 32*RR[-4, 1, 3, -2, 3], 
 BS[2, 4, 3, 3, 1] -> 32*RR[-4, 1, 3, 3, -2], 
 BS[2, 4, 3, 2, 1, 1] -> 32*RR[-4, 1, 3, -4, 1], 
 BS[2, 4, 2, 1, 1, 2, 1] -> 32*RR[-4, 1, -4, 1, 3], 
 BS[2, 4, 2, 1, 3, 1] -> 32*RR[-4, 1, -4, -2, -2], 
 BS[2, 4, 2, 1, 2, 1, 1] -> 32*RR[-4, 1, -4, 3, 1], 
 BS[2, 4, 2, 4, 1] -> 32*RR[-4, 1, 5, 1, -2], 
 BS[2, 4, 2, 3, 1, 1] -> 32*RR[-4, 1, 5, -2, 1], 
 BS[2, 4, 2, 2, 1, 1, 1] -> 32*RR[-4, 1, -6, 1, 1], 
 BS[2, 3, 1, 1, 1, 2, 2, 1] -> 32*RR[-4, -2, 1, 1, 5], 
 BS[2, 3, 1, 1, 3, 2, 1] -> 32*RR[-4, -2, 1, -2, -4], 
 BS[2, 3, 1, 1, 2, 1, 2, 1] -> 32*RR[-4, -2, 1, 3, 3], 
 BS[2, 3, 1, 1, 2, 3, 1] -> 32*RR[-4, -2, 1, -4, -2], 
 BS[2, 3, 1, 1, 2, 2, 1, 1] -> 32*RR[-4, -2, 1, 5, 1], 
 BS[2, 3, 1, 4, 2, 1] -> 32*RR[-4, -2, -2, 1, -4], 
 BS[2, 3, 1, 3, 1, 2, 1] -> 32*RR[-4, -2, -2, -2, 3], 
 BS[2, 3, 1, 3, 3, 1] -> 32*RR[-4, -2, -2, 3, -2], 
 BS[2, 3, 1, 3, 2, 1, 1] -> 32*RR[-4, -2, -2, -4, 1], 
 BS[2, 3, 1, 2, 1, 1, 2, 1] -> 32*RR[-4, -2, 3, 1, 3], 
 BS[2, 3, 1, 2, 1, 3, 1] -> 32*RR[-4, -2, 3, -2, -2], 
 BS[2, 3, 1, 2, 1, 2, 1, 1] -> 32*RR[-4, -2, 3, 3, 1], 
 BS[2, 3, 1, 2, 4, 1] -> 32*RR[-4, -2, -4, 1, -2], 
 BS[2, 3, 1, 2, 3, 1, 1] -> 32*RR[-4, -2, -4, -2, 1], 
 BS[2, 3, 1, 2, 2, 1, 1, 1] -> 32*RR[-4, -2, 5, 1, 1], 
 BS[2, 3, 5, 2, 1] -> 32*RR[-4, 3, 1, 1, -4], 
 BS[2, 3, 4, 1, 2, 1] -> 32*RR[-4, 3, 1, -2, 3], 
 BS[2, 3, 4, 3, 1] -> 32*RR[-4, 3, 1, 3, -2], 
 BS[2, 3, 4, 2, 1, 1] -> 32*RR[-4, 3, 1, -4, 1], 
 BS[2, 3, 3, 1, 1, 2, 1] -> 32*RR[-4, 3, -2, 1, 3], 
 BS[2, 3, 3, 1, 3, 1] -> 32*RR[-4, 3, -2, -2, -2], 
 BS[2, 3, 3, 1, 2, 1, 1] -> 32*RR[-4, 3, -2, 3, 1], 
 BS[2, 3, 3, 4, 1] -> 32*RR[-4, 3, 3, 1, -2], 
 BS[2, 3, 3, 3, 1, 1] -> 32*RR[-4, 3, 3, -2, 1], 
 BS[2, 3, 3, 2, 1, 1, 1] -> 32*RR[-4, 3, -4, 1, 1], 
 BS[2, 3, 2, 1, 1, 1, 2, 1] -> 32*RR[-4, -4, 1, 1, 3], 
 BS[2, 3, 2, 1, 1, 3, 1] -> 32*RR[-4, -4, 1, -2, -2], 
 BS[2, 3, 2, 1, 1, 2, 1, 1] -> 32*RR[-4, -4, 1, 3, 1], 
 BS[2, 3, 2, 1, 4, 1] -> 32*RR[-4, -4, -2, 1, -2], 
 BS[2, 3, 2, 1, 3, 1, 1] -> 32*RR[-4, -4, -2, -2, 1], 
 BS[2, 3, 2, 1, 2, 1, 1, 1] -> 32*RR[-4, -4, 3, 1, 1], 
 BS[2, 3, 2, 5, 1] -> 32*RR[-4, 5, 1, 1, -2], 
 BS[2, 3, 2, 4, 1, 1] -> 32*RR[-4, 5, 1, -2, 1], 
 BS[2, 3, 2, 3, 1, 1, 1] -> 32*RR[-4, 5, -2, 1, 1], 
 BS[2, 3, 2, 2, 1, 1, 1, 1] -> 32*RR[-4, -6, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 2, 2, 1] -> 32*RR[5, 1, 1, 1, 5], 
 BS[2, 2, 1, 1, 1, 3, 2, 1] -> 32*RR[5, 1, 1, -2, -4], 
 BS[2, 2, 1, 1, 1, 2, 1, 2, 1] -> 32*RR[5, 1, 1, 3, 3], 
 BS[2, 2, 1, 1, 1, 2, 3, 1] -> 32*RR[5, 1, 1, -4, -2], 
 BS[2, 2, 1, 1, 1, 2, 2, 1, 1] -> 32*RR[5, 1, 1, 5, 1], 
 BS[2, 2, 1, 1, 4, 2, 1] -> 32*RR[5, 1, -2, 1, -4], 
 BS[2, 2, 1, 1, 3, 1, 2, 1] -> 32*RR[5, 1, -2, -2, 3], 
 BS[2, 2, 1, 1, 3, 3, 1] -> 32*RR[5, 1, -2, 3, -2], 
 BS[2, 2, 1, 1, 3, 2, 1, 1] -> 32*RR[5, 1, -2, -4, 1], 
 BS[2, 2, 1, 1, 2, 1, 1, 2, 1] -> 32*RR[5, 1, 3, 1, 3], 
 BS[2, 2, 1, 1, 2, 1, 3, 1] -> 32*RR[5, 1, 3, -2, -2], 
 BS[2, 2, 1, 1, 2, 1, 2, 1, 1] -> 32*RR[5, 1, 3, 3, 1], 
 BS[2, 2, 1, 1, 2, 4, 1] -> 32*RR[5, 1, -4, 1, -2], 
 BS[2, 2, 1, 1, 2, 3, 1, 1] -> 32*RR[5, 1, -4, -2, 1], 
 BS[2, 2, 1, 1, 2, 2, 1, 1, 1] -> 32*RR[5, 1, 5, 1, 1], 
 BS[2, 2, 1, 5, 2, 1] -> 32*RR[5, -2, 1, 1, -4], 
 BS[2, 2, 1, 4, 1, 2, 1] -> 32*RR[5, -2, 1, -2, 3], 
 BS[2, 2, 1, 4, 3, 1] -> 32*RR[5, -2, 1, 3, -2], 
 BS[2, 2, 1, 4, 2, 1, 1] -> 32*RR[5, -2, 1, -4, 1], 
 BS[2, 2, 1, 3, 1, 1, 2, 1] -> 32*RR[5, -2, -2, 1, 3], 
 BS[2, 2, 1, 3, 1, 3, 1] -> 32*RR[5, -2, -2, -2, -2], 
 BS[2, 2, 1, 3, 1, 2, 1, 1] -> 32*RR[5, -2, -2, 3, 1], 
 BS[2, 2, 1, 3, 4, 1] -> 32*RR[5, -2, 3, 1, -2], 
 BS[2, 2, 1, 3, 3, 1, 1] -> 32*RR[5, -2, 3, -2, 1], 
 BS[2, 2, 1, 3, 2, 1, 1, 1] -> 32*RR[5, -2, -4, 1, 1], 
 BS[2, 2, 1, 2, 1, 1, 1, 2, 1] -> 32*RR[5, 3, 1, 1, 3], 
 BS[2, 2, 1, 2, 1, 1, 3, 1] -> 32*RR[5, 3, 1, -2, -2], 
 BS[2, 2, 1, 2, 1, 1, 2, 1, 1] -> 32*RR[5, 3, 1, 3, 1], 
 BS[2, 2, 1, 2, 1, 4, 1] -> 32*RR[5, 3, -2, 1, -2], 
 BS[2, 2, 1, 2, 1, 3, 1, 1] -> 32*RR[5, 3, -2, -2, 1], 
 BS[2, 2, 1, 2, 1, 2, 1, 1, 1] -> 32*RR[5, 3, 3, 1, 1], 
 BS[2, 2, 1, 2, 5, 1] -> 32*RR[5, -4, 1, 1, -2], 
 BS[2, 2, 1, 2, 4, 1, 1] -> 32*RR[5, -4, 1, -2, 1], 
 BS[2, 2, 1, 2, 3, 1, 1, 1] -> 32*RR[5, -4, -2, 1, 1], 
 BS[2, 2, 1, 2, 2, 1, 1, 1, 1] -> 32*RR[5, 5, 1, 1, 1], 
 BS[2, 2, 6, 2, 1] -> 32*RR[-6, 1, 1, 1, -4], 
 BS[2, 2, 5, 1, 2, 1] -> 32*RR[-6, 1, 1, -2, 3], 
 BS[2, 2, 5, 3, 1] -> 32*RR[-6, 1, 1, 3, -2], 
 BS[2, 2, 5, 2, 1, 1] -> 32*RR[-6, 1, 1, -4, 1], 
 BS[2, 2, 4, 1, 1, 2, 1] -> 32*RR[-6, 1, -2, 1, 3], 
 BS[2, 2, 4, 1, 3, 1] -> 32*RR[-6, 1, -2, -2, -2], 
 BS[2, 2, 4, 1, 2, 1, 1] -> 32*RR[-6, 1, -2, 3, 1], 
 BS[2, 2, 4, 4, 1] -> 32*RR[-6, 1, 3, 1, -2], 
 BS[2, 2, 4, 3, 1, 1] -> 32*RR[-6, 1, 3, -2, 1], 
 BS[2, 2, 4, 2, 1, 1, 1] -> 32*RR[-6, 1, -4, 1, 1], 
 BS[2, 2, 3, 1, 1, 1, 2, 1] -> 32*RR[-6, -2, 1, 1, 3], 
 BS[2, 2, 3, 1, 1, 3, 1] -> 32*RR[-6, -2, 1, -2, -2], 
 BS[2, 2, 3, 1, 1, 2, 1, 1] -> 32*RR[-6, -2, 1, 3, 1], 
 BS[2, 2, 3, 1, 4, 1] -> 32*RR[-6, -2, -2, 1, -2], 
 BS[2, 2, 3, 1, 3, 1, 1] -> 32*RR[-6, -2, -2, -2, 1], 
 BS[2, 2, 3, 1, 2, 1, 1, 1] -> 32*RR[-6, -2, 3, 1, 1], 
 BS[2, 2, 3, 5, 1] -> 32*RR[-6, 3, 1, 1, -2], 
 BS[2, 2, 3, 4, 1, 1] -> 32*RR[-6, 3, 1, -2, 1], 
 BS[2, 2, 3, 3, 1, 1, 1] -> 32*RR[-6, 3, -2, 1, 1], 
 BS[2, 2, 3, 2, 1, 1, 1, 1] -> 32*RR[-6, -4, 1, 1, 1], 
 BS[2, 2, 2, 1, 1, 1, 1, 2, 1] -> 32*RR[7, 1, 1, 1, 3], 
 BS[2, 2, 2, 1, 1, 1, 3, 1] -> 32*RR[7, 1, 1, -2, -2], 
 BS[2, 2, 2, 1, 1, 1, 2, 1, 1] -> 32*RR[7, 1, 1, 3, 1], 
 BS[2, 2, 2, 1, 1, 4, 1] -> 32*RR[7, 1, -2, 1, -2], 
 BS[2, 2, 2, 1, 1, 3, 1, 1] -> 32*RR[7, 1, -2, -2, 1], 
 BS[2, 2, 2, 1, 1, 2, 1, 1, 1] -> 32*RR[7, 1, 3, 1, 1], 
 BS[2, 2, 2, 1, 5, 1] -> 32*RR[7, -2, 1, 1, -2], 
 BS[2, 2, 2, 1, 4, 1, 1] -> 32*RR[7, -2, 1, -2, 1], 
 BS[2, 2, 2, 1, 3, 1, 1, 1] -> 32*RR[7, -2, -2, 1, 1], 
 BS[2, 2, 2, 1, 2, 1, 1, 1, 1] -> 32*RR[7, 3, 1, 1, 1], 
 BS[2, 2, 2, 6, 1] -> 32*RR[-8, 1, 1, 1, -2], 
 BS[2, 2, 2, 5, 1, 1] -> 32*RR[-8, 1, 1, -2, 1], 
 BS[2, 2, 2, 4, 1, 1, 1] -> 32*RR[-8, 1, -2, 1, 1], 
 BS[2, 2, 2, 3, 1, 1, 1, 1] -> 32*RR[-8, -2, 1, 1, 1], 
 BS[2, 2, 2, 2, 1, 1, 1, 1, 1] -> 32*RR[9, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 2, 2, 2] -> -64*RR[1, 1, 1, 1, 1, -8], 
 BS[1, 1, 1, 1, 3, 2, 2, 2] -> -64*RR[1, 1, 1, 1, -2, 7], 
 BS[1, 1, 1, 1, 2, 1, 2, 2, 2] -> -64*RR[1, 1, 1, 1, 3, -6], 
 BS[1, 1, 1, 1, 2, 3, 2, 2] -> -64*RR[1, 1, 1, 1, -4, 5], 
 BS[1, 1, 1, 1, 2, 2, 1, 2, 2] -> -64*RR[1, 1, 1, 1, 5, -4], 
 BS[1, 1, 1, 1, 2, 2, 3, 2] -> -64*RR[1, 1, 1, 1, -6, 3], 
 BS[1, 1, 1, 1, 2, 2, 2, 1, 2] -> -64*RR[1, 1, 1, 1, 7, -2], 
 BS[1, 1, 1, 1, 2, 2, 2, 3] -> -64*RR[1, 1, 1, 1, -8, 1], 
 BS[1, 1, 1, 4, 2, 2, 2] -> -64*RR[1, 1, 1, -2, 1, 7], 
 BS[1, 1, 1, 3, 1, 2, 2, 2] -> -64*RR[1, 1, 1, -2, -2, -6], 
 BS[1, 1, 1, 3, 3, 2, 2] -> -64*RR[1, 1, 1, -2, 3, 5], 
 BS[1, 1, 1, 3, 2, 1, 2, 2] -> -64*RR[1, 1, 1, -2, -4, -4], 
 BS[1, 1, 1, 3, 2, 3, 2] -> -64*RR[1, 1, 1, -2, 5, 3], 
 BS[1, 1, 1, 3, 2, 2, 1, 2] -> -64*RR[1, 1, 1, -2, -6, -2], 
 BS[1, 1, 1, 3, 2, 2, 3] -> -64*RR[1, 1, 1, -2, 7, 1], 
 BS[1, 1, 1, 2, 1, 1, 2, 2, 2] -> -64*RR[1, 1, 1, 3, 1, -6], 
 BS[1, 1, 1, 2, 1, 3, 2, 2] -> -64*RR[1, 1, 1, 3, -2, 5], 
 BS[1, 1, 1, 2, 1, 2, 1, 2, 2] -> -64*RR[1, 1, 1, 3, 3, -4], 
 BS[1, 1, 1, 2, 1, 2, 3, 2] -> -64*RR[1, 1, 1, 3, -4, 3], 
 BS[1, 1, 1, 2, 1, 2, 2, 1, 2] -> -64*RR[1, 1, 1, 3, 5, -2], 
 BS[1, 1, 1, 2, 1, 2, 2, 3] -> -64*RR[1, 1, 1, 3, -6, 1], 
 BS[1, 1, 1, 2, 4, 2, 2] -> -64*RR[1, 1, 1, -4, 1, 5], 
 BS[1, 1, 1, 2, 3, 1, 2, 2] -> -64*RR[1, 1, 1, -4, -2, -4], 
 BS[1, 1, 1, 2, 3, 3, 2] -> -64*RR[1, 1, 1, -4, 3, 3], 
 BS[1, 1, 1, 2, 3, 2, 1, 2] -> -64*RR[1, 1, 1, -4, -4, -2], 
 BS[1, 1, 1, 2, 3, 2, 3] -> -64*RR[1, 1, 1, -4, 5, 1], 
 BS[1, 1, 1, 2, 2, 1, 1, 2, 2] -> -64*RR[1, 1, 1, 5, 1, -4], 
 BS[1, 1, 1, 2, 2, 1, 3, 2] -> -64*RR[1, 1, 1, 5, -2, 3], 
 BS[1, 1, 1, 2, 2, 1, 2, 1, 2] -> -64*RR[1, 1, 1, 5, 3, -2], 
 BS[1, 1, 1, 2, 2, 1, 2, 3] -> -64*RR[1, 1, 1, 5, -4, 1], 
 BS[1, 1, 1, 2, 2, 4, 2] -> -64*RR[1, 1, 1, -6, 1, 3], 
 BS[1, 1, 1, 2, 2, 3, 1, 2] -> -64*RR[1, 1, 1, -6, -2, -2], 
 BS[1, 1, 1, 2, 2, 3, 3] -> -64*RR[1, 1, 1, -6, 3, 1], 
 BS[1, 1, 1, 2, 2, 2, 1, 1, 2] -> -64*RR[1, 1, 1, 7, 1, -2], 
 BS[1, 1, 1, 2, 2, 2, 1, 3] -> -64*RR[1, 1, 1, 7, -2, 1], 
 BS[1, 1, 1, 2, 2, 2, 4] -> -64*RR[1, 1, 1, -8, 1, 1], 
 BS[1, 1, 5, 2, 2, 2] -> -64*RR[1, 1, -2, 1, 1, 7], 
 BS[1, 1, 4, 1, 2, 2, 2] -> -64*RR[1, 1, -2, 1, -2, -6], 
 BS[1, 1, 4, 3, 2, 2] -> -64*RR[1, 1, -2, 1, 3, 5], 
 BS[1, 1, 4, 2, 1, 2, 2] -> -64*RR[1, 1, -2, 1, -4, -4], 
 BS[1, 1, 4, 2, 3, 2] -> -64*RR[1, 1, -2, 1, 5, 3], 
 BS[1, 1, 4, 2, 2, 1, 2] -> -64*RR[1, 1, -2, 1, -6, -2], 
 BS[1, 1, 4, 2, 2, 3] -> -64*RR[1, 1, -2, 1, 7, 1], 
 BS[1, 1, 3, 1, 1, 2, 2, 2] -> -64*RR[1, 1, -2, -2, 1, -6], 
 BS[1, 1, 3, 1, 3, 2, 2] -> -64*RR[1, 1, -2, -2, -2, 5], 
 BS[1, 1, 3, 1, 2, 1, 2, 2] -> -64*RR[1, 1, -2, -2, 3, -4], 
 BS[1, 1, 3, 1, 2, 3, 2] -> -64*RR[1, 1, -2, -2, -4, 3], 
 BS[1, 1, 3, 1, 2, 2, 1, 2] -> -64*RR[1, 1, -2, -2, 5, -2], 
 BS[1, 1, 3, 1, 2, 2, 3] -> -64*RR[1, 1, -2, -2, -6, 1], 
 BS[1, 1, 3, 4, 2, 2] -> -64*RR[1, 1, -2, 3, 1, 5], 
 BS[1, 1, 3, 3, 1, 2, 2] -> -64*RR[1, 1, -2, 3, -2, -4], 
 BS[1, 1, 3, 3, 3, 2] -> -64*RR[1, 1, -2, 3, 3, 3], 
 BS[1, 1, 3, 3, 2, 1, 2] -> -64*RR[1, 1, -2, 3, -4, -2], 
 BS[1, 1, 3, 3, 2, 3] -> -64*RR[1, 1, -2, 3, 5, 1], 
 BS[1, 1, 3, 2, 1, 1, 2, 2] -> -64*RR[1, 1, -2, -4, 1, -4], 
 BS[1, 1, 3, 2, 1, 3, 2] -> -64*RR[1, 1, -2, -4, -2, 3], 
 BS[1, 1, 3, 2, 1, 2, 1, 2] -> -64*RR[1, 1, -2, -4, 3, -2], 
 BS[1, 1, 3, 2, 1, 2, 3] -> -64*RR[1, 1, -2, -4, -4, 1], 
 BS[1, 1, 3, 2, 4, 2] -> -64*RR[1, 1, -2, 5, 1, 3], 
 BS[1, 1, 3, 2, 3, 1, 2] -> -64*RR[1, 1, -2, 5, -2, -2], 
 BS[1, 1, 3, 2, 3, 3] -> -64*RR[1, 1, -2, 5, 3, 1], 
 BS[1, 1, 3, 2, 2, 1, 1, 2] -> -64*RR[1, 1, -2, -6, 1, -2], 
 BS[1, 1, 3, 2, 2, 1, 3] -> -64*RR[1, 1, -2, -6, -2, 1], 
 BS[1, 1, 3, 2, 2, 4] -> -64*RR[1, 1, -2, 7, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 2, 2, 2] -> -64*RR[1, 1, 3, 1, 1, -6], 
 BS[1, 1, 2, 1, 1, 3, 2, 2] -> -64*RR[1, 1, 3, 1, -2, 5], 
 BS[1, 1, 2, 1, 1, 2, 1, 2, 2] -> -64*RR[1, 1, 3, 1, 3, -4], 
 BS[1, 1, 2, 1, 1, 2, 3, 2] -> -64*RR[1, 1, 3, 1, -4, 3], 
 BS[1, 1, 2, 1, 1, 2, 2, 1, 2] -> -64*RR[1, 1, 3, 1, 5, -2], 
 BS[1, 1, 2, 1, 1, 2, 2, 3] -> -64*RR[1, 1, 3, 1, -6, 1], 
 BS[1, 1, 2, 1, 4, 2, 2] -> -64*RR[1, 1, 3, -2, 1, 5], 
 BS[1, 1, 2, 1, 3, 1, 2, 2] -> -64*RR[1, 1, 3, -2, -2, -4], 
 BS[1, 1, 2, 1, 3, 3, 2] -> -64*RR[1, 1, 3, -2, 3, 3], 
 BS[1, 1, 2, 1, 3, 2, 1, 2] -> -64*RR[1, 1, 3, -2, -4, -2], 
 BS[1, 1, 2, 1, 3, 2, 3] -> -64*RR[1, 1, 3, -2, 5, 1], 
 BS[1, 1, 2, 1, 2, 1, 1, 2, 2] -> -64*RR[1, 1, 3, 3, 1, -4], 
 BS[1, 1, 2, 1, 2, 1, 3, 2] -> -64*RR[1, 1, 3, 3, -2, 3], 
 BS[1, 1, 2, 1, 2, 1, 2, 1, 2] -> -64*RR[1, 1, 3, 3, 3, -2], 
 BS[1, 1, 2, 1, 2, 1, 2, 3] -> -64*RR[1, 1, 3, 3, -4, 1], 
 BS[1, 1, 2, 1, 2, 4, 2] -> -64*RR[1, 1, 3, -4, 1, 3], 
 BS[1, 1, 2, 1, 2, 3, 1, 2] -> -64*RR[1, 1, 3, -4, -2, -2], 
 BS[1, 1, 2, 1, 2, 3, 3] -> -64*RR[1, 1, 3, -4, 3, 1], 
 BS[1, 1, 2, 1, 2, 2, 1, 1, 2] -> -64*RR[1, 1, 3, 5, 1, -2], 
 BS[1, 1, 2, 1, 2, 2, 1, 3] -> -64*RR[1, 1, 3, 5, -2, 1], 
 BS[1, 1, 2, 1, 2, 2, 4] -> -64*RR[1, 1, 3, -6, 1, 1], 
 BS[1, 1, 2, 5, 2, 2] -> -64*RR[1, 1, -4, 1, 1, 5], 
 BS[1, 1, 2, 4, 1, 2, 2] -> -64*RR[1, 1, -4, 1, -2, -4], 
 BS[1, 1, 2, 4, 3, 2] -> -64*RR[1, 1, -4, 1, 3, 3], 
 BS[1, 1, 2, 4, 2, 1, 2] -> -64*RR[1, 1, -4, 1, -4, -2], 
 BS[1, 1, 2, 4, 2, 3] -> -64*RR[1, 1, -4, 1, 5, 1], 
 BS[1, 1, 2, 3, 1, 1, 2, 2] -> -64*RR[1, 1, -4, -2, 1, -4], 
 BS[1, 1, 2, 3, 1, 3, 2] -> -64*RR[1, 1, -4, -2, -2, 3], 
 BS[1, 1, 2, 3, 1, 2, 1, 2] -> -64*RR[1, 1, -4, -2, 3, -2], 
 BS[1, 1, 2, 3, 1, 2, 3] -> -64*RR[1, 1, -4, -2, -4, 1], 
 BS[1, 1, 2, 3, 4, 2] -> -64*RR[1, 1, -4, 3, 1, 3], 
 BS[1, 1, 2, 3, 3, 1, 2] -> -64*RR[1, 1, -4, 3, -2, -2], 
 BS[1, 1, 2, 3, 3, 3] -> -64*RR[1, 1, -4, 3, 3, 1], 
 BS[1, 1, 2, 3, 2, 1, 1, 2] -> -64*RR[1, 1, -4, -4, 1, -2], 
 BS[1, 1, 2, 3, 2, 1, 3] -> -64*RR[1, 1, -4, -4, -2, 1], 
 BS[1, 1, 2, 3, 2, 4] -> -64*RR[1, 1, -4, 5, 1, 1], 
 BS[1, 1, 2, 2, 1, 1, 1, 2, 2] -> -64*RR[1, 1, 5, 1, 1, -4], 
 BS[1, 1, 2, 2, 1, 1, 3, 2] -> -64*RR[1, 1, 5, 1, -2, 3], 
 BS[1, 1, 2, 2, 1, 1, 2, 1, 2] -> -64*RR[1, 1, 5, 1, 3, -2], 
 BS[1, 1, 2, 2, 1, 1, 2, 3] -> -64*RR[1, 1, 5, 1, -4, 1], 
 BS[1, 1, 2, 2, 1, 4, 2] -> -64*RR[1, 1, 5, -2, 1, 3], 
 BS[1, 1, 2, 2, 1, 3, 1, 2] -> -64*RR[1, 1, 5, -2, -2, -2], 
 BS[1, 1, 2, 2, 1, 3, 3] -> -64*RR[1, 1, 5, -2, 3, 1], 
 BS[1, 1, 2, 2, 1, 2, 1, 1, 2] -> -64*RR[1, 1, 5, 3, 1, -2], 
 BS[1, 1, 2, 2, 1, 2, 1, 3] -> -64*RR[1, 1, 5, 3, -2, 1], 
 BS[1, 1, 2, 2, 1, 2, 4] -> -64*RR[1, 1, 5, -4, 1, 1], 
 BS[1, 1, 2, 2, 5, 2] -> -64*RR[1, 1, -6, 1, 1, 3], 
 BS[1, 1, 2, 2, 4, 1, 2] -> -64*RR[1, 1, -6, 1, -2, -2], 
 BS[1, 1, 2, 2, 4, 3] -> -64*RR[1, 1, -6, 1, 3, 1], 
 BS[1, 1, 2, 2, 3, 1, 1, 2] -> -64*RR[1, 1, -6, -2, 1, -2], 
 BS[1, 1, 2, 2, 3, 1, 3] -> -64*RR[1, 1, -6, -2, -2, 1], 
 BS[1, 1, 2, 2, 3, 4] -> -64*RR[1, 1, -6, 3, 1, 1], 
 BS[1, 1, 2, 2, 2, 1, 1, 1, 2] -> -64*RR[1, 1, 7, 1, 1, -2], 
 BS[1, 1, 2, 2, 2, 1, 1, 3] -> -64*RR[1, 1, 7, 1, -2, 1], 
 BS[1, 1, 2, 2, 2, 1, 4] -> -64*RR[1, 1, 7, -2, 1, 1], 
 BS[1, 1, 2, 2, 2, 5] -> -64*RR[1, 1, -8, 1, 1, 1], 
 BS[1, 6, 2, 2, 2] -> -64*RR[1, -2, 1, 1, 1, 7], 
 BS[1, 5, 1, 2, 2, 2] -> -64*RR[1, -2, 1, 1, -2, -6], 
 BS[1, 5, 3, 2, 2] -> -64*RR[1, -2, 1, 1, 3, 5], 
 BS[1, 5, 2, 1, 2, 2] -> -64*RR[1, -2, 1, 1, -4, -4], 
 BS[1, 5, 2, 3, 2] -> -64*RR[1, -2, 1, 1, 5, 3], 
 BS[1, 5, 2, 2, 1, 2] -> -64*RR[1, -2, 1, 1, -6, -2], 
 BS[1, 5, 2, 2, 3] -> -64*RR[1, -2, 1, 1, 7, 1], 
 BS[1, 4, 1, 1, 2, 2, 2] -> -64*RR[1, -2, 1, -2, 1, -6], 
 BS[1, 4, 1, 3, 2, 2] -> -64*RR[1, -2, 1, -2, -2, 5], 
 BS[1, 4, 1, 2, 1, 2, 2] -> -64*RR[1, -2, 1, -2, 3, -4], 
 BS[1, 4, 1, 2, 3, 2] -> -64*RR[1, -2, 1, -2, -4, 3], 
 BS[1, 4, 1, 2, 2, 1, 2] -> -64*RR[1, -2, 1, -2, 5, -2], 
 BS[1, 4, 1, 2, 2, 3] -> -64*RR[1, -2, 1, -2, -6, 1], 
 BS[1, 4, 4, 2, 2] -> -64*RR[1, -2, 1, 3, 1, 5], 
 BS[1, 4, 3, 1, 2, 2] -> -64*RR[1, -2, 1, 3, -2, -4], 
 BS[1, 4, 3, 3, 2] -> -64*RR[1, -2, 1, 3, 3, 3], 
 BS[1, 4, 3, 2, 1, 2] -> -64*RR[1, -2, 1, 3, -4, -2], 
 BS[1, 4, 3, 2, 3] -> -64*RR[1, -2, 1, 3, 5, 1], 
 BS[1, 4, 2, 1, 1, 2, 2] -> -64*RR[1, -2, 1, -4, 1, -4], 
 BS[1, 4, 2, 1, 3, 2] -> -64*RR[1, -2, 1, -4, -2, 3], 
 BS[1, 4, 2, 1, 2, 1, 2] -> -64*RR[1, -2, 1, -4, 3, -2], 
 BS[1, 4, 2, 1, 2, 3] -> -64*RR[1, -2, 1, -4, -4, 1], 
 BS[1, 4, 2, 4, 2] -> -64*RR[1, -2, 1, 5, 1, 3], 
 BS[1, 4, 2, 3, 1, 2] -> -64*RR[1, -2, 1, 5, -2, -2], 
 BS[1, 4, 2, 3, 3] -> -64*RR[1, -2, 1, 5, 3, 1], 
 BS[1, 4, 2, 2, 1, 1, 2] -> -64*RR[1, -2, 1, -6, 1, -2], 
 BS[1, 4, 2, 2, 1, 3] -> -64*RR[1, -2, 1, -6, -2, 1], 
 BS[1, 4, 2, 2, 4] -> -64*RR[1, -2, 1, 7, 1, 1], 
 BS[1, 3, 1, 1, 1, 2, 2, 2] -> -64*RR[1, -2, -2, 1, 1, -6], 
 BS[1, 3, 1, 1, 3, 2, 2] -> -64*RR[1, -2, -2, 1, -2, 5], 
 BS[1, 3, 1, 1, 2, 1, 2, 2] -> -64*RR[1, -2, -2, 1, 3, -4], 
 BS[1, 3, 1, 1, 2, 3, 2] -> -64*RR[1, -2, -2, 1, -4, 3], 
 BS[1, 3, 1, 1, 2, 2, 1, 2] -> -64*RR[1, -2, -2, 1, 5, -2], 
 BS[1, 3, 1, 1, 2, 2, 3] -> -64*RR[1, -2, -2, 1, -6, 1], 
 BS[1, 3, 1, 4, 2, 2] -> -64*RR[1, -2, -2, -2, 1, 5], 
 BS[1, 3, 1, 3, 1, 2, 2] -> -64*RR[1, -2, -2, -2, -2, -4], 
 BS[1, 3, 1, 3, 3, 2] -> -64*RR[1, -2, -2, -2, 3, 3], 
 BS[1, 3, 1, 3, 2, 1, 2] -> -64*RR[1, -2, -2, -2, -4, -2], 
 BS[1, 3, 1, 3, 2, 3] -> -64*RR[1, -2, -2, -2, 5, 1], 
 BS[1, 3, 1, 2, 1, 1, 2, 2] -> -64*RR[1, -2, -2, 3, 1, -4], 
 BS[1, 3, 1, 2, 1, 3, 2] -> -64*RR[1, -2, -2, 3, -2, 3], 
 BS[1, 3, 1, 2, 1, 2, 1, 2] -> -64*RR[1, -2, -2, 3, 3, -2], 
 BS[1, 3, 1, 2, 1, 2, 3] -> -64*RR[1, -2, -2, 3, -4, 1], 
 BS[1, 3, 1, 2, 4, 2] -> -64*RR[1, -2, -2, -4, 1, 3], 
 BS[1, 3, 1, 2, 3, 1, 2] -> -64*RR[1, -2, -2, -4, -2, -2], 
 BS[1, 3, 1, 2, 3, 3] -> -64*RR[1, -2, -2, -4, 3, 1], 
 BS[1, 3, 1, 2, 2, 1, 1, 2] -> -64*RR[1, -2, -2, 5, 1, -2], 
 BS[1, 3, 1, 2, 2, 1, 3] -> -64*RR[1, -2, -2, 5, -2, 1], 
 BS[1, 3, 1, 2, 2, 4] -> -64*RR[1, -2, -2, -6, 1, 1], 
 BS[1, 3, 5, 2, 2] -> -64*RR[1, -2, 3, 1, 1, 5], 
 BS[1, 3, 4, 1, 2, 2] -> -64*RR[1, -2, 3, 1, -2, -4], 
 BS[1, 3, 4, 3, 2] -> -64*RR[1, -2, 3, 1, 3, 3], 
 BS[1, 3, 4, 2, 1, 2] -> -64*RR[1, -2, 3, 1, -4, -2], 
 BS[1, 3, 4, 2, 3] -> -64*RR[1, -2, 3, 1, 5, 1], 
 BS[1, 3, 3, 1, 1, 2, 2] -> -64*RR[1, -2, 3, -2, 1, -4], 
 BS[1, 3, 3, 1, 3, 2] -> -64*RR[1, -2, 3, -2, -2, 3], 
 BS[1, 3, 3, 1, 2, 1, 2] -> -64*RR[1, -2, 3, -2, 3, -2], 
 BS[1, 3, 3, 1, 2, 3] -> -64*RR[1, -2, 3, -2, -4, 1], 
 BS[1, 3, 3, 4, 2] -> -64*RR[1, -2, 3, 3, 1, 3], 
 BS[1, 3, 3, 3, 1, 2] -> -64*RR[1, -2, 3, 3, -2, -2], 
 BS[1, 3, 3, 3, 3] -> -64*RR[1, -2, 3, 3, 3, 1], 
 BS[1, 3, 3, 2, 1, 1, 2] -> -64*RR[1, -2, 3, -4, 1, -2], 
 BS[1, 3, 3, 2, 1, 3] -> -64*RR[1, -2, 3, -4, -2, 1], 
 BS[1, 3, 3, 2, 4] -> -64*RR[1, -2, 3, 5, 1, 1], 
 BS[1, 3, 2, 1, 1, 1, 2, 2] -> -64*RR[1, -2, -4, 1, 1, -4], 
 BS[1, 3, 2, 1, 1, 3, 2] -> -64*RR[1, -2, -4, 1, -2, 3], 
 BS[1, 3, 2, 1, 1, 2, 1, 2] -> -64*RR[1, -2, -4, 1, 3, -2], 
 BS[1, 3, 2, 1, 1, 2, 3] -> -64*RR[1, -2, -4, 1, -4, 1], 
 BS[1, 3, 2, 1, 4, 2] -> -64*RR[1, -2, -4, -2, 1, 3], 
 BS[1, 3, 2, 1, 3, 1, 2] -> -64*RR[1, -2, -4, -2, -2, -2], 
 BS[1, 3, 2, 1, 3, 3] -> -64*RR[1, -2, -4, -2, 3, 1], 
 BS[1, 3, 2, 1, 2, 1, 1, 2] -> -64*RR[1, -2, -4, 3, 1, -2], 
 BS[1, 3, 2, 1, 2, 1, 3] -> -64*RR[1, -2, -4, 3, -2, 1], 
 BS[1, 3, 2, 1, 2, 4] -> -64*RR[1, -2, -4, -4, 1, 1], 
 BS[1, 3, 2, 5, 2] -> -64*RR[1, -2, 5, 1, 1, 3], 
 BS[1, 3, 2, 4, 1, 2] -> -64*RR[1, -2, 5, 1, -2, -2], 
 BS[1, 3, 2, 4, 3] -> -64*RR[1, -2, 5, 1, 3, 1], 
 BS[1, 3, 2, 3, 1, 1, 2] -> -64*RR[1, -2, 5, -2, 1, -2], 
 BS[1, 3, 2, 3, 1, 3] -> -64*RR[1, -2, 5, -2, -2, 1], 
 BS[1, 3, 2, 3, 4] -> -64*RR[1, -2, 5, 3, 1, 1], 
 BS[1, 3, 2, 2, 1, 1, 1, 2] -> -64*RR[1, -2, -6, 1, 1, -2], 
 BS[1, 3, 2, 2, 1, 1, 3] -> -64*RR[1, -2, -6, 1, -2, 1], 
 BS[1, 3, 2, 2, 1, 4] -> -64*RR[1, -2, -6, -2, 1, 1], 
 BS[1, 3, 2, 2, 5] -> -64*RR[1, -2, 7, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 2, 2, 2] -> -64*RR[1, 3, 1, 1, 1, -6], 
 BS[1, 2, 1, 1, 1, 3, 2, 2] -> -64*RR[1, 3, 1, 1, -2, 5], 
 BS[1, 2, 1, 1, 1, 2, 1, 2, 2] -> -64*RR[1, 3, 1, 1, 3, -4], 
 BS[1, 2, 1, 1, 1, 2, 3, 2] -> -64*RR[1, 3, 1, 1, -4, 3], 
 BS[1, 2, 1, 1, 1, 2, 2, 1, 2] -> -64*RR[1, 3, 1, 1, 5, -2], 
 BS[1, 2, 1, 1, 1, 2, 2, 3] -> -64*RR[1, 3, 1, 1, -6, 1], 
 BS[1, 2, 1, 1, 4, 2, 2] -> -64*RR[1, 3, 1, -2, 1, 5], 
 BS[1, 2, 1, 1, 3, 1, 2, 2] -> -64*RR[1, 3, 1, -2, -2, -4], 
 BS[1, 2, 1, 1, 3, 3, 2] -> -64*RR[1, 3, 1, -2, 3, 3], 
 BS[1, 2, 1, 1, 3, 2, 1, 2] -> -64*RR[1, 3, 1, -2, -4, -2], 
 BS[1, 2, 1, 1, 3, 2, 3] -> -64*RR[1, 3, 1, -2, 5, 1], 
 BS[1, 2, 1, 1, 2, 1, 1, 2, 2] -> -64*RR[1, 3, 1, 3, 1, -4], 
 BS[1, 2, 1, 1, 2, 1, 3, 2] -> -64*RR[1, 3, 1, 3, -2, 3], 
 BS[1, 2, 1, 1, 2, 1, 2, 1, 2] -> -64*RR[1, 3, 1, 3, 3, -2], 
 BS[1, 2, 1, 1, 2, 1, 2, 3] -> -64*RR[1, 3, 1, 3, -4, 1], 
 BS[1, 2, 1, 1, 2, 4, 2] -> -64*RR[1, 3, 1, -4, 1, 3], 
 BS[1, 2, 1, 1, 2, 3, 1, 2] -> -64*RR[1, 3, 1, -4, -2, -2], 
 BS[1, 2, 1, 1, 2, 3, 3] -> -64*RR[1, 3, 1, -4, 3, 1], 
 BS[1, 2, 1, 1, 2, 2, 1, 1, 2] -> -64*RR[1, 3, 1, 5, 1, -2], 
 BS[1, 2, 1, 1, 2, 2, 1, 3] -> -64*RR[1, 3, 1, 5, -2, 1], 
 BS[1, 2, 1, 1, 2, 2, 4] -> -64*RR[1, 3, 1, -6, 1, 1], 
 BS[1, 2, 1, 5, 2, 2] -> -64*RR[1, 3, -2, 1, 1, 5], 
 BS[1, 2, 1, 4, 1, 2, 2] -> -64*RR[1, 3, -2, 1, -2, -4], 
 BS[1, 2, 1, 4, 3, 2] -> -64*RR[1, 3, -2, 1, 3, 3], 
 BS[1, 2, 1, 4, 2, 1, 2] -> -64*RR[1, 3, -2, 1, -4, -2], 
 BS[1, 2, 1, 4, 2, 3] -> -64*RR[1, 3, -2, 1, 5, 1], 
 BS[1, 2, 1, 3, 1, 1, 2, 2] -> -64*RR[1, 3, -2, -2, 1, -4], 
 BS[1, 2, 1, 3, 1, 3, 2] -> -64*RR[1, 3, -2, -2, -2, 3], 
 BS[1, 2, 1, 3, 1, 2, 1, 2] -> -64*RR[1, 3, -2, -2, 3, -2], 
 BS[1, 2, 1, 3, 1, 2, 3] -> -64*RR[1, 3, -2, -2, -4, 1], 
 BS[1, 2, 1, 3, 4, 2] -> -64*RR[1, 3, -2, 3, 1, 3], 
 BS[1, 2, 1, 3, 3, 1, 2] -> -64*RR[1, 3, -2, 3, -2, -2], 
 BS[1, 2, 1, 3, 3, 3] -> -64*RR[1, 3, -2, 3, 3, 1], 
 BS[1, 2, 1, 3, 2, 1, 1, 2] -> -64*RR[1, 3, -2, -4, 1, -2], 
 BS[1, 2, 1, 3, 2, 1, 3] -> -64*RR[1, 3, -2, -4, -2, 1], 
 BS[1, 2, 1, 3, 2, 4] -> -64*RR[1, 3, -2, 5, 1, 1], 
 BS[1, 2, 1, 2, 1, 1, 1, 2, 2] -> -64*RR[1, 3, 3, 1, 1, -4], 
 BS[1, 2, 1, 2, 1, 1, 3, 2] -> -64*RR[1, 3, 3, 1, -2, 3], 
 BS[1, 2, 1, 2, 1, 1, 2, 1, 2] -> -64*RR[1, 3, 3, 1, 3, -2], 
 BS[1, 2, 1, 2, 1, 1, 2, 3] -> -64*RR[1, 3, 3, 1, -4, 1], 
 BS[1, 2, 1, 2, 1, 4, 2] -> -64*RR[1, 3, 3, -2, 1, 3], 
 BS[1, 2, 1, 2, 1, 3, 1, 2] -> -64*RR[1, 3, 3, -2, -2, -2], 
 BS[1, 2, 1, 2, 1, 3, 3] -> -64*RR[1, 3, 3, -2, 3, 1], 
 BS[1, 2, 1, 2, 1, 2, 1, 1, 2] -> -64*RR[1, 3, 3, 3, 1, -2], 
 BS[1, 2, 1, 2, 1, 2, 1, 3] -> -64*RR[1, 3, 3, 3, -2, 1], 
 BS[1, 2, 1, 2, 1, 2, 4] -> -64*RR[1, 3, 3, -4, 1, 1], 
 BS[1, 2, 1, 2, 5, 2] -> -64*RR[1, 3, -4, 1, 1, 3], 
 BS[1, 2, 1, 2, 4, 1, 2] -> -64*RR[1, 3, -4, 1, -2, -2], 
 BS[1, 2, 1, 2, 4, 3] -> -64*RR[1, 3, -4, 1, 3, 1], 
 BS[1, 2, 1, 2, 3, 1, 1, 2] -> -64*RR[1, 3, -4, -2, 1, -2], 
 BS[1, 2, 1, 2, 3, 1, 3] -> -64*RR[1, 3, -4, -2, -2, 1], 
 BS[1, 2, 1, 2, 3, 4] -> -64*RR[1, 3, -4, 3, 1, 1], 
 BS[1, 2, 1, 2, 2, 1, 1, 1, 2] -> -64*RR[1, 3, 5, 1, 1, -2], 
 BS[1, 2, 1, 2, 2, 1, 1, 3] -> -64*RR[1, 3, 5, 1, -2, 1], 
 BS[1, 2, 1, 2, 2, 1, 4] -> -64*RR[1, 3, 5, -2, 1, 1], 
 BS[1, 2, 1, 2, 2, 5] -> -64*RR[1, 3, -6, 1, 1, 1], 
 BS[1, 2, 6, 2, 2] -> -64*RR[1, -4, 1, 1, 1, 5], 
 BS[1, 2, 5, 1, 2, 2] -> -64*RR[1, -4, 1, 1, -2, -4], 
 BS[1, 2, 5, 3, 2] -> -64*RR[1, -4, 1, 1, 3, 3], 
 BS[1, 2, 5, 2, 1, 2] -> -64*RR[1, -4, 1, 1, -4, -2], 
 BS[1, 2, 5, 2, 3] -> -64*RR[1, -4, 1, 1, 5, 1], 
 BS[1, 2, 4, 1, 1, 2, 2] -> -64*RR[1, -4, 1, -2, 1, -4], 
 BS[1, 2, 4, 1, 3, 2] -> -64*RR[1, -4, 1, -2, -2, 3], 
 BS[1, 2, 4, 1, 2, 1, 2] -> -64*RR[1, -4, 1, -2, 3, -2], 
 BS[1, 2, 4, 1, 2, 3] -> -64*RR[1, -4, 1, -2, -4, 1], 
 BS[1, 2, 4, 4, 2] -> -64*RR[1, -4, 1, 3, 1, 3], 
 BS[1, 2, 4, 3, 1, 2] -> -64*RR[1, -4, 1, 3, -2, -2], 
 BS[1, 2, 4, 3, 3] -> -64*RR[1, -4, 1, 3, 3, 1], 
 BS[1, 2, 4, 2, 1, 1, 2] -> -64*RR[1, -4, 1, -4, 1, -2], 
 BS[1, 2, 4, 2, 1, 3] -> -64*RR[1, -4, 1, -4, -2, 1], 
 BS[1, 2, 4, 2, 4] -> -64*RR[1, -4, 1, 5, 1, 1], 
 BS[1, 2, 3, 1, 1, 1, 2, 2] -> -64*RR[1, -4, -2, 1, 1, -4], 
 BS[1, 2, 3, 1, 1, 3, 2] -> -64*RR[1, -4, -2, 1, -2, 3], 
 BS[1, 2, 3, 1, 1, 2, 1, 2] -> -64*RR[1, -4, -2, 1, 3, -2], 
 BS[1, 2, 3, 1, 1, 2, 3] -> -64*RR[1, -4, -2, 1, -4, 1], 
 BS[1, 2, 3, 1, 4, 2] -> -64*RR[1, -4, -2, -2, 1, 3], 
 BS[1, 2, 3, 1, 3, 1, 2] -> -64*RR[1, -4, -2, -2, -2, -2], 
 BS[1, 2, 3, 1, 3, 3] -> -64*RR[1, -4, -2, -2, 3, 1], 
 BS[1, 2, 3, 1, 2, 1, 1, 2] -> -64*RR[1, -4, -2, 3, 1, -2], 
 BS[1, 2, 3, 1, 2, 1, 3] -> -64*RR[1, -4, -2, 3, -2, 1], 
 BS[1, 2, 3, 1, 2, 4] -> -64*RR[1, -4, -2, -4, 1, 1], 
 BS[1, 2, 3, 5, 2] -> -64*RR[1, -4, 3, 1, 1, 3], 
 BS[1, 2, 3, 4, 1, 2] -> -64*RR[1, -4, 3, 1, -2, -2], 
 BS[1, 2, 3, 4, 3] -> -64*RR[1, -4, 3, 1, 3, 1], 
 BS[1, 2, 3, 3, 1, 1, 2] -> -64*RR[1, -4, 3, -2, 1, -2], 
 BS[1, 2, 3, 3, 1, 3] -> -64*RR[1, -4, 3, -2, -2, 1], 
 BS[1, 2, 3, 3, 4] -> -64*RR[1, -4, 3, 3, 1, 1], 
 BS[1, 2, 3, 2, 1, 1, 1, 2] -> -64*RR[1, -4, -4, 1, 1, -2], 
 BS[1, 2, 3, 2, 1, 1, 3] -> -64*RR[1, -4, -4, 1, -2, 1], 
 BS[1, 2, 3, 2, 1, 4] -> -64*RR[1, -4, -4, -2, 1, 1], 
 BS[1, 2, 3, 2, 5] -> -64*RR[1, -4, 5, 1, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 1, 2, 2] -> -64*RR[1, 5, 1, 1, 1, -4], 
 BS[1, 2, 2, 1, 1, 1, 3, 2] -> -64*RR[1, 5, 1, 1, -2, 3], 
 BS[1, 2, 2, 1, 1, 1, 2, 1, 2] -> -64*RR[1, 5, 1, 1, 3, -2], 
 BS[1, 2, 2, 1, 1, 1, 2, 3] -> -64*RR[1, 5, 1, 1, -4, 1], 
 BS[1, 2, 2, 1, 1, 4, 2] -> -64*RR[1, 5, 1, -2, 1, 3], 
 BS[1, 2, 2, 1, 1, 3, 1, 2] -> -64*RR[1, 5, 1, -2, -2, -2], 
 BS[1, 2, 2, 1, 1, 3, 3] -> -64*RR[1, 5, 1, -2, 3, 1], 
 BS[1, 2, 2, 1, 1, 2, 1, 1, 2] -> -64*RR[1, 5, 1, 3, 1, -2], 
 BS[1, 2, 2, 1, 1, 2, 1, 3] -> -64*RR[1, 5, 1, 3, -2, 1], 
 BS[1, 2, 2, 1, 1, 2, 4] -> -64*RR[1, 5, 1, -4, 1, 1], 
 BS[1, 2, 2, 1, 5, 2] -> -64*RR[1, 5, -2, 1, 1, 3], 
 BS[1, 2, 2, 1, 4, 1, 2] -> -64*RR[1, 5, -2, 1, -2, -2], 
 BS[1, 2, 2, 1, 4, 3] -> -64*RR[1, 5, -2, 1, 3, 1], 
 BS[1, 2, 2, 1, 3, 1, 1, 2] -> -64*RR[1, 5, -2, -2, 1, -2], 
 BS[1, 2, 2, 1, 3, 1, 3] -> -64*RR[1, 5, -2, -2, -2, 1], 
 BS[1, 2, 2, 1, 3, 4] -> -64*RR[1, 5, -2, 3, 1, 1], 
 BS[1, 2, 2, 1, 2, 1, 1, 1, 2] -> -64*RR[1, 5, 3, 1, 1, -2], 
 BS[1, 2, 2, 1, 2, 1, 1, 3] -> -64*RR[1, 5, 3, 1, -2, 1], 
 BS[1, 2, 2, 1, 2, 1, 4] -> -64*RR[1, 5, 3, -2, 1, 1], 
 BS[1, 2, 2, 1, 2, 5] -> -64*RR[1, 5, -4, 1, 1, 1], 
 BS[1, 2, 2, 6, 2] -> -64*RR[1, -6, 1, 1, 1, 3], 
 BS[1, 2, 2, 5, 1, 2] -> -64*RR[1, -6, 1, 1, -2, -2], 
 BS[1, 2, 2, 5, 3] -> -64*RR[1, -6, 1, 1, 3, 1], 
 BS[1, 2, 2, 4, 1, 1, 2] -> -64*RR[1, -6, 1, -2, 1, -2], 
 BS[1, 2, 2, 4, 1, 3] -> -64*RR[1, -6, 1, -2, -2, 1], 
 BS[1, 2, 2, 4, 4] -> -64*RR[1, -6, 1, 3, 1, 1], 
 BS[1, 2, 2, 3, 1, 1, 1, 2] -> -64*RR[1, -6, -2, 1, 1, -2], 
 BS[1, 2, 2, 3, 1, 1, 3] -> -64*RR[1, -6, -2, 1, -2, 1], 
 BS[1, 2, 2, 3, 1, 4] -> -64*RR[1, -6, -2, -2, 1, 1], 
 BS[1, 2, 2, 3, 5] -> -64*RR[1, -6, 3, 1, 1, 1], 
 BS[1, 2, 2, 2, 1, 1, 1, 1, 2] -> -64*RR[1, 7, 1, 1, 1, -2], 
 BS[1, 2, 2, 2, 1, 1, 1, 3] -> -64*RR[1, 7, 1, 1, -2, 1], 
 BS[1, 2, 2, 2, 1, 1, 4] -> -64*RR[1, 7, 1, -2, 1, 1], 
 BS[1, 2, 2, 2, 1, 5] -> -64*RR[1, 7, -2, 1, 1, 1], 
 BS[1, 2, 2, 2, 6] -> -64*RR[1, -8, 1, 1, 1, 1], 
 BS[7, 2, 2, 2] -> -64*RR[-2, 1, 1, 1, 1, 7], 
 BS[6, 1, 2, 2, 2] -> -64*RR[-2, 1, 1, 1, -2, -6], 
 BS[6, 3, 2, 2] -> -64*RR[-2, 1, 1, 1, 3, 5], 
 BS[6, 2, 1, 2, 2] -> -64*RR[-2, 1, 1, 1, -4, -4], 
 BS[6, 2, 3, 2] -> -64*RR[-2, 1, 1, 1, 5, 3], 
 BS[6, 2, 2, 1, 2] -> -64*RR[-2, 1, 1, 1, -6, -2], 
 BS[6, 2, 2, 3] -> -64*RR[-2, 1, 1, 1, 7, 1], 
 BS[5, 1, 1, 2, 2, 2] -> -64*RR[-2, 1, 1, -2, 1, -6], 
 BS[5, 1, 3, 2, 2] -> -64*RR[-2, 1, 1, -2, -2, 5], 
 BS[5, 1, 2, 1, 2, 2] -> -64*RR[-2, 1, 1, -2, 3, -4], 
 BS[5, 1, 2, 3, 2] -> -64*RR[-2, 1, 1, -2, -4, 3], 
 BS[5, 1, 2, 2, 1, 2] -> -64*RR[-2, 1, 1, -2, 5, -2], 
 BS[5, 1, 2, 2, 3] -> -64*RR[-2, 1, 1, -2, -6, 1], 
 BS[5, 4, 2, 2] -> -64*RR[-2, 1, 1, 3, 1, 5], 
 BS[5, 3, 1, 2, 2] -> -64*RR[-2, 1, 1, 3, -2, -4], 
 BS[5, 3, 3, 2] -> -64*RR[-2, 1, 1, 3, 3, 3], 
 BS[5, 3, 2, 1, 2] -> -64*RR[-2, 1, 1, 3, -4, -2], 
 BS[5, 3, 2, 3] -> -64*RR[-2, 1, 1, 3, 5, 1], 
 BS[5, 2, 1, 1, 2, 2] -> -64*RR[-2, 1, 1, -4, 1, -4], 
 BS[5, 2, 1, 3, 2] -> -64*RR[-2, 1, 1, -4, -2, 3], 
 BS[5, 2, 1, 2, 1, 2] -> -64*RR[-2, 1, 1, -4, 3, -2], 
 BS[5, 2, 1, 2, 3] -> -64*RR[-2, 1, 1, -4, -4, 1], 
 BS[5, 2, 4, 2] -> -64*RR[-2, 1, 1, 5, 1, 3], 
 BS[5, 2, 3, 1, 2] -> -64*RR[-2, 1, 1, 5, -2, -2], 
 BS[5, 2, 3, 3] -> -64*RR[-2, 1, 1, 5, 3, 1], 
 BS[5, 2, 2, 1, 1, 2] -> -64*RR[-2, 1, 1, -6, 1, -2], 
 BS[5, 2, 2, 1, 3] -> -64*RR[-2, 1, 1, -6, -2, 1], 
 BS[5, 2, 2, 4] -> -64*RR[-2, 1, 1, 7, 1, 1], 
 BS[4, 1, 1, 1, 2, 2, 2] -> -64*RR[-2, 1, -2, 1, 1, -6], 
 BS[4, 1, 1, 3, 2, 2] -> -64*RR[-2, 1, -2, 1, -2, 5], 
 BS[4, 1, 1, 2, 1, 2, 2] -> -64*RR[-2, 1, -2, 1, 3, -4], 
 BS[4, 1, 1, 2, 3, 2] -> -64*RR[-2, 1, -2, 1, -4, 3], 
 BS[4, 1, 1, 2, 2, 1, 2] -> -64*RR[-2, 1, -2, 1, 5, -2], 
 BS[4, 1, 1, 2, 2, 3] -> -64*RR[-2, 1, -2, 1, -6, 1], 
 BS[4, 1, 4, 2, 2] -> -64*RR[-2, 1, -2, -2, 1, 5], 
 BS[4, 1, 3, 1, 2, 2] -> -64*RR[-2, 1, -2, -2, -2, -4], 
 BS[4, 1, 3, 3, 2] -> -64*RR[-2, 1, -2, -2, 3, 3], 
 BS[4, 1, 3, 2, 1, 2] -> -64*RR[-2, 1, -2, -2, -4, -2], 
 BS[4, 1, 3, 2, 3] -> -64*RR[-2, 1, -2, -2, 5, 1], 
 BS[4, 1, 2, 1, 1, 2, 2] -> -64*RR[-2, 1, -2, 3, 1, -4], 
 BS[4, 1, 2, 1, 3, 2] -> -64*RR[-2, 1, -2, 3, -2, 3], 
 BS[4, 1, 2, 1, 2, 1, 2] -> -64*RR[-2, 1, -2, 3, 3, -2], 
 BS[4, 1, 2, 1, 2, 3] -> -64*RR[-2, 1, -2, 3, -4, 1], 
 BS[4, 1, 2, 4, 2] -> -64*RR[-2, 1, -2, -4, 1, 3], 
 BS[4, 1, 2, 3, 1, 2] -> -64*RR[-2, 1, -2, -4, -2, -2], 
 BS[4, 1, 2, 3, 3] -> -64*RR[-2, 1, -2, -4, 3, 1], 
 BS[4, 1, 2, 2, 1, 1, 2] -> -64*RR[-2, 1, -2, 5, 1, -2], 
 BS[4, 1, 2, 2, 1, 3] -> -64*RR[-2, 1, -2, 5, -2, 1], 
 BS[4, 1, 2, 2, 4] -> -64*RR[-2, 1, -2, -6, 1, 1], 
 BS[4, 5, 2, 2] -> -64*RR[-2, 1, 3, 1, 1, 5], 
 BS[4, 4, 1, 2, 2] -> -64*RR[-2, 1, 3, 1, -2, -4], 
 BS[4, 4, 3, 2] -> -64*RR[-2, 1, 3, 1, 3, 3], 
 BS[4, 4, 2, 1, 2] -> -64*RR[-2, 1, 3, 1, -4, -2], 
 BS[4, 4, 2, 3] -> -64*RR[-2, 1, 3, 1, 5, 1], 
 BS[4, 3, 1, 1, 2, 2] -> -64*RR[-2, 1, 3, -2, 1, -4], 
 BS[4, 3, 1, 3, 2] -> -64*RR[-2, 1, 3, -2, -2, 3], 
 BS[4, 3, 1, 2, 1, 2] -> -64*RR[-2, 1, 3, -2, 3, -2], 
 BS[4, 3, 1, 2, 3] -> -64*RR[-2, 1, 3, -2, -4, 1], 
 BS[4, 3, 4, 2] -> -64*RR[-2, 1, 3, 3, 1, 3], 
 BS[4, 3, 3, 1, 2] -> -64*RR[-2, 1, 3, 3, -2, -2], 
 BS[4, 3, 3, 3] -> -64*RR[-2, 1, 3, 3, 3, 1], 
 BS[4, 3, 2, 1, 1, 2] -> -64*RR[-2, 1, 3, -4, 1, -2], 
 BS[4, 3, 2, 1, 3] -> -64*RR[-2, 1, 3, -4, -2, 1], 
 BS[4, 3, 2, 4] -> -64*RR[-2, 1, 3, 5, 1, 1], 
 BS[4, 2, 1, 1, 1, 2, 2] -> -64*RR[-2, 1, -4, 1, 1, -4], 
 BS[4, 2, 1, 1, 3, 2] -> -64*RR[-2, 1, -4, 1, -2, 3], 
 BS[4, 2, 1, 1, 2, 1, 2] -> -64*RR[-2, 1, -4, 1, 3, -2], 
 BS[4, 2, 1, 1, 2, 3] -> -64*RR[-2, 1, -4, 1, -4, 1], 
 BS[4, 2, 1, 4, 2] -> -64*RR[-2, 1, -4, -2, 1, 3], 
 BS[4, 2, 1, 3, 1, 2] -> -64*RR[-2, 1, -4, -2, -2, -2], 
 BS[4, 2, 1, 3, 3] -> -64*RR[-2, 1, -4, -2, 3, 1], 
 BS[4, 2, 1, 2, 1, 1, 2] -> -64*RR[-2, 1, -4, 3, 1, -2], 
 BS[4, 2, 1, 2, 1, 3] -> -64*RR[-2, 1, -4, 3, -2, 1], 
 BS[4, 2, 1, 2, 4] -> -64*RR[-2, 1, -4, -4, 1, 1], 
 BS[4, 2, 5, 2] -> -64*RR[-2, 1, 5, 1, 1, 3], 
 BS[4, 2, 4, 1, 2] -> -64*RR[-2, 1, 5, 1, -2, -2], 
 BS[4, 2, 4, 3] -> -64*RR[-2, 1, 5, 1, 3, 1], 
 BS[4, 2, 3, 1, 1, 2] -> -64*RR[-2, 1, 5, -2, 1, -2], 
 BS[4, 2, 3, 1, 3] -> -64*RR[-2, 1, 5, -2, -2, 1], 
 BS[4, 2, 3, 4] -> -64*RR[-2, 1, 5, 3, 1, 1], 
 BS[4, 2, 2, 1, 1, 1, 2] -> -64*RR[-2, 1, -6, 1, 1, -2], 
 BS[4, 2, 2, 1, 1, 3] -> -64*RR[-2, 1, -6, 1, -2, 1], 
 BS[4, 2, 2, 1, 4] -> -64*RR[-2, 1, -6, -2, 1, 1], 
 BS[4, 2, 2, 5] -> -64*RR[-2, 1, 7, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 2, 2, 2] -> -64*RR[-2, -2, 1, 1, 1, -6], 
 BS[3, 1, 1, 1, 3, 2, 2] -> -64*RR[-2, -2, 1, 1, -2, 5], 
 BS[3, 1, 1, 1, 2, 1, 2, 2] -> -64*RR[-2, -2, 1, 1, 3, -4], 
 BS[3, 1, 1, 1, 2, 3, 2] -> -64*RR[-2, -2, 1, 1, -4, 3], 
 BS[3, 1, 1, 1, 2, 2, 1, 2] -> -64*RR[-2, -2, 1, 1, 5, -2], 
 BS[3, 1, 1, 1, 2, 2, 3] -> -64*RR[-2, -2, 1, 1, -6, 1], 
 BS[3, 1, 1, 4, 2, 2] -> -64*RR[-2, -2, 1, -2, 1, 5], 
 BS[3, 1, 1, 3, 1, 2, 2] -> -64*RR[-2, -2, 1, -2, -2, -4], 
 BS[3, 1, 1, 3, 3, 2] -> -64*RR[-2, -2, 1, -2, 3, 3], 
 BS[3, 1, 1, 3, 2, 1, 2] -> -64*RR[-2, -2, 1, -2, -4, -2], 
 BS[3, 1, 1, 3, 2, 3] -> -64*RR[-2, -2, 1, -2, 5, 1], 
 BS[3, 1, 1, 2, 1, 1, 2, 2] -> -64*RR[-2, -2, 1, 3, 1, -4], 
 BS[3, 1, 1, 2, 1, 3, 2] -> -64*RR[-2, -2, 1, 3, -2, 3], 
 BS[3, 1, 1, 2, 1, 2, 1, 2] -> -64*RR[-2, -2, 1, 3, 3, -2], 
 BS[3, 1, 1, 2, 1, 2, 3] -> -64*RR[-2, -2, 1, 3, -4, 1], 
 BS[3, 1, 1, 2, 4, 2] -> -64*RR[-2, -2, 1, -4, 1, 3], 
 BS[3, 1, 1, 2, 3, 1, 2] -> -64*RR[-2, -2, 1, -4, -2, -2], 
 BS[3, 1, 1, 2, 3, 3] -> -64*RR[-2, -2, 1, -4, 3, 1], 
 BS[3, 1, 1, 2, 2, 1, 1, 2] -> -64*RR[-2, -2, 1, 5, 1, -2], 
 BS[3, 1, 1, 2, 2, 1, 3] -> -64*RR[-2, -2, 1, 5, -2, 1], 
 BS[3, 1, 1, 2, 2, 4] -> -64*RR[-2, -2, 1, -6, 1, 1], 
 BS[3, 1, 5, 2, 2] -> -64*RR[-2, -2, -2, 1, 1, 5], 
 BS[3, 1, 4, 1, 2, 2] -> -64*RR[-2, -2, -2, 1, -2, -4], 
 BS[3, 1, 4, 3, 2] -> -64*RR[-2, -2, -2, 1, 3, 3], 
 BS[3, 1, 4, 2, 1, 2] -> -64*RR[-2, -2, -2, 1, -4, -2], 
 BS[3, 1, 4, 2, 3] -> -64*RR[-2, -2, -2, 1, 5, 1], 
 BS[3, 1, 3, 1, 1, 2, 2] -> -64*RR[-2, -2, -2, -2, 1, -4], 
 BS[3, 1, 3, 1, 3, 2] -> -64*RR[-2, -2, -2, -2, -2, 3], 
 BS[3, 1, 3, 1, 2, 1, 2] -> -64*RR[-2, -2, -2, -2, 3, -2], 
 BS[3, 1, 3, 1, 2, 3] -> -64*RR[-2, -2, -2, -2, -4, 1], 
 BS[3, 1, 3, 4, 2] -> -64*RR[-2, -2, -2, 3, 1, 3], 
 BS[3, 1, 3, 3, 1, 2] -> -64*RR[-2, -2, -2, 3, -2, -2], 
 BS[3, 1, 3, 3, 3] -> -64*RR[-2, -2, -2, 3, 3, 1], 
 BS[3, 1, 3, 2, 1, 1, 2] -> -64*RR[-2, -2, -2, -4, 1, -2], 
 BS[3, 1, 3, 2, 1, 3] -> -64*RR[-2, -2, -2, -4, -2, 1], 
 BS[3, 1, 3, 2, 4] -> -64*RR[-2, -2, -2, 5, 1, 1], 
 BS[3, 1, 2, 1, 1, 1, 2, 2] -> -64*RR[-2, -2, 3, 1, 1, -4], 
 BS[3, 1, 2, 1, 1, 3, 2] -> -64*RR[-2, -2, 3, 1, -2, 3], 
 BS[3, 1, 2, 1, 1, 2, 1, 2] -> -64*RR[-2, -2, 3, 1, 3, -2], 
 BS[3, 1, 2, 1, 1, 2, 3] -> -64*RR[-2, -2, 3, 1, -4, 1], 
 BS[3, 1, 2, 1, 4, 2] -> -64*RR[-2, -2, 3, -2, 1, 3], 
 BS[3, 1, 2, 1, 3, 1, 2] -> -64*RR[-2, -2, 3, -2, -2, -2], 
 BS[3, 1, 2, 1, 3, 3] -> -64*RR[-2, -2, 3, -2, 3, 1], 
 BS[3, 1, 2, 1, 2, 1, 1, 2] -> -64*RR[-2, -2, 3, 3, 1, -2], 
 BS[3, 1, 2, 1, 2, 1, 3] -> -64*RR[-2, -2, 3, 3, -2, 1], 
 BS[3, 1, 2, 1, 2, 4] -> -64*RR[-2, -2, 3, -4, 1, 1], 
 BS[3, 1, 2, 5, 2] -> -64*RR[-2, -2, -4, 1, 1, 3], 
 BS[3, 1, 2, 4, 1, 2] -> -64*RR[-2, -2, -4, 1, -2, -2], 
 BS[3, 1, 2, 4, 3] -> -64*RR[-2, -2, -4, 1, 3, 1], 
 BS[3, 1, 2, 3, 1, 1, 2] -> -64*RR[-2, -2, -4, -2, 1, -2], 
 BS[3, 1, 2, 3, 1, 3] -> -64*RR[-2, -2, -4, -2, -2, 1], 
 BS[3, 1, 2, 3, 4] -> -64*RR[-2, -2, -4, 3, 1, 1], 
 BS[3, 1, 2, 2, 1, 1, 1, 2] -> -64*RR[-2, -2, 5, 1, 1, -2], 
 BS[3, 1, 2, 2, 1, 1, 3] -> -64*RR[-2, -2, 5, 1, -2, 1], 
 BS[3, 1, 2, 2, 1, 4] -> -64*RR[-2, -2, 5, -2, 1, 1], 
 BS[3, 1, 2, 2, 5] -> -64*RR[-2, -2, -6, 1, 1, 1], 
 BS[3, 6, 2, 2] -> -64*RR[-2, 3, 1, 1, 1, 5], 
 BS[3, 5, 1, 2, 2] -> -64*RR[-2, 3, 1, 1, -2, -4], 
 BS[3, 5, 3, 2] -> -64*RR[-2, 3, 1, 1, 3, 3], 
 BS[3, 5, 2, 1, 2] -> -64*RR[-2, 3, 1, 1, -4, -2], 
 BS[3, 5, 2, 3] -> -64*RR[-2, 3, 1, 1, 5, 1], 
 BS[3, 4, 1, 1, 2, 2] -> -64*RR[-2, 3, 1, -2, 1, -4], 
 BS[3, 4, 1, 3, 2] -> -64*RR[-2, 3, 1, -2, -2, 3], 
 BS[3, 4, 1, 2, 1, 2] -> -64*RR[-2, 3, 1, -2, 3, -2], 
 BS[3, 4, 1, 2, 3] -> -64*RR[-2, 3, 1, -2, -4, 1], 
 BS[3, 4, 4, 2] -> -64*RR[-2, 3, 1, 3, 1, 3], 
 BS[3, 4, 3, 1, 2] -> -64*RR[-2, 3, 1, 3, -2, -2], 
 BS[3, 4, 3, 3] -> -64*RR[-2, 3, 1, 3, 3, 1], 
 BS[3, 4, 2, 1, 1, 2] -> -64*RR[-2, 3, 1, -4, 1, -2], 
 BS[3, 4, 2, 1, 3] -> -64*RR[-2, 3, 1, -4, -2, 1], 
 BS[3, 4, 2, 4] -> -64*RR[-2, 3, 1, 5, 1, 1], 
 BS[3, 3, 1, 1, 1, 2, 2] -> -64*RR[-2, 3, -2, 1, 1, -4], 
 BS[3, 3, 1, 1, 3, 2] -> -64*RR[-2, 3, -2, 1, -2, 3], 
 BS[3, 3, 1, 1, 2, 1, 2] -> -64*RR[-2, 3, -2, 1, 3, -2], 
 BS[3, 3, 1, 1, 2, 3] -> -64*RR[-2, 3, -2, 1, -4, 1], 
 BS[3, 3, 1, 4, 2] -> -64*RR[-2, 3, -2, -2, 1, 3], 
 BS[3, 3, 1, 3, 1, 2] -> -64*RR[-2, 3, -2, -2, -2, -2], 
 BS[3, 3, 1, 3, 3] -> -64*RR[-2, 3, -2, -2, 3, 1], 
 BS[3, 3, 1, 2, 1, 1, 2] -> -64*RR[-2, 3, -2, 3, 1, -2], 
 BS[3, 3, 1, 2, 1, 3] -> -64*RR[-2, 3, -2, 3, -2, 1], 
 BS[3, 3, 1, 2, 4] -> -64*RR[-2, 3, -2, -4, 1, 1], 
 BS[3, 3, 5, 2] -> -64*RR[-2, 3, 3, 1, 1, 3], 
 BS[3, 3, 4, 1, 2] -> -64*RR[-2, 3, 3, 1, -2, -2], 
 BS[3, 3, 4, 3] -> -64*RR[-2, 3, 3, 1, 3, 1], 
 BS[3, 3, 3, 1, 1, 2] -> -64*RR[-2, 3, 3, -2, 1, -2], 
 BS[3, 3, 3, 1, 3] -> -64*RR[-2, 3, 3, -2, -2, 1], 
 BS[3, 3, 3, 4] -> -64*RR[-2, 3, 3, 3, 1, 1], 
 BS[3, 3, 2, 1, 1, 1, 2] -> -64*RR[-2, 3, -4, 1, 1, -2], 
 BS[3, 3, 2, 1, 1, 3] -> -64*RR[-2, 3, -4, 1, -2, 1], 
 BS[3, 3, 2, 1, 4] -> -64*RR[-2, 3, -4, -2, 1, 1], 
 BS[3, 3, 2, 5] -> -64*RR[-2, 3, 5, 1, 1, 1], 
 BS[3, 2, 1, 1, 1, 1, 2, 2] -> -64*RR[-2, -4, 1, 1, 1, -4], 
 BS[3, 2, 1, 1, 1, 3, 2] -> -64*RR[-2, -4, 1, 1, -2, 3], 
 BS[3, 2, 1, 1, 1, 2, 1, 2] -> -64*RR[-2, -4, 1, 1, 3, -2], 
 BS[3, 2, 1, 1, 1, 2, 3] -> -64*RR[-2, -4, 1, 1, -4, 1], 
 BS[3, 2, 1, 1, 4, 2] -> -64*RR[-2, -4, 1, -2, 1, 3], 
 BS[3, 2, 1, 1, 3, 1, 2] -> -64*RR[-2, -4, 1, -2, -2, -2], 
 BS[3, 2, 1, 1, 3, 3] -> -64*RR[-2, -4, 1, -2, 3, 1], 
 BS[3, 2, 1, 1, 2, 1, 1, 2] -> -64*RR[-2, -4, 1, 3, 1, -2], 
 BS[3, 2, 1, 1, 2, 1, 3] -> -64*RR[-2, -4, 1, 3, -2, 1], 
 BS[3, 2, 1, 1, 2, 4] -> -64*RR[-2, -4, 1, -4, 1, 1], 
 BS[3, 2, 1, 5, 2] -> -64*RR[-2, -4, -2, 1, 1, 3], 
 BS[3, 2, 1, 4, 1, 2] -> -64*RR[-2, -4, -2, 1, -2, -2], 
 BS[3, 2, 1, 4, 3] -> -64*RR[-2, -4, -2, 1, 3, 1], 
 BS[3, 2, 1, 3, 1, 1, 2] -> -64*RR[-2, -4, -2, -2, 1, -2], 
 BS[3, 2, 1, 3, 1, 3] -> -64*RR[-2, -4, -2, -2, -2, 1], 
 BS[3, 2, 1, 3, 4] -> -64*RR[-2, -4, -2, 3, 1, 1], 
 BS[3, 2, 1, 2, 1, 1, 1, 2] -> -64*RR[-2, -4, 3, 1, 1, -2], 
 BS[3, 2, 1, 2, 1, 1, 3] -> -64*RR[-2, -4, 3, 1, -2, 1], 
 BS[3, 2, 1, 2, 1, 4] -> -64*RR[-2, -4, 3, -2, 1, 1], 
 BS[3, 2, 1, 2, 5] -> -64*RR[-2, -4, -4, 1, 1, 1], 
 BS[3, 2, 6, 2] -> -64*RR[-2, 5, 1, 1, 1, 3], 
 BS[3, 2, 5, 1, 2] -> -64*RR[-2, 5, 1, 1, -2, -2], 
 BS[3, 2, 5, 3] -> -64*RR[-2, 5, 1, 1, 3, 1], 
 BS[3, 2, 4, 1, 1, 2] -> -64*RR[-2, 5, 1, -2, 1, -2], 
 BS[3, 2, 4, 1, 3] -> -64*RR[-2, 5, 1, -2, -2, 1], 
 BS[3, 2, 4, 4] -> -64*RR[-2, 5, 1, 3, 1, 1], 
 BS[3, 2, 3, 1, 1, 1, 2] -> -64*RR[-2, 5, -2, 1, 1, -2], 
 BS[3, 2, 3, 1, 1, 3] -> -64*RR[-2, 5, -2, 1, -2, 1], 
 BS[3, 2, 3, 1, 4] -> -64*RR[-2, 5, -2, -2, 1, 1], 
 BS[3, 2, 3, 5] -> -64*RR[-2, 5, 3, 1, 1, 1], 
 BS[3, 2, 2, 1, 1, 1, 1, 2] -> -64*RR[-2, -6, 1, 1, 1, -2], 
 BS[3, 2, 2, 1, 1, 1, 3] -> -64*RR[-2, -6, 1, 1, -2, 1], 
 BS[3, 2, 2, 1, 1, 4] -> -64*RR[-2, -6, 1, -2, 1, 1], 
 BS[3, 2, 2, 1, 5] -> -64*RR[-2, -6, -2, 1, 1, 1], 
 BS[3, 2, 2, 6] -> -64*RR[-2, 7, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 2, 2, 2] -> -64*RR[3, 1, 1, 1, 1, -6], 
 BS[2, 1, 1, 1, 1, 3, 2, 2] -> -64*RR[3, 1, 1, 1, -2, 5], 
 BS[2, 1, 1, 1, 1, 2, 1, 2, 2] -> -64*RR[3, 1, 1, 1, 3, -4], 
 BS[2, 1, 1, 1, 1, 2, 3, 2] -> -64*RR[3, 1, 1, 1, -4, 3], 
 BS[2, 1, 1, 1, 1, 2, 2, 1, 2] -> -64*RR[3, 1, 1, 1, 5, -2], 
 BS[2, 1, 1, 1, 1, 2, 2, 3] -> -64*RR[3, 1, 1, 1, -6, 1], 
 BS[2, 1, 1, 1, 4, 2, 2] -> -64*RR[3, 1, 1, -2, 1, 5], 
 BS[2, 1, 1, 1, 3, 1, 2, 2] -> -64*RR[3, 1, 1, -2, -2, -4], 
 BS[2, 1, 1, 1, 3, 3, 2] -> -64*RR[3, 1, 1, -2, 3, 3], 
 BS[2, 1, 1, 1, 3, 2, 1, 2] -> -64*RR[3, 1, 1, -2, -4, -2], 
 BS[2, 1, 1, 1, 3, 2, 3] -> -64*RR[3, 1, 1, -2, 5, 1], 
 BS[2, 1, 1, 1, 2, 1, 1, 2, 2] -> -64*RR[3, 1, 1, 3, 1, -4], 
 BS[2, 1, 1, 1, 2, 1, 3, 2] -> -64*RR[3, 1, 1, 3, -2, 3], 
 BS[2, 1, 1, 1, 2, 1, 2, 1, 2] -> -64*RR[3, 1, 1, 3, 3, -2], 
 BS[2, 1, 1, 1, 2, 1, 2, 3] -> -64*RR[3, 1, 1, 3, -4, 1], 
 BS[2, 1, 1, 1, 2, 4, 2] -> -64*RR[3, 1, 1, -4, 1, 3], 
 BS[2, 1, 1, 1, 2, 3, 1, 2] -> -64*RR[3, 1, 1, -4, -2, -2], 
 BS[2, 1, 1, 1, 2, 3, 3] -> -64*RR[3, 1, 1, -4, 3, 1], 
 BS[2, 1, 1, 1, 2, 2, 1, 1, 2] -> -64*RR[3, 1, 1, 5, 1, -2], 
 BS[2, 1, 1, 1, 2, 2, 1, 3] -> -64*RR[3, 1, 1, 5, -2, 1], 
 BS[2, 1, 1, 1, 2, 2, 4] -> -64*RR[3, 1, 1, -6, 1, 1], 
 BS[2, 1, 1, 5, 2, 2] -> -64*RR[3, 1, -2, 1, 1, 5], 
 BS[2, 1, 1, 4, 1, 2, 2] -> -64*RR[3, 1, -2, 1, -2, -4], 
 BS[2, 1, 1, 4, 3, 2] -> -64*RR[3, 1, -2, 1, 3, 3], 
 BS[2, 1, 1, 4, 2, 1, 2] -> -64*RR[3, 1, -2, 1, -4, -2], 
 BS[2, 1, 1, 4, 2, 3] -> -64*RR[3, 1, -2, 1, 5, 1], 
 BS[2, 1, 1, 3, 1, 1, 2, 2] -> -64*RR[3, 1, -2, -2, 1, -4], 
 BS[2, 1, 1, 3, 1, 3, 2] -> -64*RR[3, 1, -2, -2, -2, 3], 
 BS[2, 1, 1, 3, 1, 2, 1, 2] -> -64*RR[3, 1, -2, -2, 3, -2], 
 BS[2, 1, 1, 3, 1, 2, 3] -> -64*RR[3, 1, -2, -2, -4, 1], 
 BS[2, 1, 1, 3, 4, 2] -> -64*RR[3, 1, -2, 3, 1, 3], 
 BS[2, 1, 1, 3, 3, 1, 2] -> -64*RR[3, 1, -2, 3, -2, -2], 
 BS[2, 1, 1, 3, 3, 3] -> -64*RR[3, 1, -2, 3, 3, 1], 
 BS[2, 1, 1, 3, 2, 1, 1, 2] -> -64*RR[3, 1, -2, -4, 1, -2], 
 BS[2, 1, 1, 3, 2, 1, 3] -> -64*RR[3, 1, -2, -4, -2, 1], 
 BS[2, 1, 1, 3, 2, 4] -> -64*RR[3, 1, -2, 5, 1, 1], 
 BS[2, 1, 1, 2, 1, 1, 1, 2, 2] -> -64*RR[3, 1, 3, 1, 1, -4], 
 BS[2, 1, 1, 2, 1, 1, 3, 2] -> -64*RR[3, 1, 3, 1, -2, 3], 
 BS[2, 1, 1, 2, 1, 1, 2, 1, 2] -> -64*RR[3, 1, 3, 1, 3, -2], 
 BS[2, 1, 1, 2, 1, 1, 2, 3] -> -64*RR[3, 1, 3, 1, -4, 1], 
 BS[2, 1, 1, 2, 1, 4, 2] -> -64*RR[3, 1, 3, -2, 1, 3], 
 BS[2, 1, 1, 2, 1, 3, 1, 2] -> -64*RR[3, 1, 3, -2, -2, -2], 
 BS[2, 1, 1, 2, 1, 3, 3] -> -64*RR[3, 1, 3, -2, 3, 1], 
 BS[2, 1, 1, 2, 1, 2, 1, 1, 2] -> -64*RR[3, 1, 3, 3, 1, -2], 
 BS[2, 1, 1, 2, 1, 2, 1, 3] -> -64*RR[3, 1, 3, 3, -2, 1], 
 BS[2, 1, 1, 2, 1, 2, 4] -> -64*RR[3, 1, 3, -4, 1, 1], 
 BS[2, 1, 1, 2, 5, 2] -> -64*RR[3, 1, -4, 1, 1, 3], 
 BS[2, 1, 1, 2, 4, 1, 2] -> -64*RR[3, 1, -4, 1, -2, -2], 
 BS[2, 1, 1, 2, 4, 3] -> -64*RR[3, 1, -4, 1, 3, 1], 
 BS[2, 1, 1, 2, 3, 1, 1, 2] -> -64*RR[3, 1, -4, -2, 1, -2], 
 BS[2, 1, 1, 2, 3, 1, 3] -> -64*RR[3, 1, -4, -2, -2, 1], 
 BS[2, 1, 1, 2, 3, 4] -> -64*RR[3, 1, -4, 3, 1, 1], 
 BS[2, 1, 1, 2, 2, 1, 1, 1, 2] -> -64*RR[3, 1, 5, 1, 1, -2], 
 BS[2, 1, 1, 2, 2, 1, 1, 3] -> -64*RR[3, 1, 5, 1, -2, 1], 
 BS[2, 1, 1, 2, 2, 1, 4] -> -64*RR[3, 1, 5, -2, 1, 1], 
 BS[2, 1, 1, 2, 2, 5] -> -64*RR[3, 1, -6, 1, 1, 1], 
 BS[2, 1, 6, 2, 2] -> -64*RR[3, -2, 1, 1, 1, 5], 
 BS[2, 1, 5, 1, 2, 2] -> -64*RR[3, -2, 1, 1, -2, -4], 
 BS[2, 1, 5, 3, 2] -> -64*RR[3, -2, 1, 1, 3, 3], 
 BS[2, 1, 5, 2, 1, 2] -> -64*RR[3, -2, 1, 1, -4, -2], 
 BS[2, 1, 5, 2, 3] -> -64*RR[3, -2, 1, 1, 5, 1], 
 BS[2, 1, 4, 1, 1, 2, 2] -> -64*RR[3, -2, 1, -2, 1, -4], 
 BS[2, 1, 4, 1, 3, 2] -> -64*RR[3, -2, 1, -2, -2, 3], 
 BS[2, 1, 4, 1, 2, 1, 2] -> -64*RR[3, -2, 1, -2, 3, -2], 
 BS[2, 1, 4, 1, 2, 3] -> -64*RR[3, -2, 1, -2, -4, 1], 
 BS[2, 1, 4, 4, 2] -> -64*RR[3, -2, 1, 3, 1, 3], 
 BS[2, 1, 4, 3, 1, 2] -> -64*RR[3, -2, 1, 3, -2, -2], 
 BS[2, 1, 4, 3, 3] -> -64*RR[3, -2, 1, 3, 3, 1], 
 BS[2, 1, 4, 2, 1, 1, 2] -> -64*RR[3, -2, 1, -4, 1, -2], 
 BS[2, 1, 4, 2, 1, 3] -> -64*RR[3, -2, 1, -4, -2, 1], 
 BS[2, 1, 4, 2, 4] -> -64*RR[3, -2, 1, 5, 1, 1], 
 BS[2, 1, 3, 1, 1, 1, 2, 2] -> -64*RR[3, -2, -2, 1, 1, -4], 
 BS[2, 1, 3, 1, 1, 3, 2] -> -64*RR[3, -2, -2, 1, -2, 3], 
 BS[2, 1, 3, 1, 1, 2, 1, 2] -> -64*RR[3, -2, -2, 1, 3, -2], 
 BS[2, 1, 3, 1, 1, 2, 3] -> -64*RR[3, -2, -2, 1, -4, 1], 
 BS[2, 1, 3, 1, 4, 2] -> -64*RR[3, -2, -2, -2, 1, 3], 
 BS[2, 1, 3, 1, 3, 1, 2] -> -64*RR[3, -2, -2, -2, -2, -2], 
 BS[2, 1, 3, 1, 3, 3] -> -64*RR[3, -2, -2, -2, 3, 1], 
 BS[2, 1, 3, 1, 2, 1, 1, 2] -> -64*RR[3, -2, -2, 3, 1, -2], 
 BS[2, 1, 3, 1, 2, 1, 3] -> -64*RR[3, -2, -2, 3, -2, 1], 
 BS[2, 1, 3, 1, 2, 4] -> -64*RR[3, -2, -2, -4, 1, 1], 
 BS[2, 1, 3, 5, 2] -> -64*RR[3, -2, 3, 1, 1, 3], 
 BS[2, 1, 3, 4, 1, 2] -> -64*RR[3, -2, 3, 1, -2, -2], 
 BS[2, 1, 3, 4, 3] -> -64*RR[3, -2, 3, 1, 3, 1], 
 BS[2, 1, 3, 3, 1, 1, 2] -> -64*RR[3, -2, 3, -2, 1, -2], 
 BS[2, 1, 3, 3, 1, 3] -> -64*RR[3, -2, 3, -2, -2, 1], 
 BS[2, 1, 3, 3, 4] -> -64*RR[3, -2, 3, 3, 1, 1], 
 BS[2, 1, 3, 2, 1, 1, 1, 2] -> -64*RR[3, -2, -4, 1, 1, -2], 
 BS[2, 1, 3, 2, 1, 1, 3] -> -64*RR[3, -2, -4, 1, -2, 1], 
 BS[2, 1, 3, 2, 1, 4] -> -64*RR[3, -2, -4, -2, 1, 1], 
 BS[2, 1, 3, 2, 5] -> -64*RR[3, -2, 5, 1, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 1, 2, 2] -> -64*RR[3, 3, 1, 1, 1, -4], 
 BS[2, 1, 2, 1, 1, 1, 3, 2] -> -64*RR[3, 3, 1, 1, -2, 3], 
 BS[2, 1, 2, 1, 1, 1, 2, 1, 2] -> -64*RR[3, 3, 1, 1, 3, -2], 
 BS[2, 1, 2, 1, 1, 1, 2, 3] -> -64*RR[3, 3, 1, 1, -4, 1], 
 BS[2, 1, 2, 1, 1, 4, 2] -> -64*RR[3, 3, 1, -2, 1, 3], 
 BS[2, 1, 2, 1, 1, 3, 1, 2] -> -64*RR[3, 3, 1, -2, -2, -2], 
 BS[2, 1, 2, 1, 1, 3, 3] -> -64*RR[3, 3, 1, -2, 3, 1], 
 BS[2, 1, 2, 1, 1, 2, 1, 1, 2] -> -64*RR[3, 3, 1, 3, 1, -2], 
 BS[2, 1, 2, 1, 1, 2, 1, 3] -> -64*RR[3, 3, 1, 3, -2, 1], 
 BS[2, 1, 2, 1, 1, 2, 4] -> -64*RR[3, 3, 1, -4, 1, 1], 
 BS[2, 1, 2, 1, 5, 2] -> -64*RR[3, 3, -2, 1, 1, 3], 
 BS[2, 1, 2, 1, 4, 1, 2] -> -64*RR[3, 3, -2, 1, -2, -2], 
 BS[2, 1, 2, 1, 4, 3] -> -64*RR[3, 3, -2, 1, 3, 1], 
 BS[2, 1, 2, 1, 3, 1, 1, 2] -> -64*RR[3, 3, -2, -2, 1, -2], 
 BS[2, 1, 2, 1, 3, 1, 3] -> -64*RR[3, 3, -2, -2, -2, 1], 
 BS[2, 1, 2, 1, 3, 4] -> -64*RR[3, 3, -2, 3, 1, 1], 
 BS[2, 1, 2, 1, 2, 1, 1, 1, 2] -> -64*RR[3, 3, 3, 1, 1, -2], 
 BS[2, 1, 2, 1, 2, 1, 1, 3] -> -64*RR[3, 3, 3, 1, -2, 1], 
 BS[2, 1, 2, 1, 2, 1, 4] -> -64*RR[3, 3, 3, -2, 1, 1], 
 BS[2, 1, 2, 1, 2, 5] -> -64*RR[3, 3, -4, 1, 1, 1], 
 BS[2, 1, 2, 6, 2] -> -64*RR[3, -4, 1, 1, 1, 3], 
 BS[2, 1, 2, 5, 1, 2] -> -64*RR[3, -4, 1, 1, -2, -2], 
 BS[2, 1, 2, 5, 3] -> -64*RR[3, -4, 1, 1, 3, 1], 
 BS[2, 1, 2, 4, 1, 1, 2] -> -64*RR[3, -4, 1, -2, 1, -2], 
 BS[2, 1, 2, 4, 1, 3] -> -64*RR[3, -4, 1, -2, -2, 1], 
 BS[2, 1, 2, 4, 4] -> -64*RR[3, -4, 1, 3, 1, 1], 
 BS[2, 1, 2, 3, 1, 1, 1, 2] -> -64*RR[3, -4, -2, 1, 1, -2], 
 BS[2, 1, 2, 3, 1, 1, 3] -> -64*RR[3, -4, -2, 1, -2, 1], 
 BS[2, 1, 2, 3, 1, 4] -> -64*RR[3, -4, -2, -2, 1, 1], 
 BS[2, 1, 2, 3, 5] -> -64*RR[3, -4, 3, 1, 1, 1], 
 BS[2, 1, 2, 2, 1, 1, 1, 1, 2] -> -64*RR[3, 5, 1, 1, 1, -2], 
 BS[2, 1, 2, 2, 1, 1, 1, 3] -> -64*RR[3, 5, 1, 1, -2, 1], 
 BS[2, 1, 2, 2, 1, 1, 4] -> -64*RR[3, 5, 1, -2, 1, 1], 
 BS[2, 1, 2, 2, 1, 5] -> -64*RR[3, 5, -2, 1, 1, 1], 
 BS[2, 1, 2, 2, 6] -> -64*RR[3, -6, 1, 1, 1, 1], 
 BS[2, 7, 2, 2] -> -64*RR[-4, 1, 1, 1, 1, 5], 
 BS[2, 6, 1, 2, 2] -> -64*RR[-4, 1, 1, 1, -2, -4], 
 BS[2, 6, 3, 2] -> -64*RR[-4, 1, 1, 1, 3, 3], 
 BS[2, 6, 2, 1, 2] -> -64*RR[-4, 1, 1, 1, -4, -2], 
 BS[2, 6, 2, 3] -> -64*RR[-4, 1, 1, 1, 5, 1], 
 BS[2, 5, 1, 1, 2, 2] -> -64*RR[-4, 1, 1, -2, 1, -4], 
 BS[2, 5, 1, 3, 2] -> -64*RR[-4, 1, 1, -2, -2, 3], 
 BS[2, 5, 1, 2, 1, 2] -> -64*RR[-4, 1, 1, -2, 3, -2], 
 BS[2, 5, 1, 2, 3] -> -64*RR[-4, 1, 1, -2, -4, 1], 
 BS[2, 5, 4, 2] -> -64*RR[-4, 1, 1, 3, 1, 3], 
 BS[2, 5, 3, 1, 2] -> -64*RR[-4, 1, 1, 3, -2, -2], 
 BS[2, 5, 3, 3] -> -64*RR[-4, 1, 1, 3, 3, 1], 
 BS[2, 5, 2, 1, 1, 2] -> -64*RR[-4, 1, 1, -4, 1, -2], 
 BS[2, 5, 2, 1, 3] -> -64*RR[-4, 1, 1, -4, -2, 1], 
 BS[2, 5, 2, 4] -> -64*RR[-4, 1, 1, 5, 1, 1], 
 BS[2, 4, 1, 1, 1, 2, 2] -> -64*RR[-4, 1, -2, 1, 1, -4], 
 BS[2, 4, 1, 1, 3, 2] -> -64*RR[-4, 1, -2, 1, -2, 3], 
 BS[2, 4, 1, 1, 2, 1, 2] -> -64*RR[-4, 1, -2, 1, 3, -2], 
 BS[2, 4, 1, 1, 2, 3] -> -64*RR[-4, 1, -2, 1, -4, 1], 
 BS[2, 4, 1, 4, 2] -> -64*RR[-4, 1, -2, -2, 1, 3], 
 BS[2, 4, 1, 3, 1, 2] -> -64*RR[-4, 1, -2, -2, -2, -2], 
 BS[2, 4, 1, 3, 3] -> -64*RR[-4, 1, -2, -2, 3, 1], 
 BS[2, 4, 1, 2, 1, 1, 2] -> -64*RR[-4, 1, -2, 3, 1, -2], 
 BS[2, 4, 1, 2, 1, 3] -> -64*RR[-4, 1, -2, 3, -2, 1], 
 BS[2, 4, 1, 2, 4] -> -64*RR[-4, 1, -2, -4, 1, 1], 
 BS[2, 4, 5, 2] -> -64*RR[-4, 1, 3, 1, 1, 3], 
 BS[2, 4, 4, 1, 2] -> -64*RR[-4, 1, 3, 1, -2, -2], 
 BS[2, 4, 4, 3] -> -64*RR[-4, 1, 3, 1, 3, 1], 
 BS[2, 4, 3, 1, 1, 2] -> -64*RR[-4, 1, 3, -2, 1, -2], 
 BS[2, 4, 3, 1, 3] -> -64*RR[-4, 1, 3, -2, -2, 1], 
 BS[2, 4, 3, 4] -> -64*RR[-4, 1, 3, 3, 1, 1], 
 BS[2, 4, 2, 1, 1, 1, 2] -> -64*RR[-4, 1, -4, 1, 1, -2], 
 BS[2, 4, 2, 1, 1, 3] -> -64*RR[-4, 1, -4, 1, -2, 1], 
 BS[2, 4, 2, 1, 4] -> -64*RR[-4, 1, -4, -2, 1, 1], 
 BS[2, 4, 2, 5] -> -64*RR[-4, 1, 5, 1, 1, 1], 
 BS[2, 3, 1, 1, 1, 1, 2, 2] -> -64*RR[-4, -2, 1, 1, 1, -4], 
 BS[2, 3, 1, 1, 1, 3, 2] -> -64*RR[-4, -2, 1, 1, -2, 3], 
 BS[2, 3, 1, 1, 1, 2, 1, 2] -> -64*RR[-4, -2, 1, 1, 3, -2], 
 BS[2, 3, 1, 1, 1, 2, 3] -> -64*RR[-4, -2, 1, 1, -4, 1], 
 BS[2, 3, 1, 1, 4, 2] -> -64*RR[-4, -2, 1, -2, 1, 3], 
 BS[2, 3, 1, 1, 3, 1, 2] -> -64*RR[-4, -2, 1, -2, -2, -2], 
 BS[2, 3, 1, 1, 3, 3] -> -64*RR[-4, -2, 1, -2, 3, 1], 
 BS[2, 3, 1, 1, 2, 1, 1, 2] -> -64*RR[-4, -2, 1, 3, 1, -2], 
 BS[2, 3, 1, 1, 2, 1, 3] -> -64*RR[-4, -2, 1, 3, -2, 1], 
 BS[2, 3, 1, 1, 2, 4] -> -64*RR[-4, -2, 1, -4, 1, 1], 
 BS[2, 3, 1, 5, 2] -> -64*RR[-4, -2, -2, 1, 1, 3], 
 BS[2, 3, 1, 4, 1, 2] -> -64*RR[-4, -2, -2, 1, -2, -2], 
 BS[2, 3, 1, 4, 3] -> -64*RR[-4, -2, -2, 1, 3, 1], 
 BS[2, 3, 1, 3, 1, 1, 2] -> -64*RR[-4, -2, -2, -2, 1, -2], 
 BS[2, 3, 1, 3, 1, 3] -> -64*RR[-4, -2, -2, -2, -2, 1], 
 BS[2, 3, 1, 3, 4] -> -64*RR[-4, -2, -2, 3, 1, 1], 
 BS[2, 3, 1, 2, 1, 1, 1, 2] -> -64*RR[-4, -2, 3, 1, 1, -2], 
 BS[2, 3, 1, 2, 1, 1, 3] -> -64*RR[-4, -2, 3, 1, -2, 1], 
 BS[2, 3, 1, 2, 1, 4] -> -64*RR[-4, -2, 3, -2, 1, 1], 
 BS[2, 3, 1, 2, 5] -> -64*RR[-4, -2, -4, 1, 1, 1], 
 BS[2, 3, 6, 2] -> -64*RR[-4, 3, 1, 1, 1, 3], 
 BS[2, 3, 5, 1, 2] -> -64*RR[-4, 3, 1, 1, -2, -2], 
 BS[2, 3, 5, 3] -> -64*RR[-4, 3, 1, 1, 3, 1], 
 BS[2, 3, 4, 1, 1, 2] -> -64*RR[-4, 3, 1, -2, 1, -2], 
 BS[2, 3, 4, 1, 3] -> -64*RR[-4, 3, 1, -2, -2, 1], 
 BS[2, 3, 4, 4] -> -64*RR[-4, 3, 1, 3, 1, 1], 
 BS[2, 3, 3, 1, 1, 1, 2] -> -64*RR[-4, 3, -2, 1, 1, -2], 
 BS[2, 3, 3, 1, 1, 3] -> -64*RR[-4, 3, -2, 1, -2, 1], 
 BS[2, 3, 3, 1, 4] -> -64*RR[-4, 3, -2, -2, 1, 1], 
 BS[2, 3, 3, 5] -> -64*RR[-4, 3, 3, 1, 1, 1], 
 BS[2, 3, 2, 1, 1, 1, 1, 2] -> -64*RR[-4, -4, 1, 1, 1, -2], 
 BS[2, 3, 2, 1, 1, 1, 3] -> -64*RR[-4, -4, 1, 1, -2, 1], 
 BS[2, 3, 2, 1, 1, 4] -> -64*RR[-4, -4, 1, -2, 1, 1], 
 BS[2, 3, 2, 1, 5] -> -64*RR[-4, -4, -2, 1, 1, 1], 
 BS[2, 3, 2, 6] -> -64*RR[-4, 5, 1, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 1, 2, 2] -> -64*RR[5, 1, 1, 1, 1, -4], 
 BS[2, 2, 1, 1, 1, 1, 3, 2] -> -64*RR[5, 1, 1, 1, -2, 3], 
 BS[2, 2, 1, 1, 1, 1, 2, 1, 2] -> -64*RR[5, 1, 1, 1, 3, -2], 
 BS[2, 2, 1, 1, 1, 1, 2, 3] -> -64*RR[5, 1, 1, 1, -4, 1], 
 BS[2, 2, 1, 1, 1, 4, 2] -> -64*RR[5, 1, 1, -2, 1, 3], 
 BS[2, 2, 1, 1, 1, 3, 1, 2] -> -64*RR[5, 1, 1, -2, -2, -2], 
 BS[2, 2, 1, 1, 1, 3, 3] -> -64*RR[5, 1, 1, -2, 3, 1], 
 BS[2, 2, 1, 1, 1, 2, 1, 1, 2] -> -64*RR[5, 1, 1, 3, 1, -2], 
 BS[2, 2, 1, 1, 1, 2, 1, 3] -> -64*RR[5, 1, 1, 3, -2, 1], 
 BS[2, 2, 1, 1, 1, 2, 4] -> -64*RR[5, 1, 1, -4, 1, 1], 
 BS[2, 2, 1, 1, 5, 2] -> -64*RR[5, 1, -2, 1, 1, 3], 
 BS[2, 2, 1, 1, 4, 1, 2] -> -64*RR[5, 1, -2, 1, -2, -2], 
 BS[2, 2, 1, 1, 4, 3] -> -64*RR[5, 1, -2, 1, 3, 1], 
 BS[2, 2, 1, 1, 3, 1, 1, 2] -> -64*RR[5, 1, -2, -2, 1, -2], 
 BS[2, 2, 1, 1, 3, 1, 3] -> -64*RR[5, 1, -2, -2, -2, 1], 
 BS[2, 2, 1, 1, 3, 4] -> -64*RR[5, 1, -2, 3, 1, 1], 
 BS[2, 2, 1, 1, 2, 1, 1, 1, 2] -> -64*RR[5, 1, 3, 1, 1, -2], 
 BS[2, 2, 1, 1, 2, 1, 1, 3] -> -64*RR[5, 1, 3, 1, -2, 1], 
 BS[2, 2, 1, 1, 2, 1, 4] -> -64*RR[5, 1, 3, -2, 1, 1], 
 BS[2, 2, 1, 1, 2, 5] -> -64*RR[5, 1, -4, 1, 1, 1], 
 BS[2, 2, 1, 6, 2] -> -64*RR[5, -2, 1, 1, 1, 3], 
 BS[2, 2, 1, 5, 1, 2] -> -64*RR[5, -2, 1, 1, -2, -2], 
 BS[2, 2, 1, 5, 3] -> -64*RR[5, -2, 1, 1, 3, 1], 
 BS[2, 2, 1, 4, 1, 1, 2] -> -64*RR[5, -2, 1, -2, 1, -2], 
 BS[2, 2, 1, 4, 1, 3] -> -64*RR[5, -2, 1, -2, -2, 1], 
 BS[2, 2, 1, 4, 4] -> -64*RR[5, -2, 1, 3, 1, 1], 
 BS[2, 2, 1, 3, 1, 1, 1, 2] -> -64*RR[5, -2, -2, 1, 1, -2], 
 BS[2, 2, 1, 3, 1, 1, 3] -> -64*RR[5, -2, -2, 1, -2, 1], 
 BS[2, 2, 1, 3, 1, 4] -> -64*RR[5, -2, -2, -2, 1, 1], 
 BS[2, 2, 1, 3, 5] -> -64*RR[5, -2, 3, 1, 1, 1], 
 BS[2, 2, 1, 2, 1, 1, 1, 1, 2] -> -64*RR[5, 3, 1, 1, 1, -2], 
 BS[2, 2, 1, 2, 1, 1, 1, 3] -> -64*RR[5, 3, 1, 1, -2, 1], 
 BS[2, 2, 1, 2, 1, 1, 4] -> -64*RR[5, 3, 1, -2, 1, 1], 
 BS[2, 2, 1, 2, 1, 5] -> -64*RR[5, 3, -2, 1, 1, 1], 
 BS[2, 2, 1, 2, 6] -> -64*RR[5, -4, 1, 1, 1, 1], 
 BS[2, 2, 7, 2] -> -64*RR[-6, 1, 1, 1, 1, 3], 
 BS[2, 2, 6, 1, 2] -> -64*RR[-6, 1, 1, 1, -2, -2], 
 BS[2, 2, 6, 3] -> -64*RR[-6, 1, 1, 1, 3, 1], 
 BS[2, 2, 5, 1, 1, 2] -> -64*RR[-6, 1, 1, -2, 1, -2], 
 BS[2, 2, 5, 1, 3] -> -64*RR[-6, 1, 1, -2, -2, 1], 
 BS[2, 2, 5, 4] -> -64*RR[-6, 1, 1, 3, 1, 1], 
 BS[2, 2, 4, 1, 1, 1, 2] -> -64*RR[-6, 1, -2, 1, 1, -2], 
 BS[2, 2, 4, 1, 1, 3] -> -64*RR[-6, 1, -2, 1, -2, 1], 
 BS[2, 2, 4, 1, 4] -> -64*RR[-6, 1, -2, -2, 1, 1], 
 BS[2, 2, 4, 5] -> -64*RR[-6, 1, 3, 1, 1, 1], 
 BS[2, 2, 3, 1, 1, 1, 1, 2] -> -64*RR[-6, -2, 1, 1, 1, -2], 
 BS[2, 2, 3, 1, 1, 1, 3] -> -64*RR[-6, -2, 1, 1, -2, 1], 
 BS[2, 2, 3, 1, 1, 4] -> -64*RR[-6, -2, 1, -2, 1, 1], 
 BS[2, 2, 3, 1, 5] -> -64*RR[-6, -2, -2, 1, 1, 1], 
 BS[2, 2, 3, 6] -> -64*RR[-6, 3, 1, 1, 1, 1], 
 BS[2, 2, 2, 1, 1, 1, 1, 1, 2] -> -64*RR[7, 1, 1, 1, 1, -2], 
 BS[2, 2, 2, 1, 1, 1, 1, 3] -> -64*RR[7, 1, 1, 1, -2, 1], 
 BS[2, 2, 2, 1, 1, 1, 4] -> -64*RR[7, 1, 1, -2, 1, 1], 
 BS[2, 2, 2, 1, 1, 5] -> -64*RR[7, 1, -2, 1, 1, 1], 
 BS[2, 2, 2, 1, 6] -> -64*RR[7, -2, 1, 1, 1, 1], 
 BS[2, 2, 2, 7] -> -64*RR[-8, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 2, 2, 1] -> 128*RR[1, 1, 1, 1, 1, 1, 7], 
 BS[1, 1, 1, 1, 1, 3, 2, 2, 1] -> 128*RR[1, 1, 1, 1, 1, -2, -6], 
 BS[1, 1, 1, 1, 1, 2, 1, 2, 2, 1] -> 128*RR[1, 1, 1, 1, 1, 3, 5], 
 BS[1, 1, 1, 1, 1, 2, 3, 2, 1] -> 128*RR[1, 1, 1, 1, 1, -4, -4], 
 BS[1, 1, 1, 1, 1, 2, 2, 1, 2, 1] -> 128*RR[1, 1, 1, 1, 1, 5, 3], 
 BS[1, 1, 1, 1, 1, 2, 2, 3, 1] -> 128*RR[1, 1, 1, 1, 1, -6, -2], 
 BS[1, 1, 1, 1, 1, 2, 2, 2, 1, 1] -> 128*RR[1, 1, 1, 1, 1, 7, 1], 
 BS[1, 1, 1, 1, 4, 2, 2, 1] -> 128*RR[1, 1, 1, 1, -2, 1, -6], 
 BS[1, 1, 1, 1, 3, 1, 2, 2, 1] -> 128*RR[1, 1, 1, 1, -2, -2, 5], 
 BS[1, 1, 1, 1, 3, 3, 2, 1] -> 128*RR[1, 1, 1, 1, -2, 3, -4], 
 BS[1, 1, 1, 1, 3, 2, 1, 2, 1] -> 128*RR[1, 1, 1, 1, -2, -4, 3], 
 BS[1, 1, 1, 1, 3, 2, 3, 1] -> 128*RR[1, 1, 1, 1, -2, 5, -2], 
 BS[1, 1, 1, 1, 3, 2, 2, 1, 1] -> 128*RR[1, 1, 1, 1, -2, -6, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 2, 2, 1] -> 128*RR[1, 1, 1, 1, 3, 1, 5], 
 BS[1, 1, 1, 1, 2, 1, 3, 2, 1] -> 128*RR[1, 1, 1, 1, 3, -2, -4], 
 BS[1, 1, 1, 1, 2, 1, 2, 1, 2, 1] -> 128*RR[1, 1, 1, 1, 3, 3, 3], 
 BS[1, 1, 1, 1, 2, 1, 2, 3, 1] -> 128*RR[1, 1, 1, 1, 3, -4, -2], 
 BS[1, 1, 1, 1, 2, 1, 2, 2, 1, 1] -> 128*RR[1, 1, 1, 1, 3, 5, 1], 
 BS[1, 1, 1, 1, 2, 4, 2, 1] -> 128*RR[1, 1, 1, 1, -4, 1, -4], 
 BS[1, 1, 1, 1, 2, 3, 1, 2, 1] -> 128*RR[1, 1, 1, 1, -4, -2, 3], 
 BS[1, 1, 1, 1, 2, 3, 3, 1] -> 128*RR[1, 1, 1, 1, -4, 3, -2], 
 BS[1, 1, 1, 1, 2, 3, 2, 1, 1] -> 128*RR[1, 1, 1, 1, -4, -4, 1], 
 BS[1, 1, 1, 1, 2, 2, 1, 1, 2, 1] -> 128*RR[1, 1, 1, 1, 5, 1, 3], 
 BS[1, 1, 1, 1, 2, 2, 1, 3, 1] -> 128*RR[1, 1, 1, 1, 5, -2, -2], 
 BS[1, 1, 1, 1, 2, 2, 1, 2, 1, 1] -> 128*RR[1, 1, 1, 1, 5, 3, 1], 
 BS[1, 1, 1, 1, 2, 2, 4, 1] -> 128*RR[1, 1, 1, 1, -6, 1, -2], 
 BS[1, 1, 1, 1, 2, 2, 3, 1, 1] -> 128*RR[1, 1, 1, 1, -6, -2, 1], 
 BS[1, 1, 1, 1, 2, 2, 2, 1, 1, 1] -> 128*RR[1, 1, 1, 1, 7, 1, 1], 
 BS[1, 1, 1, 5, 2, 2, 1] -> 128*RR[1, 1, 1, -2, 1, 1, -6], 
 BS[1, 1, 1, 4, 1, 2, 2, 1] -> 128*RR[1, 1, 1, -2, 1, -2, 5], 
 BS[1, 1, 1, 4, 3, 2, 1] -> 128*RR[1, 1, 1, -2, 1, 3, -4], 
 BS[1, 1, 1, 4, 2, 1, 2, 1] -> 128*RR[1, 1, 1, -2, 1, -4, 3], 
 BS[1, 1, 1, 4, 2, 3, 1] -> 128*RR[1, 1, 1, -2, 1, 5, -2], 
 BS[1, 1, 1, 4, 2, 2, 1, 1] -> 128*RR[1, 1, 1, -2, 1, -6, 1], 
 BS[1, 1, 1, 3, 1, 1, 2, 2, 1] -> 128*RR[1, 1, 1, -2, -2, 1, 5], 
 BS[1, 1, 1, 3, 1, 3, 2, 1] -> 128*RR[1, 1, 1, -2, -2, -2, -4], 
 BS[1, 1, 1, 3, 1, 2, 1, 2, 1] -> 128*RR[1, 1, 1, -2, -2, 3, 3], 
 BS[1, 1, 1, 3, 1, 2, 3, 1] -> 128*RR[1, 1, 1, -2, -2, -4, -2], 
 BS[1, 1, 1, 3, 1, 2, 2, 1, 1] -> 128*RR[1, 1, 1, -2, -2, 5, 1], 
 BS[1, 1, 1, 3, 4, 2, 1] -> 128*RR[1, 1, 1, -2, 3, 1, -4], 
 BS[1, 1, 1, 3, 3, 1, 2, 1] -> 128*RR[1, 1, 1, -2, 3, -2, 3], 
 BS[1, 1, 1, 3, 3, 3, 1] -> 128*RR[1, 1, 1, -2, 3, 3, -2], 
 BS[1, 1, 1, 3, 3, 2, 1, 1] -> 128*RR[1, 1, 1, -2, 3, -4, 1], 
 BS[1, 1, 1, 3, 2, 1, 1, 2, 1] -> 128*RR[1, 1, 1, -2, -4, 1, 3], 
 BS[1, 1, 1, 3, 2, 1, 3, 1] -> 128*RR[1, 1, 1, -2, -4, -2, -2], 
 BS[1, 1, 1, 3, 2, 1, 2, 1, 1] -> 128*RR[1, 1, 1, -2, -4, 3, 1], 
 BS[1, 1, 1, 3, 2, 4, 1] -> 128*RR[1, 1, 1, -2, 5, 1, -2], 
 BS[1, 1, 1, 3, 2, 3, 1, 1] -> 128*RR[1, 1, 1, -2, 5, -2, 1], 
 BS[1, 1, 1, 3, 2, 2, 1, 1, 1] -> 128*RR[1, 1, 1, -2, -6, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 2, 2, 1] -> 128*RR[1, 1, 1, 3, 1, 1, 5], 
 BS[1, 1, 1, 2, 1, 1, 3, 2, 1] -> 128*RR[1, 1, 1, 3, 1, -2, -4], 
 BS[1, 1, 1, 2, 1, 1, 2, 1, 2, 1] -> 128*RR[1, 1, 1, 3, 1, 3, 3], 
 BS[1, 1, 1, 2, 1, 1, 2, 3, 1] -> 128*RR[1, 1, 1, 3, 1, -4, -2], 
 BS[1, 1, 1, 2, 1, 1, 2, 2, 1, 1] -> 128*RR[1, 1, 1, 3, 1, 5, 1], 
 BS[1, 1, 1, 2, 1, 4, 2, 1] -> 128*RR[1, 1, 1, 3, -2, 1, -4], 
 BS[1, 1, 1, 2, 1, 3, 1, 2, 1] -> 128*RR[1, 1, 1, 3, -2, -2, 3], 
 BS[1, 1, 1, 2, 1, 3, 3, 1] -> 128*RR[1, 1, 1, 3, -2, 3, -2], 
 BS[1, 1, 1, 2, 1, 3, 2, 1, 1] -> 128*RR[1, 1, 1, 3, -2, -4, 1], 
 BS[1, 1, 1, 2, 1, 2, 1, 1, 2, 1] -> 128*RR[1, 1, 1, 3, 3, 1, 3], 
 BS[1, 1, 1, 2, 1, 2, 1, 3, 1] -> 128*RR[1, 1, 1, 3, 3, -2, -2], 
 BS[1, 1, 1, 2, 1, 2, 1, 2, 1, 1] -> 128*RR[1, 1, 1, 3, 3, 3, 1], 
 BS[1, 1, 1, 2, 1, 2, 4, 1] -> 128*RR[1, 1, 1, 3, -4, 1, -2], 
 BS[1, 1, 1, 2, 1, 2, 3, 1, 1] -> 128*RR[1, 1, 1, 3, -4, -2, 1], 
 BS[1, 1, 1, 2, 1, 2, 2, 1, 1, 1] -> 128*RR[1, 1, 1, 3, 5, 1, 1], 
 BS[1, 1, 1, 2, 5, 2, 1] -> 128*RR[1, 1, 1, -4, 1, 1, -4], 
 BS[1, 1, 1, 2, 4, 1, 2, 1] -> 128*RR[1, 1, 1, -4, 1, -2, 3], 
 BS[1, 1, 1, 2, 4, 3, 1] -> 128*RR[1, 1, 1, -4, 1, 3, -2], 
 BS[1, 1, 1, 2, 4, 2, 1, 1] -> 128*RR[1, 1, 1, -4, 1, -4, 1], 
 BS[1, 1, 1, 2, 3, 1, 1, 2, 1] -> 128*RR[1, 1, 1, -4, -2, 1, 3], 
 BS[1, 1, 1, 2, 3, 1, 3, 1] -> 128*RR[1, 1, 1, -4, -2, -2, -2], 
 BS[1, 1, 1, 2, 3, 1, 2, 1, 1] -> 128*RR[1, 1, 1, -4, -2, 3, 1], 
 BS[1, 1, 1, 2, 3, 4, 1] -> 128*RR[1, 1, 1, -4, 3, 1, -2], 
 BS[1, 1, 1, 2, 3, 3, 1, 1] -> 128*RR[1, 1, 1, -4, 3, -2, 1], 
 BS[1, 1, 1, 2, 3, 2, 1, 1, 1] -> 128*RR[1, 1, 1, -4, -4, 1, 1], 
 BS[1, 1, 1, 2, 2, 1, 1, 1, 2, 1] -> 128*RR[1, 1, 1, 5, 1, 1, 3], 
 BS[1, 1, 1, 2, 2, 1, 1, 3, 1] -> 128*RR[1, 1, 1, 5, 1, -2, -2], 
 BS[1, 1, 1, 2, 2, 1, 1, 2, 1, 1] -> 128*RR[1, 1, 1, 5, 1, 3, 1], 
 BS[1, 1, 1, 2, 2, 1, 4, 1] -> 128*RR[1, 1, 1, 5, -2, 1, -2], 
 BS[1, 1, 1, 2, 2, 1, 3, 1, 1] -> 128*RR[1, 1, 1, 5, -2, -2, 1], 
 BS[1, 1, 1, 2, 2, 1, 2, 1, 1, 1] -> 128*RR[1, 1, 1, 5, 3, 1, 1], 
 BS[1, 1, 1, 2, 2, 5, 1] -> 128*RR[1, 1, 1, -6, 1, 1, -2], 
 BS[1, 1, 1, 2, 2, 4, 1, 1] -> 128*RR[1, 1, 1, -6, 1, -2, 1], 
 BS[1, 1, 1, 2, 2, 3, 1, 1, 1] -> 128*RR[1, 1, 1, -6, -2, 1, 1], 
 BS[1, 1, 1, 2, 2, 2, 1, 1, 1, 1] -> 128*RR[1, 1, 1, 7, 1, 1, 1], 
 BS[1, 1, 6, 2, 2, 1] -> 128*RR[1, 1, -2, 1, 1, 1, -6], 
 BS[1, 1, 5, 1, 2, 2, 1] -> 128*RR[1, 1, -2, 1, 1, -2, 5], 
 BS[1, 1, 5, 3, 2, 1] -> 128*RR[1, 1, -2, 1, 1, 3, -4], 
 BS[1, 1, 5, 2, 1, 2, 1] -> 128*RR[1, 1, -2, 1, 1, -4, 3], 
 BS[1, 1, 5, 2, 3, 1] -> 128*RR[1, 1, -2, 1, 1, 5, -2], 
 BS[1, 1, 5, 2, 2, 1, 1] -> 128*RR[1, 1, -2, 1, 1, -6, 1], 
 BS[1, 1, 4, 1, 1, 2, 2, 1] -> 128*RR[1, 1, -2, 1, -2, 1, 5], 
 BS[1, 1, 4, 1, 3, 2, 1] -> 128*RR[1, 1, -2, 1, -2, -2, -4], 
 BS[1, 1, 4, 1, 2, 1, 2, 1] -> 128*RR[1, 1, -2, 1, -2, 3, 3], 
 BS[1, 1, 4, 1, 2, 3, 1] -> 128*RR[1, 1, -2, 1, -2, -4, -2], 
 BS[1, 1, 4, 1, 2, 2, 1, 1] -> 128*RR[1, 1, -2, 1, -2, 5, 1], 
 BS[1, 1, 4, 4, 2, 1] -> 128*RR[1, 1, -2, 1, 3, 1, -4], 
 BS[1, 1, 4, 3, 1, 2, 1] -> 128*RR[1, 1, -2, 1, 3, -2, 3], 
 BS[1, 1, 4, 3, 3, 1] -> 128*RR[1, 1, -2, 1, 3, 3, -2], 
 BS[1, 1, 4, 3, 2, 1, 1] -> 128*RR[1, 1, -2, 1, 3, -4, 1], 
 BS[1, 1, 4, 2, 1, 1, 2, 1] -> 128*RR[1, 1, -2, 1, -4, 1, 3], 
 BS[1, 1, 4, 2, 1, 3, 1] -> 128*RR[1, 1, -2, 1, -4, -2, -2], 
 BS[1, 1, 4, 2, 1, 2, 1, 1] -> 128*RR[1, 1, -2, 1, -4, 3, 1], 
 BS[1, 1, 4, 2, 4, 1] -> 128*RR[1, 1, -2, 1, 5, 1, -2], 
 BS[1, 1, 4, 2, 3, 1, 1] -> 128*RR[1, 1, -2, 1, 5, -2, 1], 
 BS[1, 1, 4, 2, 2, 1, 1, 1] -> 128*RR[1, 1, -2, 1, -6, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 2, 2, 1] -> 128*RR[1, 1, -2, -2, 1, 1, 5], 
 BS[1, 1, 3, 1, 1, 3, 2, 1] -> 128*RR[1, 1, -2, -2, 1, -2, -4], 
 BS[1, 1, 3, 1, 1, 2, 1, 2, 1] -> 128*RR[1, 1, -2, -2, 1, 3, 3], 
 BS[1, 1, 3, 1, 1, 2, 3, 1] -> 128*RR[1, 1, -2, -2, 1, -4, -2], 
 BS[1, 1, 3, 1, 1, 2, 2, 1, 1] -> 128*RR[1, 1, -2, -2, 1, 5, 1], 
 BS[1, 1, 3, 1, 4, 2, 1] -> 128*RR[1, 1, -2, -2, -2, 1, -4], 
 BS[1, 1, 3, 1, 3, 1, 2, 1] -> 128*RR[1, 1, -2, -2, -2, -2, 3], 
 BS[1, 1, 3, 1, 3, 3, 1] -> 128*RR[1, 1, -2, -2, -2, 3, -2], 
 BS[1, 1, 3, 1, 3, 2, 1, 1] -> 128*RR[1, 1, -2, -2, -2, -4, 1], 
 BS[1, 1, 3, 1, 2, 1, 1, 2, 1] -> 128*RR[1, 1, -2, -2, 3, 1, 3], 
 BS[1, 1, 3, 1, 2, 1, 3, 1] -> 128*RR[1, 1, -2, -2, 3, -2, -2], 
 BS[1, 1, 3, 1, 2, 1, 2, 1, 1] -> 128*RR[1, 1, -2, -2, 3, 3, 1], 
 BS[1, 1, 3, 1, 2, 4, 1] -> 128*RR[1, 1, -2, -2, -4, 1, -2], 
 BS[1, 1, 3, 1, 2, 3, 1, 1] -> 128*RR[1, 1, -2, -2, -4, -2, 1], 
 BS[1, 1, 3, 1, 2, 2, 1, 1, 1] -> 128*RR[1, 1, -2, -2, 5, 1, 1], 
 BS[1, 1, 3, 5, 2, 1] -> 128*RR[1, 1, -2, 3, 1, 1, -4], 
 BS[1, 1, 3, 4, 1, 2, 1] -> 128*RR[1, 1, -2, 3, 1, -2, 3], 
 BS[1, 1, 3, 4, 3, 1] -> 128*RR[1, 1, -2, 3, 1, 3, -2], 
 BS[1, 1, 3, 4, 2, 1, 1] -> 128*RR[1, 1, -2, 3, 1, -4, 1], 
 BS[1, 1, 3, 3, 1, 1, 2, 1] -> 128*RR[1, 1, -2, 3, -2, 1, 3], 
 BS[1, 1, 3, 3, 1, 3, 1] -> 128*RR[1, 1, -2, 3, -2, -2, -2], 
 BS[1, 1, 3, 3, 1, 2, 1, 1] -> 128*RR[1, 1, -2, 3, -2, 3, 1], 
 BS[1, 1, 3, 3, 4, 1] -> 128*RR[1, 1, -2, 3, 3, 1, -2], 
 BS[1, 1, 3, 3, 3, 1, 1] -> 128*RR[1, 1, -2, 3, 3, -2, 1], 
 BS[1, 1, 3, 3, 2, 1, 1, 1] -> 128*RR[1, 1, -2, 3, -4, 1, 1], 
 BS[1, 1, 3, 2, 1, 1, 1, 2, 1] -> 128*RR[1, 1, -2, -4, 1, 1, 3], 
 BS[1, 1, 3, 2, 1, 1, 3, 1] -> 128*RR[1, 1, -2, -4, 1, -2, -2], 
 BS[1, 1, 3, 2, 1, 1, 2, 1, 1] -> 128*RR[1, 1, -2, -4, 1, 3, 1], 
 BS[1, 1, 3, 2, 1, 4, 1] -> 128*RR[1, 1, -2, -4, -2, 1, -2], 
 BS[1, 1, 3, 2, 1, 3, 1, 1] -> 128*RR[1, 1, -2, -4, -2, -2, 1], 
 BS[1, 1, 3, 2, 1, 2, 1, 1, 1] -> 128*RR[1, 1, -2, -4, 3, 1, 1], 
 BS[1, 1, 3, 2, 5, 1] -> 128*RR[1, 1, -2, 5, 1, 1, -2], 
 BS[1, 1, 3, 2, 4, 1, 1] -> 128*RR[1, 1, -2, 5, 1, -2, 1], 
 BS[1, 1, 3, 2, 3, 1, 1, 1] -> 128*RR[1, 1, -2, 5, -2, 1, 1], 
 BS[1, 1, 3, 2, 2, 1, 1, 1, 1] -> 128*RR[1, 1, -2, -6, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 2, 2, 1] -> 128*RR[1, 1, 3, 1, 1, 1, 5], 
 BS[1, 1, 2, 1, 1, 1, 3, 2, 1] -> 128*RR[1, 1, 3, 1, 1, -2, -4], 
 BS[1, 1, 2, 1, 1, 1, 2, 1, 2, 1] -> 128*RR[1, 1, 3, 1, 1, 3, 3], 
 BS[1, 1, 2, 1, 1, 1, 2, 3, 1] -> 128*RR[1, 1, 3, 1, 1, -4, -2], 
 BS[1, 1, 2, 1, 1, 1, 2, 2, 1, 1] -> 128*RR[1, 1, 3, 1, 1, 5, 1], 
 BS[1, 1, 2, 1, 1, 4, 2, 1] -> 128*RR[1, 1, 3, 1, -2, 1, -4], 
 BS[1, 1, 2, 1, 1, 3, 1, 2, 1] -> 128*RR[1, 1, 3, 1, -2, -2, 3], 
 BS[1, 1, 2, 1, 1, 3, 3, 1] -> 128*RR[1, 1, 3, 1, -2, 3, -2], 
 BS[1, 1, 2, 1, 1, 3, 2, 1, 1] -> 128*RR[1, 1, 3, 1, -2, -4, 1], 
 BS[1, 1, 2, 1, 1, 2, 1, 1, 2, 1] -> 128*RR[1, 1, 3, 1, 3, 1, 3], 
 BS[1, 1, 2, 1, 1, 2, 1, 3, 1] -> 128*RR[1, 1, 3, 1, 3, -2, -2], 
 BS[1, 1, 2, 1, 1, 2, 1, 2, 1, 1] -> 128*RR[1, 1, 3, 1, 3, 3, 1], 
 BS[1, 1, 2, 1, 1, 2, 4, 1] -> 128*RR[1, 1, 3, 1, -4, 1, -2], 
 BS[1, 1, 2, 1, 1, 2, 3, 1, 1] -> 128*RR[1, 1, 3, 1, -4, -2, 1], 
 BS[1, 1, 2, 1, 1, 2, 2, 1, 1, 1] -> 128*RR[1, 1, 3, 1, 5, 1, 1], 
 BS[1, 1, 2, 1, 5, 2, 1] -> 128*RR[1, 1, 3, -2, 1, 1, -4], 
 BS[1, 1, 2, 1, 4, 1, 2, 1] -> 128*RR[1, 1, 3, -2, 1, -2, 3], 
 BS[1, 1, 2, 1, 4, 3, 1] -> 128*RR[1, 1, 3, -2, 1, 3, -2], 
 BS[1, 1, 2, 1, 4, 2, 1, 1] -> 128*RR[1, 1, 3, -2, 1, -4, 1], 
 BS[1, 1, 2, 1, 3, 1, 1, 2, 1] -> 128*RR[1, 1, 3, -2, -2, 1, 3], 
 BS[1, 1, 2, 1, 3, 1, 3, 1] -> 128*RR[1, 1, 3, -2, -2, -2, -2], 
 BS[1, 1, 2, 1, 3, 1, 2, 1, 1] -> 128*RR[1, 1, 3, -2, -2, 3, 1], 
 BS[1, 1, 2, 1, 3, 4, 1] -> 128*RR[1, 1, 3, -2, 3, 1, -2], 
 BS[1, 1, 2, 1, 3, 3, 1, 1] -> 128*RR[1, 1, 3, -2, 3, -2, 1], 
 BS[1, 1, 2, 1, 3, 2, 1, 1, 1] -> 128*RR[1, 1, 3, -2, -4, 1, 1], 
 BS[1, 1, 2, 1, 2, 1, 1, 1, 2, 1] -> 128*RR[1, 1, 3, 3, 1, 1, 3], 
 BS[1, 1, 2, 1, 2, 1, 1, 3, 1] -> 128*RR[1, 1, 3, 3, 1, -2, -2], 
 BS[1, 1, 2, 1, 2, 1, 1, 2, 1, 1] -> 128*RR[1, 1, 3, 3, 1, 3, 1], 
 BS[1, 1, 2, 1, 2, 1, 4, 1] -> 128*RR[1, 1, 3, 3, -2, 1, -2], 
 BS[1, 1, 2, 1, 2, 1, 3, 1, 1] -> 128*RR[1, 1, 3, 3, -2, -2, 1], 
 BS[1, 1, 2, 1, 2, 1, 2, 1, 1, 1] -> 128*RR[1, 1, 3, 3, 3, 1, 1], 
 BS[1, 1, 2, 1, 2, 5, 1] -> 128*RR[1, 1, 3, -4, 1, 1, -2], 
 BS[1, 1, 2, 1, 2, 4, 1, 1] -> 128*RR[1, 1, 3, -4, 1, -2, 1], 
 BS[1, 1, 2, 1, 2, 3, 1, 1, 1] -> 128*RR[1, 1, 3, -4, -2, 1, 1], 
 BS[1, 1, 2, 1, 2, 2, 1, 1, 1, 1] -> 128*RR[1, 1, 3, 5, 1, 1, 1], 
 BS[1, 1, 2, 6, 2, 1] -> 128*RR[1, 1, -4, 1, 1, 1, -4], 
 BS[1, 1, 2, 5, 1, 2, 1] -> 128*RR[1, 1, -4, 1, 1, -2, 3], 
 BS[1, 1, 2, 5, 3, 1] -> 128*RR[1, 1, -4, 1, 1, 3, -2], 
 BS[1, 1, 2, 5, 2, 1, 1] -> 128*RR[1, 1, -4, 1, 1, -4, 1], 
 BS[1, 1, 2, 4, 1, 1, 2, 1] -> 128*RR[1, 1, -4, 1, -2, 1, 3], 
 BS[1, 1, 2, 4, 1, 3, 1] -> 128*RR[1, 1, -4, 1, -2, -2, -2], 
 BS[1, 1, 2, 4, 1, 2, 1, 1] -> 128*RR[1, 1, -4, 1, -2, 3, 1], 
 BS[1, 1, 2, 4, 4, 1] -> 128*RR[1, 1, -4, 1, 3, 1, -2], 
 BS[1, 1, 2, 4, 3, 1, 1] -> 128*RR[1, 1, -4, 1, 3, -2, 1], 
 BS[1, 1, 2, 4, 2, 1, 1, 1] -> 128*RR[1, 1, -4, 1, -4, 1, 1], 
 BS[1, 1, 2, 3, 1, 1, 1, 2, 1] -> 128*RR[1, 1, -4, -2, 1, 1, 3], 
 BS[1, 1, 2, 3, 1, 1, 3, 1] -> 128*RR[1, 1, -4, -2, 1, -2, -2], 
 BS[1, 1, 2, 3, 1, 1, 2, 1, 1] -> 128*RR[1, 1, -4, -2, 1, 3, 1], 
 BS[1, 1, 2, 3, 1, 4, 1] -> 128*RR[1, 1, -4, -2, -2, 1, -2], 
 BS[1, 1, 2, 3, 1, 3, 1, 1] -> 128*RR[1, 1, -4, -2, -2, -2, 1], 
 BS[1, 1, 2, 3, 1, 2, 1, 1, 1] -> 128*RR[1, 1, -4, -2, 3, 1, 1], 
 BS[1, 1, 2, 3, 5, 1] -> 128*RR[1, 1, -4, 3, 1, 1, -2], 
 BS[1, 1, 2, 3, 4, 1, 1] -> 128*RR[1, 1, -4, 3, 1, -2, 1], 
 BS[1, 1, 2, 3, 3, 1, 1, 1] -> 128*RR[1, 1, -4, 3, -2, 1, 1], 
 BS[1, 1, 2, 3, 2, 1, 1, 1, 1] -> 128*RR[1, 1, -4, -4, 1, 1, 1], 
 BS[1, 1, 2, 2, 1, 1, 1, 1, 2, 1] -> 128*RR[1, 1, 5, 1, 1, 1, 3], 
 BS[1, 1, 2, 2, 1, 1, 1, 3, 1] -> 128*RR[1, 1, 5, 1, 1, -2, -2], 
 BS[1, 1, 2, 2, 1, 1, 1, 2, 1, 1] -> 128*RR[1, 1, 5, 1, 1, 3, 1], 
 BS[1, 1, 2, 2, 1, 1, 4, 1] -> 128*RR[1, 1, 5, 1, -2, 1, -2], 
 BS[1, 1, 2, 2, 1, 1, 3, 1, 1] -> 128*RR[1, 1, 5, 1, -2, -2, 1], 
 BS[1, 1, 2, 2, 1, 1, 2, 1, 1, 1] -> 128*RR[1, 1, 5, 1, 3, 1, 1], 
 BS[1, 1, 2, 2, 1, 5, 1] -> 128*RR[1, 1, 5, -2, 1, 1, -2], 
 BS[1, 1, 2, 2, 1, 4, 1, 1] -> 128*RR[1, 1, 5, -2, 1, -2, 1], 
 BS[1, 1, 2, 2, 1, 3, 1, 1, 1] -> 128*RR[1, 1, 5, -2, -2, 1, 1], 
 BS[1, 1, 2, 2, 1, 2, 1, 1, 1, 1] -> 128*RR[1, 1, 5, 3, 1, 1, 1], 
 BS[1, 1, 2, 2, 6, 1] -> 128*RR[1, 1, -6, 1, 1, 1, -2], 
 BS[1, 1, 2, 2, 5, 1, 1] -> 128*RR[1, 1, -6, 1, 1, -2, 1], 
 BS[1, 1, 2, 2, 4, 1, 1, 1] -> 128*RR[1, 1, -6, 1, -2, 1, 1], 
 BS[1, 1, 2, 2, 3, 1, 1, 1, 1] -> 128*RR[1, 1, -6, -2, 1, 1, 1], 
 BS[1, 1, 2, 2, 2, 1, 1, 1, 1, 1] -> 128*RR[1, 1, 7, 1, 1, 1, 1], 
 BS[1, 7, 2, 2, 1] -> 128*RR[1, -2, 1, 1, 1, 1, -6], 
 BS[1, 6, 1, 2, 2, 1] -> 128*RR[1, -2, 1, 1, 1, -2, 5], 
 BS[1, 6, 3, 2, 1] -> 128*RR[1, -2, 1, 1, 1, 3, -4], 
 BS[1, 6, 2, 1, 2, 1] -> 128*RR[1, -2, 1, 1, 1, -4, 3], 
 BS[1, 6, 2, 3, 1] -> 128*RR[1, -2, 1, 1, 1, 5, -2], 
 BS[1, 6, 2, 2, 1, 1] -> 128*RR[1, -2, 1, 1, 1, -6, 1], 
 BS[1, 5, 1, 1, 2, 2, 1] -> 128*RR[1, -2, 1, 1, -2, 1, 5], 
 BS[1, 5, 1, 3, 2, 1] -> 128*RR[1, -2, 1, 1, -2, -2, -4], 
 BS[1, 5, 1, 2, 1, 2, 1] -> 128*RR[1, -2, 1, 1, -2, 3, 3], 
 BS[1, 5, 1, 2, 3, 1] -> 128*RR[1, -2, 1, 1, -2, -4, -2], 
 BS[1, 5, 1, 2, 2, 1, 1] -> 128*RR[1, -2, 1, 1, -2, 5, 1], 
 BS[1, 5, 4, 2, 1] -> 128*RR[1, -2, 1, 1, 3, 1, -4], 
 BS[1, 5, 3, 1, 2, 1] -> 128*RR[1, -2, 1, 1, 3, -2, 3], 
 BS[1, 5, 3, 3, 1] -> 128*RR[1, -2, 1, 1, 3, 3, -2], 
 BS[1, 5, 3, 2, 1, 1] -> 128*RR[1, -2, 1, 1, 3, -4, 1], 
 BS[1, 5, 2, 1, 1, 2, 1] -> 128*RR[1, -2, 1, 1, -4, 1, 3], 
 BS[1, 5, 2, 1, 3, 1] -> 128*RR[1, -2, 1, 1, -4, -2, -2], 
 BS[1, 5, 2, 1, 2, 1, 1] -> 128*RR[1, -2, 1, 1, -4, 3, 1], 
 BS[1, 5, 2, 4, 1] -> 128*RR[1, -2, 1, 1, 5, 1, -2], 
 BS[1, 5, 2, 3, 1, 1] -> 128*RR[1, -2, 1, 1, 5, -2, 1], 
 BS[1, 5, 2, 2, 1, 1, 1] -> 128*RR[1, -2, 1, 1, -6, 1, 1], 
 BS[1, 4, 1, 1, 1, 2, 2, 1] -> 128*RR[1, -2, 1, -2, 1, 1, 5], 
 BS[1, 4, 1, 1, 3, 2, 1] -> 128*RR[1, -2, 1, -2, 1, -2, -4], 
 BS[1, 4, 1, 1, 2, 1, 2, 1] -> 128*RR[1, -2, 1, -2, 1, 3, 3], 
 BS[1, 4, 1, 1, 2, 3, 1] -> 128*RR[1, -2, 1, -2, 1, -4, -2], 
 BS[1, 4, 1, 1, 2, 2, 1, 1] -> 128*RR[1, -2, 1, -2, 1, 5, 1], 
 BS[1, 4, 1, 4, 2, 1] -> 128*RR[1, -2, 1, -2, -2, 1, -4], 
 BS[1, 4, 1, 3, 1, 2, 1] -> 128*RR[1, -2, 1, -2, -2, -2, 3], 
 BS[1, 4, 1, 3, 3, 1] -> 128*RR[1, -2, 1, -2, -2, 3, -2], 
 BS[1, 4, 1, 3, 2, 1, 1] -> 128*RR[1, -2, 1, -2, -2, -4, 1], 
 BS[1, 4, 1, 2, 1, 1, 2, 1] -> 128*RR[1, -2, 1, -2, 3, 1, 3], 
 BS[1, 4, 1, 2, 1, 3, 1] -> 128*RR[1, -2, 1, -2, 3, -2, -2], 
 BS[1, 4, 1, 2, 1, 2, 1, 1] -> 128*RR[1, -2, 1, -2, 3, 3, 1], 
 BS[1, 4, 1, 2, 4, 1] -> 128*RR[1, -2, 1, -2, -4, 1, -2], 
 BS[1, 4, 1, 2, 3, 1, 1] -> 128*RR[1, -2, 1, -2, -4, -2, 1], 
 BS[1, 4, 1, 2, 2, 1, 1, 1] -> 128*RR[1, -2, 1, -2, 5, 1, 1], 
 BS[1, 4, 5, 2, 1] -> 128*RR[1, -2, 1, 3, 1, 1, -4], 
 BS[1, 4, 4, 1, 2, 1] -> 128*RR[1, -2, 1, 3, 1, -2, 3], 
 BS[1, 4, 4, 3, 1] -> 128*RR[1, -2, 1, 3, 1, 3, -2], 
 BS[1, 4, 4, 2, 1, 1] -> 128*RR[1, -2, 1, 3, 1, -4, 1], 
 BS[1, 4, 3, 1, 1, 2, 1] -> 128*RR[1, -2, 1, 3, -2, 1, 3], 
 BS[1, 4, 3, 1, 3, 1] -> 128*RR[1, -2, 1, 3, -2, -2, -2], 
 BS[1, 4, 3, 1, 2, 1, 1] -> 128*RR[1, -2, 1, 3, -2, 3, 1], 
 BS[1, 4, 3, 4, 1] -> 128*RR[1, -2, 1, 3, 3, 1, -2], 
 BS[1, 4, 3, 3, 1, 1] -> 128*RR[1, -2, 1, 3, 3, -2, 1], 
 BS[1, 4, 3, 2, 1, 1, 1] -> 128*RR[1, -2, 1, 3, -4, 1, 1], 
 BS[1, 4, 2, 1, 1, 1, 2, 1] -> 128*RR[1, -2, 1, -4, 1, 1, 3], 
 BS[1, 4, 2, 1, 1, 3, 1] -> 128*RR[1, -2, 1, -4, 1, -2, -2], 
 BS[1, 4, 2, 1, 1, 2, 1, 1] -> 128*RR[1, -2, 1, -4, 1, 3, 1], 
 BS[1, 4, 2, 1, 4, 1] -> 128*RR[1, -2, 1, -4, -2, 1, -2], 
 BS[1, 4, 2, 1, 3, 1, 1] -> 128*RR[1, -2, 1, -4, -2, -2, 1], 
 BS[1, 4, 2, 1, 2, 1, 1, 1] -> 128*RR[1, -2, 1, -4, 3, 1, 1], 
 BS[1, 4, 2, 5, 1] -> 128*RR[1, -2, 1, 5, 1, 1, -2], 
 BS[1, 4, 2, 4, 1, 1] -> 128*RR[1, -2, 1, 5, 1, -2, 1], 
 BS[1, 4, 2, 3, 1, 1, 1] -> 128*RR[1, -2, 1, 5, -2, 1, 1], 
 BS[1, 4, 2, 2, 1, 1, 1, 1] -> 128*RR[1, -2, 1, -6, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 2, 2, 1] -> 128*RR[1, -2, -2, 1, 1, 1, 5], 
 BS[1, 3, 1, 1, 1, 3, 2, 1] -> 128*RR[1, -2, -2, 1, 1, -2, -4], 
 BS[1, 3, 1, 1, 1, 2, 1, 2, 1] -> 128*RR[1, -2, -2, 1, 1, 3, 3], 
 BS[1, 3, 1, 1, 1, 2, 3, 1] -> 128*RR[1, -2, -2, 1, 1, -4, -2], 
 BS[1, 3, 1, 1, 1, 2, 2, 1, 1] -> 128*RR[1, -2, -2, 1, 1, 5, 1], 
 BS[1, 3, 1, 1, 4, 2, 1] -> 128*RR[1, -2, -2, 1, -2, 1, -4], 
 BS[1, 3, 1, 1, 3, 1, 2, 1] -> 128*RR[1, -2, -2, 1, -2, -2, 3], 
 BS[1, 3, 1, 1, 3, 3, 1] -> 128*RR[1, -2, -2, 1, -2, 3, -2], 
 BS[1, 3, 1, 1, 3, 2, 1, 1] -> 128*RR[1, -2, -2, 1, -2, -4, 1], 
 BS[1, 3, 1, 1, 2, 1, 1, 2, 1] -> 128*RR[1, -2, -2, 1, 3, 1, 3], 
 BS[1, 3, 1, 1, 2, 1, 3, 1] -> 128*RR[1, -2, -2, 1, 3, -2, -2], 
 BS[1, 3, 1, 1, 2, 1, 2, 1, 1] -> 128*RR[1, -2, -2, 1, 3, 3, 1], 
 BS[1, 3, 1, 1, 2, 4, 1] -> 128*RR[1, -2, -2, 1, -4, 1, -2], 
 BS[1, 3, 1, 1, 2, 3, 1, 1] -> 128*RR[1, -2, -2, 1, -4, -2, 1], 
 BS[1, 3, 1, 1, 2, 2, 1, 1, 1] -> 128*RR[1, -2, -2, 1, 5, 1, 1], 
 BS[1, 3, 1, 5, 2, 1] -> 128*RR[1, -2, -2, -2, 1, 1, -4], 
 BS[1, 3, 1, 4, 1, 2, 1] -> 128*RR[1, -2, -2, -2, 1, -2, 3], 
 BS[1, 3, 1, 4, 3, 1] -> 128*RR[1, -2, -2, -2, 1, 3, -2], 
 BS[1, 3, 1, 4, 2, 1, 1] -> 128*RR[1, -2, -2, -2, 1, -4, 1], 
 BS[1, 3, 1, 3, 1, 1, 2, 1] -> 128*RR[1, -2, -2, -2, -2, 1, 3], 
 BS[1, 3, 1, 3, 1, 3, 1] -> 128*RR[1, -2, -2, -2, -2, -2, -2], 
 BS[1, 3, 1, 3, 1, 2, 1, 1] -> 128*RR[1, -2, -2, -2, -2, 3, 1], 
 BS[1, 3, 1, 3, 4, 1] -> 128*RR[1, -2, -2, -2, 3, 1, -2], 
 BS[1, 3, 1, 3, 3, 1, 1] -> 128*RR[1, -2, -2, -2, 3, -2, 1], 
 BS[1, 3, 1, 3, 2, 1, 1, 1] -> 128*RR[1, -2, -2, -2, -4, 1, 1], 
 BS[1, 3, 1, 2, 1, 1, 1, 2, 1] -> 128*RR[1, -2, -2, 3, 1, 1, 3], 
 BS[1, 3, 1, 2, 1, 1, 3, 1] -> 128*RR[1, -2, -2, 3, 1, -2, -2], 
 BS[1, 3, 1, 2, 1, 1, 2, 1, 1] -> 128*RR[1, -2, -2, 3, 1, 3, 1], 
 BS[1, 3, 1, 2, 1, 4, 1] -> 128*RR[1, -2, -2, 3, -2, 1, -2], 
 BS[1, 3, 1, 2, 1, 3, 1, 1] -> 128*RR[1, -2, -2, 3, -2, -2, 1], 
 BS[1, 3, 1, 2, 1, 2, 1, 1, 1] -> 128*RR[1, -2, -2, 3, 3, 1, 1], 
 BS[1, 3, 1, 2, 5, 1] -> 128*RR[1, -2, -2, -4, 1, 1, -2], 
 BS[1, 3, 1, 2, 4, 1, 1] -> 128*RR[1, -2, -2, -4, 1, -2, 1], 
 BS[1, 3, 1, 2, 3, 1, 1, 1] -> 128*RR[1, -2, -2, -4, -2, 1, 1], 
 BS[1, 3, 1, 2, 2, 1, 1, 1, 1] -> 128*RR[1, -2, -2, 5, 1, 1, 1], 
 BS[1, 3, 6, 2, 1] -> 128*RR[1, -2, 3, 1, 1, 1, -4], 
 BS[1, 3, 5, 1, 2, 1] -> 128*RR[1, -2, 3, 1, 1, -2, 3], 
 BS[1, 3, 5, 3, 1] -> 128*RR[1, -2, 3, 1, 1, 3, -2], 
 BS[1, 3, 5, 2, 1, 1] -> 128*RR[1, -2, 3, 1, 1, -4, 1], 
 BS[1, 3, 4, 1, 1, 2, 1] -> 128*RR[1, -2, 3, 1, -2, 1, 3], 
 BS[1, 3, 4, 1, 3, 1] -> 128*RR[1, -2, 3, 1, -2, -2, -2], 
 BS[1, 3, 4, 1, 2, 1, 1] -> 128*RR[1, -2, 3, 1, -2, 3, 1], 
 BS[1, 3, 4, 4, 1] -> 128*RR[1, -2, 3, 1, 3, 1, -2], 
 BS[1, 3, 4, 3, 1, 1] -> 128*RR[1, -2, 3, 1, 3, -2, 1], 
 BS[1, 3, 4, 2, 1, 1, 1] -> 128*RR[1, -2, 3, 1, -4, 1, 1], 
 BS[1, 3, 3, 1, 1, 1, 2, 1] -> 128*RR[1, -2, 3, -2, 1, 1, 3], 
 BS[1, 3, 3, 1, 1, 3, 1] -> 128*RR[1, -2, 3, -2, 1, -2, -2], 
 BS[1, 3, 3, 1, 1, 2, 1, 1] -> 128*RR[1, -2, 3, -2, 1, 3, 1], 
 BS[1, 3, 3, 1, 4, 1] -> 128*RR[1, -2, 3, -2, -2, 1, -2], 
 BS[1, 3, 3, 1, 3, 1, 1] -> 128*RR[1, -2, 3, -2, -2, -2, 1], 
 BS[1, 3, 3, 1, 2, 1, 1, 1] -> 128*RR[1, -2, 3, -2, 3, 1, 1], 
 BS[1, 3, 3, 5, 1] -> 128*RR[1, -2, 3, 3, 1, 1, -2], 
 BS[1, 3, 3, 4, 1, 1] -> 128*RR[1, -2, 3, 3, 1, -2, 1], 
 BS[1, 3, 3, 3, 1, 1, 1] -> 128*RR[1, -2, 3, 3, -2, 1, 1], 
 BS[1, 3, 3, 2, 1, 1, 1, 1] -> 128*RR[1, -2, 3, -4, 1, 1, 1], 
 BS[1, 3, 2, 1, 1, 1, 1, 2, 1] -> 128*RR[1, -2, -4, 1, 1, 1, 3], 
 BS[1, 3, 2, 1, 1, 1, 3, 1] -> 128*RR[1, -2, -4, 1, 1, -2, -2], 
 BS[1, 3, 2, 1, 1, 1, 2, 1, 1] -> 128*RR[1, -2, -4, 1, 1, 3, 1], 
 BS[1, 3, 2, 1, 1, 4, 1] -> 128*RR[1, -2, -4, 1, -2, 1, -2], 
 BS[1, 3, 2, 1, 1, 3, 1, 1] -> 128*RR[1, -2, -4, 1, -2, -2, 1], 
 BS[1, 3, 2, 1, 1, 2, 1, 1, 1] -> 128*RR[1, -2, -4, 1, 3, 1, 1], 
 BS[1, 3, 2, 1, 5, 1] -> 128*RR[1, -2, -4, -2, 1, 1, -2], 
 BS[1, 3, 2, 1, 4, 1, 1] -> 128*RR[1, -2, -4, -2, 1, -2, 1], 
 BS[1, 3, 2, 1, 3, 1, 1, 1] -> 128*RR[1, -2, -4, -2, -2, 1, 1], 
 BS[1, 3, 2, 1, 2, 1, 1, 1, 1] -> 128*RR[1, -2, -4, 3, 1, 1, 1], 
 BS[1, 3, 2, 6, 1] -> 128*RR[1, -2, 5, 1, 1, 1, -2], 
 BS[1, 3, 2, 5, 1, 1] -> 128*RR[1, -2, 5, 1, 1, -2, 1], 
 BS[1, 3, 2, 4, 1, 1, 1] -> 128*RR[1, -2, 5, 1, -2, 1, 1], 
 BS[1, 3, 2, 3, 1, 1, 1, 1] -> 128*RR[1, -2, 5, -2, 1, 1, 1], 
 BS[1, 3, 2, 2, 1, 1, 1, 1, 1] -> 128*RR[1, -2, -6, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 2, 2, 1] -> 128*RR[1, 3, 1, 1, 1, 1, 5], 
 BS[1, 2, 1, 1, 1, 1, 3, 2, 1] -> 128*RR[1, 3, 1, 1, 1, -2, -4], 
 BS[1, 2, 1, 1, 1, 1, 2, 1, 2, 1] -> 128*RR[1, 3, 1, 1, 1, 3, 3], 
 BS[1, 2, 1, 1, 1, 1, 2, 3, 1] -> 128*RR[1, 3, 1, 1, 1, -4, -2], 
 BS[1, 2, 1, 1, 1, 1, 2, 2, 1, 1] -> 128*RR[1, 3, 1, 1, 1, 5, 1], 
 BS[1, 2, 1, 1, 1, 4, 2, 1] -> 128*RR[1, 3, 1, 1, -2, 1, -4], 
 BS[1, 2, 1, 1, 1, 3, 1, 2, 1] -> 128*RR[1, 3, 1, 1, -2, -2, 3], 
 BS[1, 2, 1, 1, 1, 3, 3, 1] -> 128*RR[1, 3, 1, 1, -2, 3, -2], 
 BS[1, 2, 1, 1, 1, 3, 2, 1, 1] -> 128*RR[1, 3, 1, 1, -2, -4, 1], 
 BS[1, 2, 1, 1, 1, 2, 1, 1, 2, 1] -> 128*RR[1, 3, 1, 1, 3, 1, 3], 
 BS[1, 2, 1, 1, 1, 2, 1, 3, 1] -> 128*RR[1, 3, 1, 1, 3, -2, -2], 
 BS[1, 2, 1, 1, 1, 2, 1, 2, 1, 1] -> 128*RR[1, 3, 1, 1, 3, 3, 1], 
 BS[1, 2, 1, 1, 1, 2, 4, 1] -> 128*RR[1, 3, 1, 1, -4, 1, -2], 
 BS[1, 2, 1, 1, 1, 2, 3, 1, 1] -> 128*RR[1, 3, 1, 1, -4, -2, 1], 
 BS[1, 2, 1, 1, 1, 2, 2, 1, 1, 1] -> 128*RR[1, 3, 1, 1, 5, 1, 1], 
 BS[1, 2, 1, 1, 5, 2, 1] -> 128*RR[1, 3, 1, -2, 1, 1, -4], 
 BS[1, 2, 1, 1, 4, 1, 2, 1] -> 128*RR[1, 3, 1, -2, 1, -2, 3], 
 BS[1, 2, 1, 1, 4, 3, 1] -> 128*RR[1, 3, 1, -2, 1, 3, -2], 
 BS[1, 2, 1, 1, 4, 2, 1, 1] -> 128*RR[1, 3, 1, -2, 1, -4, 1], 
 BS[1, 2, 1, 1, 3, 1, 1, 2, 1] -> 128*RR[1, 3, 1, -2, -2, 1, 3], 
 BS[1, 2, 1, 1, 3, 1, 3, 1] -> 128*RR[1, 3, 1, -2, -2, -2, -2], 
 BS[1, 2, 1, 1, 3, 1, 2, 1, 1] -> 128*RR[1, 3, 1, -2, -2, 3, 1], 
 BS[1, 2, 1, 1, 3, 4, 1] -> 128*RR[1, 3, 1, -2, 3, 1, -2], 
 BS[1, 2, 1, 1, 3, 3, 1, 1] -> 128*RR[1, 3, 1, -2, 3, -2, 1], 
 BS[1, 2, 1, 1, 3, 2, 1, 1, 1] -> 128*RR[1, 3, 1, -2, -4, 1, 1], 
 BS[1, 2, 1, 1, 2, 1, 1, 1, 2, 1] -> 128*RR[1, 3, 1, 3, 1, 1, 3], 
 BS[1, 2, 1, 1, 2, 1, 1, 3, 1] -> 128*RR[1, 3, 1, 3, 1, -2, -2], 
 BS[1, 2, 1, 1, 2, 1, 1, 2, 1, 1] -> 128*RR[1, 3, 1, 3, 1, 3, 1], 
 BS[1, 2, 1, 1, 2, 1, 4, 1] -> 128*RR[1, 3, 1, 3, -2, 1, -2], 
 BS[1, 2, 1, 1, 2, 1, 3, 1, 1] -> 128*RR[1, 3, 1, 3, -2, -2, 1], 
 BS[1, 2, 1, 1, 2, 1, 2, 1, 1, 1] -> 128*RR[1, 3, 1, 3, 3, 1, 1], 
 BS[1, 2, 1, 1, 2, 5, 1] -> 128*RR[1, 3, 1, -4, 1, 1, -2], 
 BS[1, 2, 1, 1, 2, 4, 1, 1] -> 128*RR[1, 3, 1, -4, 1, -2, 1], 
 BS[1, 2, 1, 1, 2, 3, 1, 1, 1] -> 128*RR[1, 3, 1, -4, -2, 1, 1], 
 BS[1, 2, 1, 1, 2, 2, 1, 1, 1, 1] -> 128*RR[1, 3, 1, 5, 1, 1, 1], 
 BS[1, 2, 1, 6, 2, 1] -> 128*RR[1, 3, -2, 1, 1, 1, -4], 
 BS[1, 2, 1, 5, 1, 2, 1] -> 128*RR[1, 3, -2, 1, 1, -2, 3], 
 BS[1, 2, 1, 5, 3, 1] -> 128*RR[1, 3, -2, 1, 1, 3, -2], 
 BS[1, 2, 1, 5, 2, 1, 1] -> 128*RR[1, 3, -2, 1, 1, -4, 1], 
 BS[1, 2, 1, 4, 1, 1, 2, 1] -> 128*RR[1, 3, -2, 1, -2, 1, 3], 
 BS[1, 2, 1, 4, 1, 3, 1] -> 128*RR[1, 3, -2, 1, -2, -2, -2], 
 BS[1, 2, 1, 4, 1, 2, 1, 1] -> 128*RR[1, 3, -2, 1, -2, 3, 1], 
 BS[1, 2, 1, 4, 4, 1] -> 128*RR[1, 3, -2, 1, 3, 1, -2], 
 BS[1, 2, 1, 4, 3, 1, 1] -> 128*RR[1, 3, -2, 1, 3, -2, 1], 
 BS[1, 2, 1, 4, 2, 1, 1, 1] -> 128*RR[1, 3, -2, 1, -4, 1, 1], 
 BS[1, 2, 1, 3, 1, 1, 1, 2, 1] -> 128*RR[1, 3, -2, -2, 1, 1, 3], 
 BS[1, 2, 1, 3, 1, 1, 3, 1] -> 128*RR[1, 3, -2, -2, 1, -2, -2], 
 BS[1, 2, 1, 3, 1, 1, 2, 1, 1] -> 128*RR[1, 3, -2, -2, 1, 3, 1], 
 BS[1, 2, 1, 3, 1, 4, 1] -> 128*RR[1, 3, -2, -2, -2, 1, -2], 
 BS[1, 2, 1, 3, 1, 3, 1, 1] -> 128*RR[1, 3, -2, -2, -2, -2, 1], 
 BS[1, 2, 1, 3, 1, 2, 1, 1, 1] -> 128*RR[1, 3, -2, -2, 3, 1, 1], 
 BS[1, 2, 1, 3, 5, 1] -> 128*RR[1, 3, -2, 3, 1, 1, -2], 
 BS[1, 2, 1, 3, 4, 1, 1] -> 128*RR[1, 3, -2, 3, 1, -2, 1], 
 BS[1, 2, 1, 3, 3, 1, 1, 1] -> 128*RR[1, 3, -2, 3, -2, 1, 1], 
 BS[1, 2, 1, 3, 2, 1, 1, 1, 1] -> 128*RR[1, 3, -2, -4, 1, 1, 1], 
 BS[1, 2, 1, 2, 1, 1, 1, 1, 2, 1] -> 128*RR[1, 3, 3, 1, 1, 1, 3], 
 BS[1, 2, 1, 2, 1, 1, 1, 3, 1] -> 128*RR[1, 3, 3, 1, 1, -2, -2], 
 BS[1, 2, 1, 2, 1, 1, 1, 2, 1, 1] -> 128*RR[1, 3, 3, 1, 1, 3, 1], 
 BS[1, 2, 1, 2, 1, 1, 4, 1] -> 128*RR[1, 3, 3, 1, -2, 1, -2], 
 BS[1, 2, 1, 2, 1, 1, 3, 1, 1] -> 128*RR[1, 3, 3, 1, -2, -2, 1], 
 BS[1, 2, 1, 2, 1, 1, 2, 1, 1, 1] -> 128*RR[1, 3, 3, 1, 3, 1, 1], 
 BS[1, 2, 1, 2, 1, 5, 1] -> 128*RR[1, 3, 3, -2, 1, 1, -2], 
 BS[1, 2, 1, 2, 1, 4, 1, 1] -> 128*RR[1, 3, 3, -2, 1, -2, 1], 
 BS[1, 2, 1, 2, 1, 3, 1, 1, 1] -> 128*RR[1, 3, 3, -2, -2, 1, 1], 
 BS[1, 2, 1, 2, 1, 2, 1, 1, 1, 1] -> 128*RR[1, 3, 3, 3, 1, 1, 1], 
 BS[1, 2, 1, 2, 6, 1] -> 128*RR[1, 3, -4, 1, 1, 1, -2], 
 BS[1, 2, 1, 2, 5, 1, 1] -> 128*RR[1, 3, -4, 1, 1, -2, 1], 
 BS[1, 2, 1, 2, 4, 1, 1, 1] -> 128*RR[1, 3, -4, 1, -2, 1, 1], 
 BS[1, 2, 1, 2, 3, 1, 1, 1, 1] -> 128*RR[1, 3, -4, -2, 1, 1, 1], 
 BS[1, 2, 1, 2, 2, 1, 1, 1, 1, 1] -> 128*RR[1, 3, 5, 1, 1, 1, 1], 
 BS[1, 2, 7, 2, 1] -> 128*RR[1, -4, 1, 1, 1, 1, -4], 
 BS[1, 2, 6, 1, 2, 1] -> 128*RR[1, -4, 1, 1, 1, -2, 3], 
 BS[1, 2, 6, 3, 1] -> 128*RR[1, -4, 1, 1, 1, 3, -2], 
 BS[1, 2, 6, 2, 1, 1] -> 128*RR[1, -4, 1, 1, 1, -4, 1], 
 BS[1, 2, 5, 1, 1, 2, 1] -> 128*RR[1, -4, 1, 1, -2, 1, 3], 
 BS[1, 2, 5, 1, 3, 1] -> 128*RR[1, -4, 1, 1, -2, -2, -2], 
 BS[1, 2, 5, 1, 2, 1, 1] -> 128*RR[1, -4, 1, 1, -2, 3, 1], 
 BS[1, 2, 5, 4, 1] -> 128*RR[1, -4, 1, 1, 3, 1, -2], 
 BS[1, 2, 5, 3, 1, 1] -> 128*RR[1, -4, 1, 1, 3, -2, 1], 
 BS[1, 2, 5, 2, 1, 1, 1] -> 128*RR[1, -4, 1, 1, -4, 1, 1], 
 BS[1, 2, 4, 1, 1, 1, 2, 1] -> 128*RR[1, -4, 1, -2, 1, 1, 3], 
 BS[1, 2, 4, 1, 1, 3, 1] -> 128*RR[1, -4, 1, -2, 1, -2, -2], 
 BS[1, 2, 4, 1, 1, 2, 1, 1] -> 128*RR[1, -4, 1, -2, 1, 3, 1], 
 BS[1, 2, 4, 1, 4, 1] -> 128*RR[1, -4, 1, -2, -2, 1, -2], 
 BS[1, 2, 4, 1, 3, 1, 1] -> 128*RR[1, -4, 1, -2, -2, -2, 1], 
 BS[1, 2, 4, 1, 2, 1, 1, 1] -> 128*RR[1, -4, 1, -2, 3, 1, 1], 
 BS[1, 2, 4, 5, 1] -> 128*RR[1, -4, 1, 3, 1, 1, -2], 
 BS[1, 2, 4, 4, 1, 1] -> 128*RR[1, -4, 1, 3, 1, -2, 1], 
 BS[1, 2, 4, 3, 1, 1, 1] -> 128*RR[1, -4, 1, 3, -2, 1, 1], 
 BS[1, 2, 4, 2, 1, 1, 1, 1] -> 128*RR[1, -4, 1, -4, 1, 1, 1], 
 BS[1, 2, 3, 1, 1, 1, 1, 2, 1] -> 128*RR[1, -4, -2, 1, 1, 1, 3], 
 BS[1, 2, 3, 1, 1, 1, 3, 1] -> 128*RR[1, -4, -2, 1, 1, -2, -2], 
 BS[1, 2, 3, 1, 1, 1, 2, 1, 1] -> 128*RR[1, -4, -2, 1, 1, 3, 1], 
 BS[1, 2, 3, 1, 1, 4, 1] -> 128*RR[1, -4, -2, 1, -2, 1, -2], 
 BS[1, 2, 3, 1, 1, 3, 1, 1] -> 128*RR[1, -4, -2, 1, -2, -2, 1], 
 BS[1, 2, 3, 1, 1, 2, 1, 1, 1] -> 128*RR[1, -4, -2, 1, 3, 1, 1], 
 BS[1, 2, 3, 1, 5, 1] -> 128*RR[1, -4, -2, -2, 1, 1, -2], 
 BS[1, 2, 3, 1, 4, 1, 1] -> 128*RR[1, -4, -2, -2, 1, -2, 1], 
 BS[1, 2, 3, 1, 3, 1, 1, 1] -> 128*RR[1, -4, -2, -2, -2, 1, 1], 
 BS[1, 2, 3, 1, 2, 1, 1, 1, 1] -> 128*RR[1, -4, -2, 3, 1, 1, 1], 
 BS[1, 2, 3, 6, 1] -> 128*RR[1, -4, 3, 1, 1, 1, -2], 
 BS[1, 2, 3, 5, 1, 1] -> 128*RR[1, -4, 3, 1, 1, -2, 1], 
 BS[1, 2, 3, 4, 1, 1, 1] -> 128*RR[1, -4, 3, 1, -2, 1, 1], 
 BS[1, 2, 3, 3, 1, 1, 1, 1] -> 128*RR[1, -4, 3, -2, 1, 1, 1], 
 BS[1, 2, 3, 2, 1, 1, 1, 1, 1] -> 128*RR[1, -4, -4, 1, 1, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 1, 1, 2, 1] -> 128*RR[1, 5, 1, 1, 1, 1, 3], 
 BS[1, 2, 2, 1, 1, 1, 1, 3, 1] -> 128*RR[1, 5, 1, 1, 1, -2, -2], 
 BS[1, 2, 2, 1, 1, 1, 1, 2, 1, 1] -> 128*RR[1, 5, 1, 1, 1, 3, 1], 
 BS[1, 2, 2, 1, 1, 1, 4, 1] -> 128*RR[1, 5, 1, 1, -2, 1, -2], 
 BS[1, 2, 2, 1, 1, 1, 3, 1, 1] -> 128*RR[1, 5, 1, 1, -2, -2, 1], 
 BS[1, 2, 2, 1, 1, 1, 2, 1, 1, 1] -> 128*RR[1, 5, 1, 1, 3, 1, 1], 
 BS[1, 2, 2, 1, 1, 5, 1] -> 128*RR[1, 5, 1, -2, 1, 1, -2], 
 BS[1, 2, 2, 1, 1, 4, 1, 1] -> 128*RR[1, 5, 1, -2, 1, -2, 1], 
 BS[1, 2, 2, 1, 1, 3, 1, 1, 1] -> 128*RR[1, 5, 1, -2, -2, 1, 1], 
 BS[1, 2, 2, 1, 1, 2, 1, 1, 1, 1] -> 128*RR[1, 5, 1, 3, 1, 1, 1], 
 BS[1, 2, 2, 1, 6, 1] -> 128*RR[1, 5, -2, 1, 1, 1, -2], 
 BS[1, 2, 2, 1, 5, 1, 1] -> 128*RR[1, 5, -2, 1, 1, -2, 1], 
 BS[1, 2, 2, 1, 4, 1, 1, 1] -> 128*RR[1, 5, -2, 1, -2, 1, 1], 
 BS[1, 2, 2, 1, 3, 1, 1, 1, 1] -> 128*RR[1, 5, -2, -2, 1, 1, 1], 
 BS[1, 2, 2, 1, 2, 1, 1, 1, 1, 1] -> 128*RR[1, 5, 3, 1, 1, 1, 1], 
 BS[1, 2, 2, 7, 1] -> 128*RR[1, -6, 1, 1, 1, 1, -2], 
 BS[1, 2, 2, 6, 1, 1] -> 128*RR[1, -6, 1, 1, 1, -2, 1], 
 BS[1, 2, 2, 5, 1, 1, 1] -> 128*RR[1, -6, 1, 1, -2, 1, 1], 
 BS[1, 2, 2, 4, 1, 1, 1, 1] -> 128*RR[1, -6, 1, -2, 1, 1, 1], 
 BS[1, 2, 2, 3, 1, 1, 1, 1, 1] -> 128*RR[1, -6, -2, 1, 1, 1, 1], 
 BS[1, 2, 2, 2, 1, 1, 1, 1, 1, 1] -> 128*RR[1, 7, 1, 1, 1, 1, 1], 
 BS[8, 2, 2, 1] -> 128*RR[-2, 1, 1, 1, 1, 1, -6], 
 BS[7, 1, 2, 2, 1] -> 128*RR[-2, 1, 1, 1, 1, -2, 5], 
 BS[7, 3, 2, 1] -> 128*RR[-2, 1, 1, 1, 1, 3, -4], 
 BS[7, 2, 1, 2, 1] -> 128*RR[-2, 1, 1, 1, 1, -4, 3], 
 BS[7, 2, 3, 1] -> 128*RR[-2, 1, 1, 1, 1, 5, -2], 
 BS[7, 2, 2, 1, 1] -> 128*RR[-2, 1, 1, 1, 1, -6, 1], 
 BS[6, 1, 1, 2, 2, 1] -> 128*RR[-2, 1, 1, 1, -2, 1, 5], 
 BS[6, 1, 3, 2, 1] -> 128*RR[-2, 1, 1, 1, -2, -2, -4], 
 BS[6, 1, 2, 1, 2, 1] -> 128*RR[-2, 1, 1, 1, -2, 3, 3], 
 BS[6, 1, 2, 3, 1] -> 128*RR[-2, 1, 1, 1, -2, -4, -2], 
 BS[6, 1, 2, 2, 1, 1] -> 128*RR[-2, 1, 1, 1, -2, 5, 1], 
 BS[6, 4, 2, 1] -> 128*RR[-2, 1, 1, 1, 3, 1, -4], 
 BS[6, 3, 1, 2, 1] -> 128*RR[-2, 1, 1, 1, 3, -2, 3], 
 BS[6, 3, 3, 1] -> 128*RR[-2, 1, 1, 1, 3, 3, -2], 
 BS[6, 3, 2, 1, 1] -> 128*RR[-2, 1, 1, 1, 3, -4, 1], 
 BS[6, 2, 1, 1, 2, 1] -> 128*RR[-2, 1, 1, 1, -4, 1, 3], 
 BS[6, 2, 1, 3, 1] -> 128*RR[-2, 1, 1, 1, -4, -2, -2], 
 BS[6, 2, 1, 2, 1, 1] -> 128*RR[-2, 1, 1, 1, -4, 3, 1], 
 BS[6, 2, 4, 1] -> 128*RR[-2, 1, 1, 1, 5, 1, -2], 
 BS[6, 2, 3, 1, 1] -> 128*RR[-2, 1, 1, 1, 5, -2, 1], 
 BS[6, 2, 2, 1, 1, 1] -> 128*RR[-2, 1, 1, 1, -6, 1, 1], 
 BS[5, 1, 1, 1, 2, 2, 1] -> 128*RR[-2, 1, 1, -2, 1, 1, 5], 
 BS[5, 1, 1, 3, 2, 1] -> 128*RR[-2, 1, 1, -2, 1, -2, -4], 
 BS[5, 1, 1, 2, 1, 2, 1] -> 128*RR[-2, 1, 1, -2, 1, 3, 3], 
 BS[5, 1, 1, 2, 3, 1] -> 128*RR[-2, 1, 1, -2, 1, -4, -2], 
 BS[5, 1, 1, 2, 2, 1, 1] -> 128*RR[-2, 1, 1, -2, 1, 5, 1], 
 BS[5, 1, 4, 2, 1] -> 128*RR[-2, 1, 1, -2, -2, 1, -4], 
 BS[5, 1, 3, 1, 2, 1] -> 128*RR[-2, 1, 1, -2, -2, -2, 3], 
 BS[5, 1, 3, 3, 1] -> 128*RR[-2, 1, 1, -2, -2, 3, -2], 
 BS[5, 1, 3, 2, 1, 1] -> 128*RR[-2, 1, 1, -2, -2, -4, 1], 
 BS[5, 1, 2, 1, 1, 2, 1] -> 128*RR[-2, 1, 1, -2, 3, 1, 3], 
 BS[5, 1, 2, 1, 3, 1] -> 128*RR[-2, 1, 1, -2, 3, -2, -2], 
 BS[5, 1, 2, 1, 2, 1, 1] -> 128*RR[-2, 1, 1, -2, 3, 3, 1], 
 BS[5, 1, 2, 4, 1] -> 128*RR[-2, 1, 1, -2, -4, 1, -2], 
 BS[5, 1, 2, 3, 1, 1] -> 128*RR[-2, 1, 1, -2, -4, -2, 1], 
 BS[5, 1, 2, 2, 1, 1, 1] -> 128*RR[-2, 1, 1, -2, 5, 1, 1], 
 BS[5, 5, 2, 1] -> 128*RR[-2, 1, 1, 3, 1, 1, -4], 
 BS[5, 4, 1, 2, 1] -> 128*RR[-2, 1, 1, 3, 1, -2, 3], 
 BS[5, 4, 3, 1] -> 128*RR[-2, 1, 1, 3, 1, 3, -2], 
 BS[5, 4, 2, 1, 1] -> 128*RR[-2, 1, 1, 3, 1, -4, 1], 
 BS[5, 3, 1, 1, 2, 1] -> 128*RR[-2, 1, 1, 3, -2, 1, 3], 
 BS[5, 3, 1, 3, 1] -> 128*RR[-2, 1, 1, 3, -2, -2, -2], 
 BS[5, 3, 1, 2, 1, 1] -> 128*RR[-2, 1, 1, 3, -2, 3, 1], 
 BS[5, 3, 4, 1] -> 128*RR[-2, 1, 1, 3, 3, 1, -2], 
 BS[5, 3, 3, 1, 1] -> 128*RR[-2, 1, 1, 3, 3, -2, 1], 
 BS[5, 3, 2, 1, 1, 1] -> 128*RR[-2, 1, 1, 3, -4, 1, 1], 
 BS[5, 2, 1, 1, 1, 2, 1] -> 128*RR[-2, 1, 1, -4, 1, 1, 3], 
 BS[5, 2, 1, 1, 3, 1] -> 128*RR[-2, 1, 1, -4, 1, -2, -2], 
 BS[5, 2, 1, 1, 2, 1, 1] -> 128*RR[-2, 1, 1, -4, 1, 3, 1], 
 BS[5, 2, 1, 4, 1] -> 128*RR[-2, 1, 1, -4, -2, 1, -2], 
 BS[5, 2, 1, 3, 1, 1] -> 128*RR[-2, 1, 1, -4, -2, -2, 1], 
 BS[5, 2, 1, 2, 1, 1, 1] -> 128*RR[-2, 1, 1, -4, 3, 1, 1], 
 BS[5, 2, 5, 1] -> 128*RR[-2, 1, 1, 5, 1, 1, -2], 
 BS[5, 2, 4, 1, 1] -> 128*RR[-2, 1, 1, 5, 1, -2, 1], 
 BS[5, 2, 3, 1, 1, 1] -> 128*RR[-2, 1, 1, 5, -2, 1, 1], 
 BS[5, 2, 2, 1, 1, 1, 1] -> 128*RR[-2, 1, 1, -6, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 2, 2, 1] -> 128*RR[-2, 1, -2, 1, 1, 1, 5], 
 BS[4, 1, 1, 1, 3, 2, 1] -> 128*RR[-2, 1, -2, 1, 1, -2, -4], 
 BS[4, 1, 1, 1, 2, 1, 2, 1] -> 128*RR[-2, 1, -2, 1, 1, 3, 3], 
 BS[4, 1, 1, 1, 2, 3, 1] -> 128*RR[-2, 1, -2, 1, 1, -4, -2], 
 BS[4, 1, 1, 1, 2, 2, 1, 1] -> 128*RR[-2, 1, -2, 1, 1, 5, 1], 
 BS[4, 1, 1, 4, 2, 1] -> 128*RR[-2, 1, -2, 1, -2, 1, -4], 
 BS[4, 1, 1, 3, 1, 2, 1] -> 128*RR[-2, 1, -2, 1, -2, -2, 3], 
 BS[4, 1, 1, 3, 3, 1] -> 128*RR[-2, 1, -2, 1, -2, 3, -2], 
 BS[4, 1, 1, 3, 2, 1, 1] -> 128*RR[-2, 1, -2, 1, -2, -4, 1], 
 BS[4, 1, 1, 2, 1, 1, 2, 1] -> 128*RR[-2, 1, -2, 1, 3, 1, 3], 
 BS[4, 1, 1, 2, 1, 3, 1] -> 128*RR[-2, 1, -2, 1, 3, -2, -2], 
 BS[4, 1, 1, 2, 1, 2, 1, 1] -> 128*RR[-2, 1, -2, 1, 3, 3, 1], 
 BS[4, 1, 1, 2, 4, 1] -> 128*RR[-2, 1, -2, 1, -4, 1, -2], 
 BS[4, 1, 1, 2, 3, 1, 1] -> 128*RR[-2, 1, -2, 1, -4, -2, 1], 
 BS[4, 1, 1, 2, 2, 1, 1, 1] -> 128*RR[-2, 1, -2, 1, 5, 1, 1], 
 BS[4, 1, 5, 2, 1] -> 128*RR[-2, 1, -2, -2, 1, 1, -4], 
 BS[4, 1, 4, 1, 2, 1] -> 128*RR[-2, 1, -2, -2, 1, -2, 3], 
 BS[4, 1, 4, 3, 1] -> 128*RR[-2, 1, -2, -2, 1, 3, -2], 
 BS[4, 1, 4, 2, 1, 1] -> 128*RR[-2, 1, -2, -2, 1, -4, 1], 
 BS[4, 1, 3, 1, 1, 2, 1] -> 128*RR[-2, 1, -2, -2, -2, 1, 3], 
 BS[4, 1, 3, 1, 3, 1] -> 128*RR[-2, 1, -2, -2, -2, -2, -2], 
 BS[4, 1, 3, 1, 2, 1, 1] -> 128*RR[-2, 1, -2, -2, -2, 3, 1], 
 BS[4, 1, 3, 4, 1] -> 128*RR[-2, 1, -2, -2, 3, 1, -2], 
 BS[4, 1, 3, 3, 1, 1] -> 128*RR[-2, 1, -2, -2, 3, -2, 1], 
 BS[4, 1, 3, 2, 1, 1, 1] -> 128*RR[-2, 1, -2, -2, -4, 1, 1], 
 BS[4, 1, 2, 1, 1, 1, 2, 1] -> 128*RR[-2, 1, -2, 3, 1, 1, 3], 
 BS[4, 1, 2, 1, 1, 3, 1] -> 128*RR[-2, 1, -2, 3, 1, -2, -2], 
 BS[4, 1, 2, 1, 1, 2, 1, 1] -> 128*RR[-2, 1, -2, 3, 1, 3, 1], 
 BS[4, 1, 2, 1, 4, 1] -> 128*RR[-2, 1, -2, 3, -2, 1, -2], 
 BS[4, 1, 2, 1, 3, 1, 1] -> 128*RR[-2, 1, -2, 3, -2, -2, 1], 
 BS[4, 1, 2, 1, 2, 1, 1, 1] -> 128*RR[-2, 1, -2, 3, 3, 1, 1], 
 BS[4, 1, 2, 5, 1] -> 128*RR[-2, 1, -2, -4, 1, 1, -2], 
 BS[4, 1, 2, 4, 1, 1] -> 128*RR[-2, 1, -2, -4, 1, -2, 1], 
 BS[4, 1, 2, 3, 1, 1, 1] -> 128*RR[-2, 1, -2, -4, -2, 1, 1], 
 BS[4, 1, 2, 2, 1, 1, 1, 1] -> 128*RR[-2, 1, -2, 5, 1, 1, 1], 
 BS[4, 6, 2, 1] -> 128*RR[-2, 1, 3, 1, 1, 1, -4], 
 BS[4, 5, 1, 2, 1] -> 128*RR[-2, 1, 3, 1, 1, -2, 3], 
 BS[4, 5, 3, 1] -> 128*RR[-2, 1, 3, 1, 1, 3, -2], 
 BS[4, 5, 2, 1, 1] -> 128*RR[-2, 1, 3, 1, 1, -4, 1], 
 BS[4, 4, 1, 1, 2, 1] -> 128*RR[-2, 1, 3, 1, -2, 1, 3], 
 BS[4, 4, 1, 3, 1] -> 128*RR[-2, 1, 3, 1, -2, -2, -2], 
 BS[4, 4, 1, 2, 1, 1] -> 128*RR[-2, 1, 3, 1, -2, 3, 1], 
 BS[4, 4, 4, 1] -> 128*RR[-2, 1, 3, 1, 3, 1, -2], 
 BS[4, 4, 3, 1, 1] -> 128*RR[-2, 1, 3, 1, 3, -2, 1], 
 BS[4, 4, 2, 1, 1, 1] -> 128*RR[-2, 1, 3, 1, -4, 1, 1], 
 BS[4, 3, 1, 1, 1, 2, 1] -> 128*RR[-2, 1, 3, -2, 1, 1, 3], 
 BS[4, 3, 1, 1, 3, 1] -> 128*RR[-2, 1, 3, -2, 1, -2, -2], 
 BS[4, 3, 1, 1, 2, 1, 1] -> 128*RR[-2, 1, 3, -2, 1, 3, 1], 
 BS[4, 3, 1, 4, 1] -> 128*RR[-2, 1, 3, -2, -2, 1, -2], 
 BS[4, 3, 1, 3, 1, 1] -> 128*RR[-2, 1, 3, -2, -2, -2, 1], 
 BS[4, 3, 1, 2, 1, 1, 1] -> 128*RR[-2, 1, 3, -2, 3, 1, 1], 
 BS[4, 3, 5, 1] -> 128*RR[-2, 1, 3, 3, 1, 1, -2], 
 BS[4, 3, 4, 1, 1] -> 128*RR[-2, 1, 3, 3, 1, -2, 1], 
 BS[4, 3, 3, 1, 1, 1] -> 128*RR[-2, 1, 3, 3, -2, 1, 1], 
 BS[4, 3, 2, 1, 1, 1, 1] -> 128*RR[-2, 1, 3, -4, 1, 1, 1], 
 BS[4, 2, 1, 1, 1, 1, 2, 1] -> 128*RR[-2, 1, -4, 1, 1, 1, 3], 
 BS[4, 2, 1, 1, 1, 3, 1] -> 128*RR[-2, 1, -4, 1, 1, -2, -2], 
 BS[4, 2, 1, 1, 1, 2, 1, 1] -> 128*RR[-2, 1, -4, 1, 1, 3, 1], 
 BS[4, 2, 1, 1, 4, 1] -> 128*RR[-2, 1, -4, 1, -2, 1, -2], 
 BS[4, 2, 1, 1, 3, 1, 1] -> 128*RR[-2, 1, -4, 1, -2, -2, 1], 
 BS[4, 2, 1, 1, 2, 1, 1, 1] -> 128*RR[-2, 1, -4, 1, 3, 1, 1], 
 BS[4, 2, 1, 5, 1] -> 128*RR[-2, 1, -4, -2, 1, 1, -2], 
 BS[4, 2, 1, 4, 1, 1] -> 128*RR[-2, 1, -4, -2, 1, -2, 1], 
 BS[4, 2, 1, 3, 1, 1, 1] -> 128*RR[-2, 1, -4, -2, -2, 1, 1], 
 BS[4, 2, 1, 2, 1, 1, 1, 1] -> 128*RR[-2, 1, -4, 3, 1, 1, 1], 
 BS[4, 2, 6, 1] -> 128*RR[-2, 1, 5, 1, 1, 1, -2], 
 BS[4, 2, 5, 1, 1] -> 128*RR[-2, 1, 5, 1, 1, -2, 1], 
 BS[4, 2, 4, 1, 1, 1] -> 128*RR[-2, 1, 5, 1, -2, 1, 1], 
 BS[4, 2, 3, 1, 1, 1, 1] -> 128*RR[-2, 1, 5, -2, 1, 1, 1], 
 BS[4, 2, 2, 1, 1, 1, 1, 1] -> 128*RR[-2, 1, -6, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 2, 2, 1] -> 128*RR[-2, -2, 1, 1, 1, 1, 5], 
 BS[3, 1, 1, 1, 1, 3, 2, 1] -> 128*RR[-2, -2, 1, 1, 1, -2, -4], 
 BS[3, 1, 1, 1, 1, 2, 1, 2, 1] -> 128*RR[-2, -2, 1, 1, 1, 3, 3], 
 BS[3, 1, 1, 1, 1, 2, 3, 1] -> 128*RR[-2, -2, 1, 1, 1, -4, -2], 
 BS[3, 1, 1, 1, 1, 2, 2, 1, 1] -> 128*RR[-2, -2, 1, 1, 1, 5, 1], 
 BS[3, 1, 1, 1, 4, 2, 1] -> 128*RR[-2, -2, 1, 1, -2, 1, -4], 
 BS[3, 1, 1, 1, 3, 1, 2, 1] -> 128*RR[-2, -2, 1, 1, -2, -2, 3], 
 BS[3, 1, 1, 1, 3, 3, 1] -> 128*RR[-2, -2, 1, 1, -2, 3, -2], 
 BS[3, 1, 1, 1, 3, 2, 1, 1] -> 128*RR[-2, -2, 1, 1, -2, -4, 1], 
 BS[3, 1, 1, 1, 2, 1, 1, 2, 1] -> 128*RR[-2, -2, 1, 1, 3, 1, 3], 
 BS[3, 1, 1, 1, 2, 1, 3, 1] -> 128*RR[-2, -2, 1, 1, 3, -2, -2], 
 BS[3, 1, 1, 1, 2, 1, 2, 1, 1] -> 128*RR[-2, -2, 1, 1, 3, 3, 1], 
 BS[3, 1, 1, 1, 2, 4, 1] -> 128*RR[-2, -2, 1, 1, -4, 1, -2], 
 BS[3, 1, 1, 1, 2, 3, 1, 1] -> 128*RR[-2, -2, 1, 1, -4, -2, 1], 
 BS[3, 1, 1, 1, 2, 2, 1, 1, 1] -> 128*RR[-2, -2, 1, 1, 5, 1, 1], 
 BS[3, 1, 1, 5, 2, 1] -> 128*RR[-2, -2, 1, -2, 1, 1, -4], 
 BS[3, 1, 1, 4, 1, 2, 1] -> 128*RR[-2, -2, 1, -2, 1, -2, 3], 
 BS[3, 1, 1, 4, 3, 1] -> 128*RR[-2, -2, 1, -2, 1, 3, -2], 
 BS[3, 1, 1, 4, 2, 1, 1] -> 128*RR[-2, -2, 1, -2, 1, -4, 1], 
 BS[3, 1, 1, 3, 1, 1, 2, 1] -> 128*RR[-2, -2, 1, -2, -2, 1, 3], 
 BS[3, 1, 1, 3, 1, 3, 1] -> 128*RR[-2, -2, 1, -2, -2, -2, -2], 
 BS[3, 1, 1, 3, 1, 2, 1, 1] -> 128*RR[-2, -2, 1, -2, -2, 3, 1], 
 BS[3, 1, 1, 3, 4, 1] -> 128*RR[-2, -2, 1, -2, 3, 1, -2], 
 BS[3, 1, 1, 3, 3, 1, 1] -> 128*RR[-2, -2, 1, -2, 3, -2, 1], 
 BS[3, 1, 1, 3, 2, 1, 1, 1] -> 128*RR[-2, -2, 1, -2, -4, 1, 1], 
 BS[3, 1, 1, 2, 1, 1, 1, 2, 1] -> 128*RR[-2, -2, 1, 3, 1, 1, 3], 
 BS[3, 1, 1, 2, 1, 1, 3, 1] -> 128*RR[-2, -2, 1, 3, 1, -2, -2], 
 BS[3, 1, 1, 2, 1, 1, 2, 1, 1] -> 128*RR[-2, -2, 1, 3, 1, 3, 1], 
 BS[3, 1, 1, 2, 1, 4, 1] -> 128*RR[-2, -2, 1, 3, -2, 1, -2], 
 BS[3, 1, 1, 2, 1, 3, 1, 1] -> 128*RR[-2, -2, 1, 3, -2, -2, 1], 
 BS[3, 1, 1, 2, 1, 2, 1, 1, 1] -> 128*RR[-2, -2, 1, 3, 3, 1, 1], 
 BS[3, 1, 1, 2, 5, 1] -> 128*RR[-2, -2, 1, -4, 1, 1, -2], 
 BS[3, 1, 1, 2, 4, 1, 1] -> 128*RR[-2, -2, 1, -4, 1, -2, 1], 
 BS[3, 1, 1, 2, 3, 1, 1, 1] -> 128*RR[-2, -2, 1, -4, -2, 1, 1], 
 BS[3, 1, 1, 2, 2, 1, 1, 1, 1] -> 128*RR[-2, -2, 1, 5, 1, 1, 1], 
 BS[3, 1, 6, 2, 1] -> 128*RR[-2, -2, -2, 1, 1, 1, -4], 
 BS[3, 1, 5, 1, 2, 1] -> 128*RR[-2, -2, -2, 1, 1, -2, 3], 
 BS[3, 1, 5, 3, 1] -> 128*RR[-2, -2, -2, 1, 1, 3, -2], 
 BS[3, 1, 5, 2, 1, 1] -> 128*RR[-2, -2, -2, 1, 1, -4, 1], 
 BS[3, 1, 4, 1, 1, 2, 1] -> 128*RR[-2, -2, -2, 1, -2, 1, 3], 
 BS[3, 1, 4, 1, 3, 1] -> 128*RR[-2, -2, -2, 1, -2, -2, -2], 
 BS[3, 1, 4, 1, 2, 1, 1] -> 128*RR[-2, -2, -2, 1, -2, 3, 1], 
 BS[3, 1, 4, 4, 1] -> 128*RR[-2, -2, -2, 1, 3, 1, -2], 
 BS[3, 1, 4, 3, 1, 1] -> 128*RR[-2, -2, -2, 1, 3, -2, 1], 
 BS[3, 1, 4, 2, 1, 1, 1] -> 128*RR[-2, -2, -2, 1, -4, 1, 1], 
 BS[3, 1, 3, 1, 1, 1, 2, 1] -> 128*RR[-2, -2, -2, -2, 1, 1, 3], 
 BS[3, 1, 3, 1, 1, 3, 1] -> 128*RR[-2, -2, -2, -2, 1, -2, -2], 
 BS[3, 1, 3, 1, 1, 2, 1, 1] -> 128*RR[-2, -2, -2, -2, 1, 3, 1], 
 BS[3, 1, 3, 1, 4, 1] -> 128*RR[-2, -2, -2, -2, -2, 1, -2], 
 BS[3, 1, 3, 1, 3, 1, 1] -> 128*RR[-2, -2, -2, -2, -2, -2, 1], 
 BS[3, 1, 3, 1, 2, 1, 1, 1] -> 128*RR[-2, -2, -2, -2, 3, 1, 1], 
 BS[3, 1, 3, 5, 1] -> 128*RR[-2, -2, -2, 3, 1, 1, -2], 
 BS[3, 1, 3, 4, 1, 1] -> 128*RR[-2, -2, -2, 3, 1, -2, 1], 
 BS[3, 1, 3, 3, 1, 1, 1] -> 128*RR[-2, -2, -2, 3, -2, 1, 1], 
 BS[3, 1, 3, 2, 1, 1, 1, 1] -> 128*RR[-2, -2, -2, -4, 1, 1, 1], 
 BS[3, 1, 2, 1, 1, 1, 1, 2, 1] -> 128*RR[-2, -2, 3, 1, 1, 1, 3], 
 BS[3, 1, 2, 1, 1, 1, 3, 1] -> 128*RR[-2, -2, 3, 1, 1, -2, -2], 
 BS[3, 1, 2, 1, 1, 1, 2, 1, 1] -> 128*RR[-2, -2, 3, 1, 1, 3, 1], 
 BS[3, 1, 2, 1, 1, 4, 1] -> 128*RR[-2, -2, 3, 1, -2, 1, -2], 
 BS[3, 1, 2, 1, 1, 3, 1, 1] -> 128*RR[-2, -2, 3, 1, -2, -2, 1], 
 BS[3, 1, 2, 1, 1, 2, 1, 1, 1] -> 128*RR[-2, -2, 3, 1, 3, 1, 1], 
 BS[3, 1, 2, 1, 5, 1] -> 128*RR[-2, -2, 3, -2, 1, 1, -2], 
 BS[3, 1, 2, 1, 4, 1, 1] -> 128*RR[-2, -2, 3, -2, 1, -2, 1], 
 BS[3, 1, 2, 1, 3, 1, 1, 1] -> 128*RR[-2, -2, 3, -2, -2, 1, 1], 
 BS[3, 1, 2, 1, 2, 1, 1, 1, 1] -> 128*RR[-2, -2, 3, 3, 1, 1, 1], 
 BS[3, 1, 2, 6, 1] -> 128*RR[-2, -2, -4, 1, 1, 1, -2], 
 BS[3, 1, 2, 5, 1, 1] -> 128*RR[-2, -2, -4, 1, 1, -2, 1], 
 BS[3, 1, 2, 4, 1, 1, 1] -> 128*RR[-2, -2, -4, 1, -2, 1, 1], 
 BS[3, 1, 2, 3, 1, 1, 1, 1] -> 128*RR[-2, -2, -4, -2, 1, 1, 1], 
 BS[3, 1, 2, 2, 1, 1, 1, 1, 1] -> 128*RR[-2, -2, 5, 1, 1, 1, 1], 
 BS[3, 7, 2, 1] -> 128*RR[-2, 3, 1, 1, 1, 1, -4], 
 BS[3, 6, 1, 2, 1] -> 128*RR[-2, 3, 1, 1, 1, -2, 3], 
 BS[3, 6, 3, 1] -> 128*RR[-2, 3, 1, 1, 1, 3, -2], 
 BS[3, 6, 2, 1, 1] -> 128*RR[-2, 3, 1, 1, 1, -4, 1], 
 BS[3, 5, 1, 1, 2, 1] -> 128*RR[-2, 3, 1, 1, -2, 1, 3], 
 BS[3, 5, 1, 3, 1] -> 128*RR[-2, 3, 1, 1, -2, -2, -2], 
 BS[3, 5, 1, 2, 1, 1] -> 128*RR[-2, 3, 1, 1, -2, 3, 1], 
 BS[3, 5, 4, 1] -> 128*RR[-2, 3, 1, 1, 3, 1, -2], 
 BS[3, 5, 3, 1, 1] -> 128*RR[-2, 3, 1, 1, 3, -2, 1], 
 BS[3, 5, 2, 1, 1, 1] -> 128*RR[-2, 3, 1, 1, -4, 1, 1], 
 BS[3, 4, 1, 1, 1, 2, 1] -> 128*RR[-2, 3, 1, -2, 1, 1, 3], 
 BS[3, 4, 1, 1, 3, 1] -> 128*RR[-2, 3, 1, -2, 1, -2, -2], 
 BS[3, 4, 1, 1, 2, 1, 1] -> 128*RR[-2, 3, 1, -2, 1, 3, 1], 
 BS[3, 4, 1, 4, 1] -> 128*RR[-2, 3, 1, -2, -2, 1, -2], 
 BS[3, 4, 1, 3, 1, 1] -> 128*RR[-2, 3, 1, -2, -2, -2, 1], 
 BS[3, 4, 1, 2, 1, 1, 1] -> 128*RR[-2, 3, 1, -2, 3, 1, 1], 
 BS[3, 4, 5, 1] -> 128*RR[-2, 3, 1, 3, 1, 1, -2], 
 BS[3, 4, 4, 1, 1] -> 128*RR[-2, 3, 1, 3, 1, -2, 1], 
 BS[3, 4, 3, 1, 1, 1] -> 128*RR[-2, 3, 1, 3, -2, 1, 1], 
 BS[3, 4, 2, 1, 1, 1, 1] -> 128*RR[-2, 3, 1, -4, 1, 1, 1], 
 BS[3, 3, 1, 1, 1, 1, 2, 1] -> 128*RR[-2, 3, -2, 1, 1, 1, 3], 
 BS[3, 3, 1, 1, 1, 3, 1] -> 128*RR[-2, 3, -2, 1, 1, -2, -2], 
 BS[3, 3, 1, 1, 1, 2, 1, 1] -> 128*RR[-2, 3, -2, 1, 1, 3, 1], 
 BS[3, 3, 1, 1, 4, 1] -> 128*RR[-2, 3, -2, 1, -2, 1, -2], 
 BS[3, 3, 1, 1, 3, 1, 1] -> 128*RR[-2, 3, -2, 1, -2, -2, 1], 
 BS[3, 3, 1, 1, 2, 1, 1, 1] -> 128*RR[-2, 3, -2, 1, 3, 1, 1], 
 BS[3, 3, 1, 5, 1] -> 128*RR[-2, 3, -2, -2, 1, 1, -2], 
 BS[3, 3, 1, 4, 1, 1] -> 128*RR[-2, 3, -2, -2, 1, -2, 1], 
 BS[3, 3, 1, 3, 1, 1, 1] -> 128*RR[-2, 3, -2, -2, -2, 1, 1], 
 BS[3, 3, 1, 2, 1, 1, 1, 1] -> 128*RR[-2, 3, -2, 3, 1, 1, 1], 
 BS[3, 3, 6, 1] -> 128*RR[-2, 3, 3, 1, 1, 1, -2], 
 BS[3, 3, 5, 1, 1] -> 128*RR[-2, 3, 3, 1, 1, -2, 1], 
 BS[3, 3, 4, 1, 1, 1] -> 128*RR[-2, 3, 3, 1, -2, 1, 1], 
 BS[3, 3, 3, 1, 1, 1, 1] -> 128*RR[-2, 3, 3, -2, 1, 1, 1], 
 BS[3, 3, 2, 1, 1, 1, 1, 1] -> 128*RR[-2, 3, -4, 1, 1, 1, 1], 
 BS[3, 2, 1, 1, 1, 1, 1, 2, 1] -> 128*RR[-2, -4, 1, 1, 1, 1, 3], 
 BS[3, 2, 1, 1, 1, 1, 3, 1] -> 128*RR[-2, -4, 1, 1, 1, -2, -2], 
 BS[3, 2, 1, 1, 1, 1, 2, 1, 1] -> 128*RR[-2, -4, 1, 1, 1, 3, 1], 
 BS[3, 2, 1, 1, 1, 4, 1] -> 128*RR[-2, -4, 1, 1, -2, 1, -2], 
 BS[3, 2, 1, 1, 1, 3, 1, 1] -> 128*RR[-2, -4, 1, 1, -2, -2, 1], 
 BS[3, 2, 1, 1, 1, 2, 1, 1, 1] -> 128*RR[-2, -4, 1, 1, 3, 1, 1], 
 BS[3, 2, 1, 1, 5, 1] -> 128*RR[-2, -4, 1, -2, 1, 1, -2], 
 BS[3, 2, 1, 1, 4, 1, 1] -> 128*RR[-2, -4, 1, -2, 1, -2, 1], 
 BS[3, 2, 1, 1, 3, 1, 1, 1] -> 128*RR[-2, -4, 1, -2, -2, 1, 1], 
 BS[3, 2, 1, 1, 2, 1, 1, 1, 1] -> 128*RR[-2, -4, 1, 3, 1, 1, 1], 
 BS[3, 2, 1, 6, 1] -> 128*RR[-2, -4, -2, 1, 1, 1, -2], 
 BS[3, 2, 1, 5, 1, 1] -> 128*RR[-2, -4, -2, 1, 1, -2, 1], 
 BS[3, 2, 1, 4, 1, 1, 1] -> 128*RR[-2, -4, -2, 1, -2, 1, 1], 
 BS[3, 2, 1, 3, 1, 1, 1, 1] -> 128*RR[-2, -4, -2, -2, 1, 1, 1], 
 BS[3, 2, 1, 2, 1, 1, 1, 1, 1] -> 128*RR[-2, -4, 3, 1, 1, 1, 1], 
 BS[3, 2, 7, 1] -> 128*RR[-2, 5, 1, 1, 1, 1, -2], 
 BS[3, 2, 6, 1, 1] -> 128*RR[-2, 5, 1, 1, 1, -2, 1], 
 BS[3, 2, 5, 1, 1, 1] -> 128*RR[-2, 5, 1, 1, -2, 1, 1], 
 BS[3, 2, 4, 1, 1, 1, 1] -> 128*RR[-2, 5, 1, -2, 1, 1, 1], 
 BS[3, 2, 3, 1, 1, 1, 1, 1] -> 128*RR[-2, 5, -2, 1, 1, 1, 1], 
 BS[3, 2, 2, 1, 1, 1, 1, 1, 1] -> 128*RR[-2, -6, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 2, 2, 1] -> 128*RR[3, 1, 1, 1, 1, 1, 5], 
 BS[2, 1, 1, 1, 1, 1, 3, 2, 1] -> 128*RR[3, 1, 1, 1, 1, -2, -4], 
 BS[2, 1, 1, 1, 1, 1, 2, 1, 2, 1] -> 128*RR[3, 1, 1, 1, 1, 3, 3], 
 BS[2, 1, 1, 1, 1, 1, 2, 3, 1] -> 128*RR[3, 1, 1, 1, 1, -4, -2], 
 BS[2, 1, 1, 1, 1, 1, 2, 2, 1, 1] -> 128*RR[3, 1, 1, 1, 1, 5, 1], 
 BS[2, 1, 1, 1, 1, 4, 2, 1] -> 128*RR[3, 1, 1, 1, -2, 1, -4], 
 BS[2, 1, 1, 1, 1, 3, 1, 2, 1] -> 128*RR[3, 1, 1, 1, -2, -2, 3], 
 BS[2, 1, 1, 1, 1, 3, 3, 1] -> 128*RR[3, 1, 1, 1, -2, 3, -2], 
 BS[2, 1, 1, 1, 1, 3, 2, 1, 1] -> 128*RR[3, 1, 1, 1, -2, -4, 1], 
 BS[2, 1, 1, 1, 1, 2, 1, 1, 2, 1] -> 128*RR[3, 1, 1, 1, 3, 1, 3], 
 BS[2, 1, 1, 1, 1, 2, 1, 3, 1] -> 128*RR[3, 1, 1, 1, 3, -2, -2], 
 BS[2, 1, 1, 1, 1, 2, 1, 2, 1, 1] -> 128*RR[3, 1, 1, 1, 3, 3, 1], 
 BS[2, 1, 1, 1, 1, 2, 4, 1] -> 128*RR[3, 1, 1, 1, -4, 1, -2], 
 BS[2, 1, 1, 1, 1, 2, 3, 1, 1] -> 128*RR[3, 1, 1, 1, -4, -2, 1], 
 BS[2, 1, 1, 1, 1, 2, 2, 1, 1, 1] -> 128*RR[3, 1, 1, 1, 5, 1, 1], 
 BS[2, 1, 1, 1, 5, 2, 1] -> 128*RR[3, 1, 1, -2, 1, 1, -4], 
 BS[2, 1, 1, 1, 4, 1, 2, 1] -> 128*RR[3, 1, 1, -2, 1, -2, 3], 
 BS[2, 1, 1, 1, 4, 3, 1] -> 128*RR[3, 1, 1, -2, 1, 3, -2], 
 BS[2, 1, 1, 1, 4, 2, 1, 1] -> 128*RR[3, 1, 1, -2, 1, -4, 1], 
 BS[2, 1, 1, 1, 3, 1, 1, 2, 1] -> 128*RR[3, 1, 1, -2, -2, 1, 3], 
 BS[2, 1, 1, 1, 3, 1, 3, 1] -> 128*RR[3, 1, 1, -2, -2, -2, -2], 
 BS[2, 1, 1, 1, 3, 1, 2, 1, 1] -> 128*RR[3, 1, 1, -2, -2, 3, 1], 
 BS[2, 1, 1, 1, 3, 4, 1] -> 128*RR[3, 1, 1, -2, 3, 1, -2], 
 BS[2, 1, 1, 1, 3, 3, 1, 1] -> 128*RR[3, 1, 1, -2, 3, -2, 1], 
 BS[2, 1, 1, 1, 3, 2, 1, 1, 1] -> 128*RR[3, 1, 1, -2, -4, 1, 1], 
 BS[2, 1, 1, 1, 2, 1, 1, 1, 2, 1] -> 128*RR[3, 1, 1, 3, 1, 1, 3], 
 BS[2, 1, 1, 1, 2, 1, 1, 3, 1] -> 128*RR[3, 1, 1, 3, 1, -2, -2], 
 BS[2, 1, 1, 1, 2, 1, 1, 2, 1, 1] -> 128*RR[3, 1, 1, 3, 1, 3, 1], 
 BS[2, 1, 1, 1, 2, 1, 4, 1] -> 128*RR[3, 1, 1, 3, -2, 1, -2], 
 BS[2, 1, 1, 1, 2, 1, 3, 1, 1] -> 128*RR[3, 1, 1, 3, -2, -2, 1], 
 BS[2, 1, 1, 1, 2, 1, 2, 1, 1, 1] -> 128*RR[3, 1, 1, 3, 3, 1, 1], 
 BS[2, 1, 1, 1, 2, 5, 1] -> 128*RR[3, 1, 1, -4, 1, 1, -2], 
 BS[2, 1, 1, 1, 2, 4, 1, 1] -> 128*RR[3, 1, 1, -4, 1, -2, 1], 
 BS[2, 1, 1, 1, 2, 3, 1, 1, 1] -> 128*RR[3, 1, 1, -4, -2, 1, 1], 
 BS[2, 1, 1, 1, 2, 2, 1, 1, 1, 1] -> 128*RR[3, 1, 1, 5, 1, 1, 1], 
 BS[2, 1, 1, 6, 2, 1] -> 128*RR[3, 1, -2, 1, 1, 1, -4], 
 BS[2, 1, 1, 5, 1, 2, 1] -> 128*RR[3, 1, -2, 1, 1, -2, 3], 
 BS[2, 1, 1, 5, 3, 1] -> 128*RR[3, 1, -2, 1, 1, 3, -2], 
 BS[2, 1, 1, 5, 2, 1, 1] -> 128*RR[3, 1, -2, 1, 1, -4, 1], 
 BS[2, 1, 1, 4, 1, 1, 2, 1] -> 128*RR[3, 1, -2, 1, -2, 1, 3], 
 BS[2, 1, 1, 4, 1, 3, 1] -> 128*RR[3, 1, -2, 1, -2, -2, -2], 
 BS[2, 1, 1, 4, 1, 2, 1, 1] -> 128*RR[3, 1, -2, 1, -2, 3, 1], 
 BS[2, 1, 1, 4, 4, 1] -> 128*RR[3, 1, -2, 1, 3, 1, -2], 
 BS[2, 1, 1, 4, 3, 1, 1] -> 128*RR[3, 1, -2, 1, 3, -2, 1], 
 BS[2, 1, 1, 4, 2, 1, 1, 1] -> 128*RR[3, 1, -2, 1, -4, 1, 1], 
 BS[2, 1, 1, 3, 1, 1, 1, 2, 1] -> 128*RR[3, 1, -2, -2, 1, 1, 3], 
 BS[2, 1, 1, 3, 1, 1, 3, 1] -> 128*RR[3, 1, -2, -2, 1, -2, -2], 
 BS[2, 1, 1, 3, 1, 1, 2, 1, 1] -> 128*RR[3, 1, -2, -2, 1, 3, 1], 
 BS[2, 1, 1, 3, 1, 4, 1] -> 128*RR[3, 1, -2, -2, -2, 1, -2], 
 BS[2, 1, 1, 3, 1, 3, 1, 1] -> 128*RR[3, 1, -2, -2, -2, -2, 1], 
 BS[2, 1, 1, 3, 1, 2, 1, 1, 1] -> 128*RR[3, 1, -2, -2, 3, 1, 1], 
 BS[2, 1, 1, 3, 5, 1] -> 128*RR[3, 1, -2, 3, 1, 1, -2], 
 BS[2, 1, 1, 3, 4, 1, 1] -> 128*RR[3, 1, -2, 3, 1, -2, 1], 
 BS[2, 1, 1, 3, 3, 1, 1, 1] -> 128*RR[3, 1, -2, 3, -2, 1, 1], 
 BS[2, 1, 1, 3, 2, 1, 1, 1, 1] -> 128*RR[3, 1, -2, -4, 1, 1, 1], 
 BS[2, 1, 1, 2, 1, 1, 1, 1, 2, 1] -> 128*RR[3, 1, 3, 1, 1, 1, 3], 
 BS[2, 1, 1, 2, 1, 1, 1, 3, 1] -> 128*RR[3, 1, 3, 1, 1, -2, -2], 
 BS[2, 1, 1, 2, 1, 1, 1, 2, 1, 1] -> 128*RR[3, 1, 3, 1, 1, 3, 1], 
 BS[2, 1, 1, 2, 1, 1, 4, 1] -> 128*RR[3, 1, 3, 1, -2, 1, -2], 
 BS[2, 1, 1, 2, 1, 1, 3, 1, 1] -> 128*RR[3, 1, 3, 1, -2, -2, 1], 
 BS[2, 1, 1, 2, 1, 1, 2, 1, 1, 1] -> 128*RR[3, 1, 3, 1, 3, 1, 1], 
 BS[2, 1, 1, 2, 1, 5, 1] -> 128*RR[3, 1, 3, -2, 1, 1, -2], 
 BS[2, 1, 1, 2, 1, 4, 1, 1] -> 128*RR[3, 1, 3, -2, 1, -2, 1], 
 BS[2, 1, 1, 2, 1, 3, 1, 1, 1] -> 128*RR[3, 1, 3, -2, -2, 1, 1], 
 BS[2, 1, 1, 2, 1, 2, 1, 1, 1, 1] -> 128*RR[3, 1, 3, 3, 1, 1, 1], 
 BS[2, 1, 1, 2, 6, 1] -> 128*RR[3, 1, -4, 1, 1, 1, -2], 
 BS[2, 1, 1, 2, 5, 1, 1] -> 128*RR[3, 1, -4, 1, 1, -2, 1], 
 BS[2, 1, 1, 2, 4, 1, 1, 1] -> 128*RR[3, 1, -4, 1, -2, 1, 1], 
 BS[2, 1, 1, 2, 3, 1, 1, 1, 1] -> 128*RR[3, 1, -4, -2, 1, 1, 1], 
 BS[2, 1, 1, 2, 2, 1, 1, 1, 1, 1] -> 128*RR[3, 1, 5, 1, 1, 1, 1], 
 BS[2, 1, 7, 2, 1] -> 128*RR[3, -2, 1, 1, 1, 1, -4], 
 BS[2, 1, 6, 1, 2, 1] -> 128*RR[3, -2, 1, 1, 1, -2, 3], 
 BS[2, 1, 6, 3, 1] -> 128*RR[3, -2, 1, 1, 1, 3, -2], 
 BS[2, 1, 6, 2, 1, 1] -> 128*RR[3, -2, 1, 1, 1, -4, 1], 
 BS[2, 1, 5, 1, 1, 2, 1] -> 128*RR[3, -2, 1, 1, -2, 1, 3], 
 BS[2, 1, 5, 1, 3, 1] -> 128*RR[3, -2, 1, 1, -2, -2, -2], 
 BS[2, 1, 5, 1, 2, 1, 1] -> 128*RR[3, -2, 1, 1, -2, 3, 1], 
 BS[2, 1, 5, 4, 1] -> 128*RR[3, -2, 1, 1, 3, 1, -2], 
 BS[2, 1, 5, 3, 1, 1] -> 128*RR[3, -2, 1, 1, 3, -2, 1], 
 BS[2, 1, 5, 2, 1, 1, 1] -> 128*RR[3, -2, 1, 1, -4, 1, 1], 
 BS[2, 1, 4, 1, 1, 1, 2, 1] -> 128*RR[3, -2, 1, -2, 1, 1, 3], 
 BS[2, 1, 4, 1, 1, 3, 1] -> 128*RR[3, -2, 1, -2, 1, -2, -2], 
 BS[2, 1, 4, 1, 1, 2, 1, 1] -> 128*RR[3, -2, 1, -2, 1, 3, 1], 
 BS[2, 1, 4, 1, 4, 1] -> 128*RR[3, -2, 1, -2, -2, 1, -2], 
 BS[2, 1, 4, 1, 3, 1, 1] -> 128*RR[3, -2, 1, -2, -2, -2, 1], 
 BS[2, 1, 4, 1, 2, 1, 1, 1] -> 128*RR[3, -2, 1, -2, 3, 1, 1], 
 BS[2, 1, 4, 5, 1] -> 128*RR[3, -2, 1, 3, 1, 1, -2], 
 BS[2, 1, 4, 4, 1, 1] -> 128*RR[3, -2, 1, 3, 1, -2, 1], 
 BS[2, 1, 4, 3, 1, 1, 1] -> 128*RR[3, -2, 1, 3, -2, 1, 1], 
 BS[2, 1, 4, 2, 1, 1, 1, 1] -> 128*RR[3, -2, 1, -4, 1, 1, 1], 
 BS[2, 1, 3, 1, 1, 1, 1, 2, 1] -> 128*RR[3, -2, -2, 1, 1, 1, 3], 
 BS[2, 1, 3, 1, 1, 1, 3, 1] -> 128*RR[3, -2, -2, 1, 1, -2, -2], 
 BS[2, 1, 3, 1, 1, 1, 2, 1, 1] -> 128*RR[3, -2, -2, 1, 1, 3, 1], 
 BS[2, 1, 3, 1, 1, 4, 1] -> 128*RR[3, -2, -2, 1, -2, 1, -2], 
 BS[2, 1, 3, 1, 1, 3, 1, 1] -> 128*RR[3, -2, -2, 1, -2, -2, 1], 
 BS[2, 1, 3, 1, 1, 2, 1, 1, 1] -> 128*RR[3, -2, -2, 1, 3, 1, 1], 
 BS[2, 1, 3, 1, 5, 1] -> 128*RR[3, -2, -2, -2, 1, 1, -2], 
 BS[2, 1, 3, 1, 4, 1, 1] -> 128*RR[3, -2, -2, -2, 1, -2, 1], 
 BS[2, 1, 3, 1, 3, 1, 1, 1] -> 128*RR[3, -2, -2, -2, -2, 1, 1], 
 BS[2, 1, 3, 1, 2, 1, 1, 1, 1] -> 128*RR[3, -2, -2, 3, 1, 1, 1], 
 BS[2, 1, 3, 6, 1] -> 128*RR[3, -2, 3, 1, 1, 1, -2], 
 BS[2, 1, 3, 5, 1, 1] -> 128*RR[3, -2, 3, 1, 1, -2, 1], 
 BS[2, 1, 3, 4, 1, 1, 1] -> 128*RR[3, -2, 3, 1, -2, 1, 1], 
 BS[2, 1, 3, 3, 1, 1, 1, 1] -> 128*RR[3, -2, 3, -2, 1, 1, 1], 
 BS[2, 1, 3, 2, 1, 1, 1, 1, 1] -> 128*RR[3, -2, -4, 1, 1, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 1, 1, 2, 1] -> 128*RR[3, 3, 1, 1, 1, 1, 3], 
 BS[2, 1, 2, 1, 1, 1, 1, 3, 1] -> 128*RR[3, 3, 1, 1, 1, -2, -2], 
 BS[2, 1, 2, 1, 1, 1, 1, 2, 1, 1] -> 128*RR[3, 3, 1, 1, 1, 3, 1], 
 BS[2, 1, 2, 1, 1, 1, 4, 1] -> 128*RR[3, 3, 1, 1, -2, 1, -2], 
 BS[2, 1, 2, 1, 1, 1, 3, 1, 1] -> 128*RR[3, 3, 1, 1, -2, -2, 1], 
 BS[2, 1, 2, 1, 1, 1, 2, 1, 1, 1] -> 128*RR[3, 3, 1, 1, 3, 1, 1], 
 BS[2, 1, 2, 1, 1, 5, 1] -> 128*RR[3, 3, 1, -2, 1, 1, -2], 
 BS[2, 1, 2, 1, 1, 4, 1, 1] -> 128*RR[3, 3, 1, -2, 1, -2, 1], 
 BS[2, 1, 2, 1, 1, 3, 1, 1, 1] -> 128*RR[3, 3, 1, -2, -2, 1, 1], 
 BS[2, 1, 2, 1, 1, 2, 1, 1, 1, 1] -> 128*RR[3, 3, 1, 3, 1, 1, 1], 
 BS[2, 1, 2, 1, 6, 1] -> 128*RR[3, 3, -2, 1, 1, 1, -2], 
 BS[2, 1, 2, 1, 5, 1, 1] -> 128*RR[3, 3, -2, 1, 1, -2, 1], 
 BS[2, 1, 2, 1, 4, 1, 1, 1] -> 128*RR[3, 3, -2, 1, -2, 1, 1], 
 BS[2, 1, 2, 1, 3, 1, 1, 1, 1] -> 128*RR[3, 3, -2, -2, 1, 1, 1], 
 BS[2, 1, 2, 1, 2, 1, 1, 1, 1, 1] -> 128*RR[3, 3, 3, 1, 1, 1, 1], 
 BS[2, 1, 2, 7, 1] -> 128*RR[3, -4, 1, 1, 1, 1, -2], 
 BS[2, 1, 2, 6, 1, 1] -> 128*RR[3, -4, 1, 1, 1, -2, 1], 
 BS[2, 1, 2, 5, 1, 1, 1] -> 128*RR[3, -4, 1, 1, -2, 1, 1], 
 BS[2, 1, 2, 4, 1, 1, 1, 1] -> 128*RR[3, -4, 1, -2, 1, 1, 1], 
 BS[2, 1, 2, 3, 1, 1, 1, 1, 1] -> 128*RR[3, -4, -2, 1, 1, 1, 1], 
 BS[2, 1, 2, 2, 1, 1, 1, 1, 1, 1] -> 128*RR[3, 5, 1, 1, 1, 1, 1], 
 BS[2, 8, 2, 1] -> 128*RR[-4, 1, 1, 1, 1, 1, -4], 
 BS[2, 7, 1, 2, 1] -> 128*RR[-4, 1, 1, 1, 1, -2, 3], 
 BS[2, 7, 3, 1] -> 128*RR[-4, 1, 1, 1, 1, 3, -2], 
 BS[2, 7, 2, 1, 1] -> 128*RR[-4, 1, 1, 1, 1, -4, 1], 
 BS[2, 6, 1, 1, 2, 1] -> 128*RR[-4, 1, 1, 1, -2, 1, 3], 
 BS[2, 6, 1, 3, 1] -> 128*RR[-4, 1, 1, 1, -2, -2, -2], 
 BS[2, 6, 1, 2, 1, 1] -> 128*RR[-4, 1, 1, 1, -2, 3, 1], 
 BS[2, 6, 4, 1] -> 128*RR[-4, 1, 1, 1, 3, 1, -2], 
 BS[2, 6, 3, 1, 1] -> 128*RR[-4, 1, 1, 1, 3, -2, 1], 
 BS[2, 6, 2, 1, 1, 1] -> 128*RR[-4, 1, 1, 1, -4, 1, 1], 
 BS[2, 5, 1, 1, 1, 2, 1] -> 128*RR[-4, 1, 1, -2, 1, 1, 3], 
 BS[2, 5, 1, 1, 3, 1] -> 128*RR[-4, 1, 1, -2, 1, -2, -2], 
 BS[2, 5, 1, 1, 2, 1, 1] -> 128*RR[-4, 1, 1, -2, 1, 3, 1], 
 BS[2, 5, 1, 4, 1] -> 128*RR[-4, 1, 1, -2, -2, 1, -2], 
 BS[2, 5, 1, 3, 1, 1] -> 128*RR[-4, 1, 1, -2, -2, -2, 1], 
 BS[2, 5, 1, 2, 1, 1, 1] -> 128*RR[-4, 1, 1, -2, 3, 1, 1], 
 BS[2, 5, 5, 1] -> 128*RR[-4, 1, 1, 3, 1, 1, -2], 
 BS[2, 5, 4, 1, 1] -> 128*RR[-4, 1, 1, 3, 1, -2, 1], 
 BS[2, 5, 3, 1, 1, 1] -> 128*RR[-4, 1, 1, 3, -2, 1, 1], 
 BS[2, 5, 2, 1, 1, 1, 1] -> 128*RR[-4, 1, 1, -4, 1, 1, 1], 
 BS[2, 4, 1, 1, 1, 1, 2, 1] -> 128*RR[-4, 1, -2, 1, 1, 1, 3], 
 BS[2, 4, 1, 1, 1, 3, 1] -> 128*RR[-4, 1, -2, 1, 1, -2, -2], 
 BS[2, 4, 1, 1, 1, 2, 1, 1] -> 128*RR[-4, 1, -2, 1, 1, 3, 1], 
 BS[2, 4, 1, 1, 4, 1] -> 128*RR[-4, 1, -2, 1, -2, 1, -2], 
 BS[2, 4, 1, 1, 3, 1, 1] -> 128*RR[-4, 1, -2, 1, -2, -2, 1], 
 BS[2, 4, 1, 1, 2, 1, 1, 1] -> 128*RR[-4, 1, -2, 1, 3, 1, 1], 
 BS[2, 4, 1, 5, 1] -> 128*RR[-4, 1, -2, -2, 1, 1, -2], 
 BS[2, 4, 1, 4, 1, 1] -> 128*RR[-4, 1, -2, -2, 1, -2, 1], 
 BS[2, 4, 1, 3, 1, 1, 1] -> 128*RR[-4, 1, -2, -2, -2, 1, 1], 
 BS[2, 4, 1, 2, 1, 1, 1, 1] -> 128*RR[-4, 1, -2, 3, 1, 1, 1], 
 BS[2, 4, 6, 1] -> 128*RR[-4, 1, 3, 1, 1, 1, -2], 
 BS[2, 4, 5, 1, 1] -> 128*RR[-4, 1, 3, 1, 1, -2, 1], 
 BS[2, 4, 4, 1, 1, 1] -> 128*RR[-4, 1, 3, 1, -2, 1, 1], 
 BS[2, 4, 3, 1, 1, 1, 1] -> 128*RR[-4, 1, 3, -2, 1, 1, 1], 
 BS[2, 4, 2, 1, 1, 1, 1, 1] -> 128*RR[-4, 1, -4, 1, 1, 1, 1], 
 BS[2, 3, 1, 1, 1, 1, 1, 2, 1] -> 128*RR[-4, -2, 1, 1, 1, 1, 3], 
 BS[2, 3, 1, 1, 1, 1, 3, 1] -> 128*RR[-4, -2, 1, 1, 1, -2, -2], 
 BS[2, 3, 1, 1, 1, 1, 2, 1, 1] -> 128*RR[-4, -2, 1, 1, 1, 3, 1], 
 BS[2, 3, 1, 1, 1, 4, 1] -> 128*RR[-4, -2, 1, 1, -2, 1, -2], 
 BS[2, 3, 1, 1, 1, 3, 1, 1] -> 128*RR[-4, -2, 1, 1, -2, -2, 1], 
 BS[2, 3, 1, 1, 1, 2, 1, 1, 1] -> 128*RR[-4, -2, 1, 1, 3, 1, 1], 
 BS[2, 3, 1, 1, 5, 1] -> 128*RR[-4, -2, 1, -2, 1, 1, -2], 
 BS[2, 3, 1, 1, 4, 1, 1] -> 128*RR[-4, -2, 1, -2, 1, -2, 1], 
 BS[2, 3, 1, 1, 3, 1, 1, 1] -> 128*RR[-4, -2, 1, -2, -2, 1, 1], 
 BS[2, 3, 1, 1, 2, 1, 1, 1, 1] -> 128*RR[-4, -2, 1, 3, 1, 1, 1], 
 BS[2, 3, 1, 6, 1] -> 128*RR[-4, -2, -2, 1, 1, 1, -2], 
 BS[2, 3, 1, 5, 1, 1] -> 128*RR[-4, -2, -2, 1, 1, -2, 1], 
 BS[2, 3, 1, 4, 1, 1, 1] -> 128*RR[-4, -2, -2, 1, -2, 1, 1], 
 BS[2, 3, 1, 3, 1, 1, 1, 1] -> 128*RR[-4, -2, -2, -2, 1, 1, 1], 
 BS[2, 3, 1, 2, 1, 1, 1, 1, 1] -> 128*RR[-4, -2, 3, 1, 1, 1, 1], 
 BS[2, 3, 7, 1] -> 128*RR[-4, 3, 1, 1, 1, 1, -2], 
 BS[2, 3, 6, 1, 1] -> 128*RR[-4, 3, 1, 1, 1, -2, 1], 
 BS[2, 3, 5, 1, 1, 1] -> 128*RR[-4, 3, 1, 1, -2, 1, 1], 
 BS[2, 3, 4, 1, 1, 1, 1] -> 128*RR[-4, 3, 1, -2, 1, 1, 1], 
 BS[2, 3, 3, 1, 1, 1, 1, 1] -> 128*RR[-4, 3, -2, 1, 1, 1, 1], 
 BS[2, 3, 2, 1, 1, 1, 1, 1, 1] -> 128*RR[-4, -4, 1, 1, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 1, 1, 2, 1] -> 128*RR[5, 1, 1, 1, 1, 1, 3], 
 BS[2, 2, 1, 1, 1, 1, 1, 3, 1] -> 128*RR[5, 1, 1, 1, 1, -2, -2], 
 BS[2, 2, 1, 1, 1, 1, 1, 2, 1, 1] -> 128*RR[5, 1, 1, 1, 1, 3, 1], 
 BS[2, 2, 1, 1, 1, 1, 4, 1] -> 128*RR[5, 1, 1, 1, -2, 1, -2], 
 BS[2, 2, 1, 1, 1, 1, 3, 1, 1] -> 128*RR[5, 1, 1, 1, -2, -2, 1], 
 BS[2, 2, 1, 1, 1, 1, 2, 1, 1, 1] -> 128*RR[5, 1, 1, 1, 3, 1, 1], 
 BS[2, 2, 1, 1, 1, 5, 1] -> 128*RR[5, 1, 1, -2, 1, 1, -2], 
 BS[2, 2, 1, 1, 1, 4, 1, 1] -> 128*RR[5, 1, 1, -2, 1, -2, 1], 
 BS[2, 2, 1, 1, 1, 3, 1, 1, 1] -> 128*RR[5, 1, 1, -2, -2, 1, 1], 
 BS[2, 2, 1, 1, 1, 2, 1, 1, 1, 1] -> 128*RR[5, 1, 1, 3, 1, 1, 1], 
 BS[2, 2, 1, 1, 6, 1] -> 128*RR[5, 1, -2, 1, 1, 1, -2], 
 BS[2, 2, 1, 1, 5, 1, 1] -> 128*RR[5, 1, -2, 1, 1, -2, 1], 
 BS[2, 2, 1, 1, 4, 1, 1, 1] -> 128*RR[5, 1, -2, 1, -2, 1, 1], 
 BS[2, 2, 1, 1, 3, 1, 1, 1, 1] -> 128*RR[5, 1, -2, -2, 1, 1, 1], 
 BS[2, 2, 1, 1, 2, 1, 1, 1, 1, 1] -> 128*RR[5, 1, 3, 1, 1, 1, 1], 
 BS[2, 2, 1, 7, 1] -> 128*RR[5, -2, 1, 1, 1, 1, -2], 
 BS[2, 2, 1, 6, 1, 1] -> 128*RR[5, -2, 1, 1, 1, -2, 1], 
 BS[2, 2, 1, 5, 1, 1, 1] -> 128*RR[5, -2, 1, 1, -2, 1, 1], 
 BS[2, 2, 1, 4, 1, 1, 1, 1] -> 128*RR[5, -2, 1, -2, 1, 1, 1], 
 BS[2, 2, 1, 3, 1, 1, 1, 1, 1] -> 128*RR[5, -2, -2, 1, 1, 1, 1], 
 BS[2, 2, 1, 2, 1, 1, 1, 1, 1, 1] -> 128*RR[5, 3, 1, 1, 1, 1, 1], 
 BS[2, 2, 8, 1] -> 128*RR[-6, 1, 1, 1, 1, 1, -2], 
 BS[2, 2, 7, 1, 1] -> 128*RR[-6, 1, 1, 1, 1, -2, 1], 
 BS[2, 2, 6, 1, 1, 1] -> 128*RR[-6, 1, 1, 1, -2, 1, 1], 
 BS[2, 2, 5, 1, 1, 1, 1] -> 128*RR[-6, 1, 1, -2, 1, 1, 1], 
 BS[2, 2, 4, 1, 1, 1, 1, 1] -> 128*RR[-6, 1, -2, 1, 1, 1, 1], 
 BS[2, 2, 3, 1, 1, 1, 1, 1, 1] -> 128*RR[-6, -2, 1, 1, 1, 1, 1], 
 BS[2, 2, 2, 1, 1, 1, 1, 1, 1, 1] -> 128*RR[7, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 2, 2] -> -256*RR[1, 1, 1, 1, 1, 1, 1, -6], 
 BS[1, 1, 1, 1, 1, 1, 3, 2, 2] -> -256*RR[1, 1, 1, 1, 1, 1, -2, 5], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 2, 2] -> -256*RR[1, 1, 1, 1, 1, 1, 3, -4], 
 BS[1, 1, 1, 1, 1, 1, 2, 3, 2] -> -256*RR[1, 1, 1, 1, 1, 1, -4, 3], 
 BS[1, 1, 1, 1, 1, 1, 2, 2, 1, 2] -> -256*RR[1, 1, 1, 1, 1, 1, 5, -2], 
 BS[1, 1, 1, 1, 1, 1, 2, 2, 3] -> -256*RR[1, 1, 1, 1, 1, 1, -6, 1], 
 BS[1, 1, 1, 1, 1, 4, 2, 2] -> -256*RR[1, 1, 1, 1, 1, -2, 1, 5], 
 BS[1, 1, 1, 1, 1, 3, 1, 2, 2] -> -256*RR[1, 1, 1, 1, 1, -2, -2, -4], 
 BS[1, 1, 1, 1, 1, 3, 3, 2] -> -256*RR[1, 1, 1, 1, 1, -2, 3, 3], 
 BS[1, 1, 1, 1, 1, 3, 2, 1, 2] -> -256*RR[1, 1, 1, 1, 1, -2, -4, -2], 
 BS[1, 1, 1, 1, 1, 3, 2, 3] -> -256*RR[1, 1, 1, 1, 1, -2, 5, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 2, 2] -> -256*RR[1, 1, 1, 1, 1, 3, 1, -4], 
 BS[1, 1, 1, 1, 1, 2, 1, 3, 2] -> -256*RR[1, 1, 1, 1, 1, 3, -2, 3], 
 BS[1, 1, 1, 1, 1, 2, 1, 2, 1, 2] -> -256*RR[1, 1, 1, 1, 1, 3, 3, -2], 
 BS[1, 1, 1, 1, 1, 2, 1, 2, 3] -> -256*RR[1, 1, 1, 1, 1, 3, -4, 1], 
 BS[1, 1, 1, 1, 1, 2, 4, 2] -> -256*RR[1, 1, 1, 1, 1, -4, 1, 3], 
 BS[1, 1, 1, 1, 1, 2, 3, 1, 2] -> -256*RR[1, 1, 1, 1, 1, -4, -2, -2], 
 BS[1, 1, 1, 1, 1, 2, 3, 3] -> -256*RR[1, 1, 1, 1, 1, -4, 3, 1], 
 BS[1, 1, 1, 1, 1, 2, 2, 1, 1, 2] -> -256*RR[1, 1, 1, 1, 1, 5, 1, -2], 
 BS[1, 1, 1, 1, 1, 2, 2, 1, 3] -> -256*RR[1, 1, 1, 1, 1, 5, -2, 1], 
 BS[1, 1, 1, 1, 1, 2, 2, 4] -> -256*RR[1, 1, 1, 1, 1, -6, 1, 1], 
 BS[1, 1, 1, 1, 5, 2, 2] -> -256*RR[1, 1, 1, 1, -2, 1, 1, 5], 
 BS[1, 1, 1, 1, 4, 1, 2, 2] -> -256*RR[1, 1, 1, 1, -2, 1, -2, -4], 
 BS[1, 1, 1, 1, 4, 3, 2] -> -256*RR[1, 1, 1, 1, -2, 1, 3, 3], 
 BS[1, 1, 1, 1, 4, 2, 1, 2] -> -256*RR[1, 1, 1, 1, -2, 1, -4, -2], 
 BS[1, 1, 1, 1, 4, 2, 3] -> -256*RR[1, 1, 1, 1, -2, 1, 5, 1], 
 BS[1, 1, 1, 1, 3, 1, 1, 2, 2] -> -256*RR[1, 1, 1, 1, -2, -2, 1, -4], 
 BS[1, 1, 1, 1, 3, 1, 3, 2] -> -256*RR[1, 1, 1, 1, -2, -2, -2, 3], 
 BS[1, 1, 1, 1, 3, 1, 2, 1, 2] -> -256*RR[1, 1, 1, 1, -2, -2, 3, -2], 
 BS[1, 1, 1, 1, 3, 1, 2, 3] -> -256*RR[1, 1, 1, 1, -2, -2, -4, 1], 
 BS[1, 1, 1, 1, 3, 4, 2] -> -256*RR[1, 1, 1, 1, -2, 3, 1, 3], 
 BS[1, 1, 1, 1, 3, 3, 1, 2] -> -256*RR[1, 1, 1, 1, -2, 3, -2, -2], 
 BS[1, 1, 1, 1, 3, 3, 3] -> -256*RR[1, 1, 1, 1, -2, 3, 3, 1], 
 BS[1, 1, 1, 1, 3, 2, 1, 1, 2] -> -256*RR[1, 1, 1, 1, -2, -4, 1, -2], 
 BS[1, 1, 1, 1, 3, 2, 1, 3] -> -256*RR[1, 1, 1, 1, -2, -4, -2, 1], 
 BS[1, 1, 1, 1, 3, 2, 4] -> -256*RR[1, 1, 1, 1, -2, 5, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 2, 2] -> -256*RR[1, 1, 1, 1, 3, 1, 1, -4], 
 BS[1, 1, 1, 1, 2, 1, 1, 3, 2] -> -256*RR[1, 1, 1, 1, 3, 1, -2, 3], 
 BS[1, 1, 1, 1, 2, 1, 1, 2, 1, 2] -> -256*RR[1, 1, 1, 1, 3, 1, 3, -2], 
 BS[1, 1, 1, 1, 2, 1, 1, 2, 3] -> -256*RR[1, 1, 1, 1, 3, 1, -4, 1], 
 BS[1, 1, 1, 1, 2, 1, 4, 2] -> -256*RR[1, 1, 1, 1, 3, -2, 1, 3], 
 BS[1, 1, 1, 1, 2, 1, 3, 1, 2] -> -256*RR[1, 1, 1, 1, 3, -2, -2, -2], 
 BS[1, 1, 1, 1, 2, 1, 3, 3] -> -256*RR[1, 1, 1, 1, 3, -2, 3, 1], 
 BS[1, 1, 1, 1, 2, 1, 2, 1, 1, 2] -> -256*RR[1, 1, 1, 1, 3, 3, 1, -2], 
 BS[1, 1, 1, 1, 2, 1, 2, 1, 3] -> -256*RR[1, 1, 1, 1, 3, 3, -2, 1], 
 BS[1, 1, 1, 1, 2, 1, 2, 4] -> -256*RR[1, 1, 1, 1, 3, -4, 1, 1], 
 BS[1, 1, 1, 1, 2, 5, 2] -> -256*RR[1, 1, 1, 1, -4, 1, 1, 3], 
 BS[1, 1, 1, 1, 2, 4, 1, 2] -> -256*RR[1, 1, 1, 1, -4, 1, -2, -2], 
 BS[1, 1, 1, 1, 2, 4, 3] -> -256*RR[1, 1, 1, 1, -4, 1, 3, 1], 
 BS[1, 1, 1, 1, 2, 3, 1, 1, 2] -> -256*RR[1, 1, 1, 1, -4, -2, 1, -2], 
 BS[1, 1, 1, 1, 2, 3, 1, 3] -> -256*RR[1, 1, 1, 1, -4, -2, -2, 1], 
 BS[1, 1, 1, 1, 2, 3, 4] -> -256*RR[1, 1, 1, 1, -4, 3, 1, 1], 
 BS[1, 1, 1, 1, 2, 2, 1, 1, 1, 2] -> -256*RR[1, 1, 1, 1, 5, 1, 1, -2], 
 BS[1, 1, 1, 1, 2, 2, 1, 1, 3] -> -256*RR[1, 1, 1, 1, 5, 1, -2, 1], 
 BS[1, 1, 1, 1, 2, 2, 1, 4] -> -256*RR[1, 1, 1, 1, 5, -2, 1, 1], 
 BS[1, 1, 1, 1, 2, 2, 5] -> -256*RR[1, 1, 1, 1, -6, 1, 1, 1], 
 BS[1, 1, 1, 6, 2, 2] -> -256*RR[1, 1, 1, -2, 1, 1, 1, 5], 
 BS[1, 1, 1, 5, 1, 2, 2] -> -256*RR[1, 1, 1, -2, 1, 1, -2, -4], 
 BS[1, 1, 1, 5, 3, 2] -> -256*RR[1, 1, 1, -2, 1, 1, 3, 3], 
 BS[1, 1, 1, 5, 2, 1, 2] -> -256*RR[1, 1, 1, -2, 1, 1, -4, -2], 
 BS[1, 1, 1, 5, 2, 3] -> -256*RR[1, 1, 1, -2, 1, 1, 5, 1], 
 BS[1, 1, 1, 4, 1, 1, 2, 2] -> -256*RR[1, 1, 1, -2, 1, -2, 1, -4], 
 BS[1, 1, 1, 4, 1, 3, 2] -> -256*RR[1, 1, 1, -2, 1, -2, -2, 3], 
 BS[1, 1, 1, 4, 1, 2, 1, 2] -> -256*RR[1, 1, 1, -2, 1, -2, 3, -2], 
 BS[1, 1, 1, 4, 1, 2, 3] -> -256*RR[1, 1, 1, -2, 1, -2, -4, 1], 
 BS[1, 1, 1, 4, 4, 2] -> -256*RR[1, 1, 1, -2, 1, 3, 1, 3], 
 BS[1, 1, 1, 4, 3, 1, 2] -> -256*RR[1, 1, 1, -2, 1, 3, -2, -2], 
 BS[1, 1, 1, 4, 3, 3] -> -256*RR[1, 1, 1, -2, 1, 3, 3, 1], 
 BS[1, 1, 1, 4, 2, 1, 1, 2] -> -256*RR[1, 1, 1, -2, 1, -4, 1, -2], 
 BS[1, 1, 1, 4, 2, 1, 3] -> -256*RR[1, 1, 1, -2, 1, -4, -2, 1], 
 BS[1, 1, 1, 4, 2, 4] -> -256*RR[1, 1, 1, -2, 1, 5, 1, 1], 
 BS[1, 1, 1, 3, 1, 1, 1, 2, 2] -> -256*RR[1, 1, 1, -2, -2, 1, 1, -4], 
 BS[1, 1, 1, 3, 1, 1, 3, 2] -> -256*RR[1, 1, 1, -2, -2, 1, -2, 3], 
 BS[1, 1, 1, 3, 1, 1, 2, 1, 2] -> -256*RR[1, 1, 1, -2, -2, 1, 3, -2], 
 BS[1, 1, 1, 3, 1, 1, 2, 3] -> -256*RR[1, 1, 1, -2, -2, 1, -4, 1], 
 BS[1, 1, 1, 3, 1, 4, 2] -> -256*RR[1, 1, 1, -2, -2, -2, 1, 3], 
 BS[1, 1, 1, 3, 1, 3, 1, 2] -> -256*RR[1, 1, 1, -2, -2, -2, -2, -2], 
 BS[1, 1, 1, 3, 1, 3, 3] -> -256*RR[1, 1, 1, -2, -2, -2, 3, 1], 
 BS[1, 1, 1, 3, 1, 2, 1, 1, 2] -> -256*RR[1, 1, 1, -2, -2, 3, 1, -2], 
 BS[1, 1, 1, 3, 1, 2, 1, 3] -> -256*RR[1, 1, 1, -2, -2, 3, -2, 1], 
 BS[1, 1, 1, 3, 1, 2, 4] -> -256*RR[1, 1, 1, -2, -2, -4, 1, 1], 
 BS[1, 1, 1, 3, 5, 2] -> -256*RR[1, 1, 1, -2, 3, 1, 1, 3], 
 BS[1, 1, 1, 3, 4, 1, 2] -> -256*RR[1, 1, 1, -2, 3, 1, -2, -2], 
 BS[1, 1, 1, 3, 4, 3] -> -256*RR[1, 1, 1, -2, 3, 1, 3, 1], 
 BS[1, 1, 1, 3, 3, 1, 1, 2] -> -256*RR[1, 1, 1, -2, 3, -2, 1, -2], 
 BS[1, 1, 1, 3, 3, 1, 3] -> -256*RR[1, 1, 1, -2, 3, -2, -2, 1], 
 BS[1, 1, 1, 3, 3, 4] -> -256*RR[1, 1, 1, -2, 3, 3, 1, 1], 
 BS[1, 1, 1, 3, 2, 1, 1, 1, 2] -> -256*RR[1, 1, 1, -2, -4, 1, 1, -2], 
 BS[1, 1, 1, 3, 2, 1, 1, 3] -> -256*RR[1, 1, 1, -2, -4, 1, -2, 1], 
 BS[1, 1, 1, 3, 2, 1, 4] -> -256*RR[1, 1, 1, -2, -4, -2, 1, 1], 
 BS[1, 1, 1, 3, 2, 5] -> -256*RR[1, 1, 1, -2, 5, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 2, 2] -> -256*RR[1, 1, 1, 3, 1, 1, 1, -4], 
 BS[1, 1, 1, 2, 1, 1, 1, 3, 2] -> -256*RR[1, 1, 1, 3, 1, 1, -2, 3], 
 BS[1, 1, 1, 2, 1, 1, 1, 2, 1, 2] -> -256*RR[1, 1, 1, 3, 1, 1, 3, -2], 
 BS[1, 1, 1, 2, 1, 1, 1, 2, 3] -> -256*RR[1, 1, 1, 3, 1, 1, -4, 1], 
 BS[1, 1, 1, 2, 1, 1, 4, 2] -> -256*RR[1, 1, 1, 3, 1, -2, 1, 3], 
 BS[1, 1, 1, 2, 1, 1, 3, 1, 2] -> -256*RR[1, 1, 1, 3, 1, -2, -2, -2], 
 BS[1, 1, 1, 2, 1, 1, 3, 3] -> -256*RR[1, 1, 1, 3, 1, -2, 3, 1], 
 BS[1, 1, 1, 2, 1, 1, 2, 1, 1, 2] -> -256*RR[1, 1, 1, 3, 1, 3, 1, -2], 
 BS[1, 1, 1, 2, 1, 1, 2, 1, 3] -> -256*RR[1, 1, 1, 3, 1, 3, -2, 1], 
 BS[1, 1, 1, 2, 1, 1, 2, 4] -> -256*RR[1, 1, 1, 3, 1, -4, 1, 1], 
 BS[1, 1, 1, 2, 1, 5, 2] -> -256*RR[1, 1, 1, 3, -2, 1, 1, 3], 
 BS[1, 1, 1, 2, 1, 4, 1, 2] -> -256*RR[1, 1, 1, 3, -2, 1, -2, -2], 
 BS[1, 1, 1, 2, 1, 4, 3] -> -256*RR[1, 1, 1, 3, -2, 1, 3, 1], 
 BS[1, 1, 1, 2, 1, 3, 1, 1, 2] -> -256*RR[1, 1, 1, 3, -2, -2, 1, -2], 
 BS[1, 1, 1, 2, 1, 3, 1, 3] -> -256*RR[1, 1, 1, 3, -2, -2, -2, 1], 
 BS[1, 1, 1, 2, 1, 3, 4] -> -256*RR[1, 1, 1, 3, -2, 3, 1, 1], 
 BS[1, 1, 1, 2, 1, 2, 1, 1, 1, 2] -> -256*RR[1, 1, 1, 3, 3, 1, 1, -2], 
 BS[1, 1, 1, 2, 1, 2, 1, 1, 3] -> -256*RR[1, 1, 1, 3, 3, 1, -2, 1], 
 BS[1, 1, 1, 2, 1, 2, 1, 4] -> -256*RR[1, 1, 1, 3, 3, -2, 1, 1], 
 BS[1, 1, 1, 2, 1, 2, 5] -> -256*RR[1, 1, 1, 3, -4, 1, 1, 1], 
 BS[1, 1, 1, 2, 6, 2] -> -256*RR[1, 1, 1, -4, 1, 1, 1, 3], 
 BS[1, 1, 1, 2, 5, 1, 2] -> -256*RR[1, 1, 1, -4, 1, 1, -2, -2], 
 BS[1, 1, 1, 2, 5, 3] -> -256*RR[1, 1, 1, -4, 1, 1, 3, 1], 
 BS[1, 1, 1, 2, 4, 1, 1, 2] -> -256*RR[1, 1, 1, -4, 1, -2, 1, -2], 
 BS[1, 1, 1, 2, 4, 1, 3] -> -256*RR[1, 1, 1, -4, 1, -2, -2, 1], 
 BS[1, 1, 1, 2, 4, 4] -> -256*RR[1, 1, 1, -4, 1, 3, 1, 1], 
 BS[1, 1, 1, 2, 3, 1, 1, 1, 2] -> -256*RR[1, 1, 1, -4, -2, 1, 1, -2], 
 BS[1, 1, 1, 2, 3, 1, 1, 3] -> -256*RR[1, 1, 1, -4, -2, 1, -2, 1], 
 BS[1, 1, 1, 2, 3, 1, 4] -> -256*RR[1, 1, 1, -4, -2, -2, 1, 1], 
 BS[1, 1, 1, 2, 3, 5] -> -256*RR[1, 1, 1, -4, 3, 1, 1, 1], 
 BS[1, 1, 1, 2, 2, 1, 1, 1, 1, 2] -> -256*RR[1, 1, 1, 5, 1, 1, 1, -2], 
 BS[1, 1, 1, 2, 2, 1, 1, 1, 3] -> -256*RR[1, 1, 1, 5, 1, 1, -2, 1], 
 BS[1, 1, 1, 2, 2, 1, 1, 4] -> -256*RR[1, 1, 1, 5, 1, -2, 1, 1], 
 BS[1, 1, 1, 2, 2, 1, 5] -> -256*RR[1, 1, 1, 5, -2, 1, 1, 1], 
 BS[1, 1, 1, 2, 2, 6] -> -256*RR[1, 1, 1, -6, 1, 1, 1, 1], 
 BS[1, 1, 7, 2, 2] -> -256*RR[1, 1, -2, 1, 1, 1, 1, 5], 
 BS[1, 1, 6, 1, 2, 2] -> -256*RR[1, 1, -2, 1, 1, 1, -2, -4], 
 BS[1, 1, 6, 3, 2] -> -256*RR[1, 1, -2, 1, 1, 1, 3, 3], 
 BS[1, 1, 6, 2, 1, 2] -> -256*RR[1, 1, -2, 1, 1, 1, -4, -2], 
 BS[1, 1, 6, 2, 3] -> -256*RR[1, 1, -2, 1, 1, 1, 5, 1], 
 BS[1, 1, 5, 1, 1, 2, 2] -> -256*RR[1, 1, -2, 1, 1, -2, 1, -4], 
 BS[1, 1, 5, 1, 3, 2] -> -256*RR[1, 1, -2, 1, 1, -2, -2, 3], 
 BS[1, 1, 5, 1, 2, 1, 2] -> -256*RR[1, 1, -2, 1, 1, -2, 3, -2], 
 BS[1, 1, 5, 1, 2, 3] -> -256*RR[1, 1, -2, 1, 1, -2, -4, 1], 
 BS[1, 1, 5, 4, 2] -> -256*RR[1, 1, -2, 1, 1, 3, 1, 3], 
 BS[1, 1, 5, 3, 1, 2] -> -256*RR[1, 1, -2, 1, 1, 3, -2, -2], 
 BS[1, 1, 5, 3, 3] -> -256*RR[1, 1, -2, 1, 1, 3, 3, 1], 
 BS[1, 1, 5, 2, 1, 1, 2] -> -256*RR[1, 1, -2, 1, 1, -4, 1, -2], 
 BS[1, 1, 5, 2, 1, 3] -> -256*RR[1, 1, -2, 1, 1, -4, -2, 1], 
 BS[1, 1, 5, 2, 4] -> -256*RR[1, 1, -2, 1, 1, 5, 1, 1], 
 BS[1, 1, 4, 1, 1, 1, 2, 2] -> -256*RR[1, 1, -2, 1, -2, 1, 1, -4], 
 BS[1, 1, 4, 1, 1, 3, 2] -> -256*RR[1, 1, -2, 1, -2, 1, -2, 3], 
 BS[1, 1, 4, 1, 1, 2, 1, 2] -> -256*RR[1, 1, -2, 1, -2, 1, 3, -2], 
 BS[1, 1, 4, 1, 1, 2, 3] -> -256*RR[1, 1, -2, 1, -2, 1, -4, 1], 
 BS[1, 1, 4, 1, 4, 2] -> -256*RR[1, 1, -2, 1, -2, -2, 1, 3], 
 BS[1, 1, 4, 1, 3, 1, 2] -> -256*RR[1, 1, -2, 1, -2, -2, -2, -2], 
 BS[1, 1, 4, 1, 3, 3] -> -256*RR[1, 1, -2, 1, -2, -2, 3, 1], 
 BS[1, 1, 4, 1, 2, 1, 1, 2] -> -256*RR[1, 1, -2, 1, -2, 3, 1, -2], 
 BS[1, 1, 4, 1, 2, 1, 3] -> -256*RR[1, 1, -2, 1, -2, 3, -2, 1], 
 BS[1, 1, 4, 1, 2, 4] -> -256*RR[1, 1, -2, 1, -2, -4, 1, 1], 
 BS[1, 1, 4, 5, 2] -> -256*RR[1, 1, -2, 1, 3, 1, 1, 3], 
 BS[1, 1, 4, 4, 1, 2] -> -256*RR[1, 1, -2, 1, 3, 1, -2, -2], 
 BS[1, 1, 4, 4, 3] -> -256*RR[1, 1, -2, 1, 3, 1, 3, 1], 
 BS[1, 1, 4, 3, 1, 1, 2] -> -256*RR[1, 1, -2, 1, 3, -2, 1, -2], 
 BS[1, 1, 4, 3, 1, 3] -> -256*RR[1, 1, -2, 1, 3, -2, -2, 1], 
 BS[1, 1, 4, 3, 4] -> -256*RR[1, 1, -2, 1, 3, 3, 1, 1], 
 BS[1, 1, 4, 2, 1, 1, 1, 2] -> -256*RR[1, 1, -2, 1, -4, 1, 1, -2], 
 BS[1, 1, 4, 2, 1, 1, 3] -> -256*RR[1, 1, -2, 1, -4, 1, -2, 1], 
 BS[1, 1, 4, 2, 1, 4] -> -256*RR[1, 1, -2, 1, -4, -2, 1, 1], 
 BS[1, 1, 4, 2, 5] -> -256*RR[1, 1, -2, 1, 5, 1, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 1, 2, 2] -> -256*RR[1, 1, -2, -2, 1, 1, 1, -4], 
 BS[1, 1, 3, 1, 1, 1, 3, 2] -> -256*RR[1, 1, -2, -2, 1, 1, -2, 3], 
 BS[1, 1, 3, 1, 1, 1, 2, 1, 2] -> -256*RR[1, 1, -2, -2, 1, 1, 3, -2], 
 BS[1, 1, 3, 1, 1, 1, 2, 3] -> -256*RR[1, 1, -2, -2, 1, 1, -4, 1], 
 BS[1, 1, 3, 1, 1, 4, 2] -> -256*RR[1, 1, -2, -2, 1, -2, 1, 3], 
 BS[1, 1, 3, 1, 1, 3, 1, 2] -> -256*RR[1, 1, -2, -2, 1, -2, -2, -2], 
 BS[1, 1, 3, 1, 1, 3, 3] -> -256*RR[1, 1, -2, -2, 1, -2, 3, 1], 
 BS[1, 1, 3, 1, 1, 2, 1, 1, 2] -> -256*RR[1, 1, -2, -2, 1, 3, 1, -2], 
 BS[1, 1, 3, 1, 1, 2, 1, 3] -> -256*RR[1, 1, -2, -2, 1, 3, -2, 1], 
 BS[1, 1, 3, 1, 1, 2, 4] -> -256*RR[1, 1, -2, -2, 1, -4, 1, 1], 
 BS[1, 1, 3, 1, 5, 2] -> -256*RR[1, 1, -2, -2, -2, 1, 1, 3], 
 BS[1, 1, 3, 1, 4, 1, 2] -> -256*RR[1, 1, -2, -2, -2, 1, -2, -2], 
 BS[1, 1, 3, 1, 4, 3] -> -256*RR[1, 1, -2, -2, -2, 1, 3, 1], 
 BS[1, 1, 3, 1, 3, 1, 1, 2] -> -256*RR[1, 1, -2, -2, -2, -2, 1, -2], 
 BS[1, 1, 3, 1, 3, 1, 3] -> -256*RR[1, 1, -2, -2, -2, -2, -2, 1], 
 BS[1, 1, 3, 1, 3, 4] -> -256*RR[1, 1, -2, -2, -2, 3, 1, 1], 
 BS[1, 1, 3, 1, 2, 1, 1, 1, 2] -> -256*RR[1, 1, -2, -2, 3, 1, 1, -2], 
 BS[1, 1, 3, 1, 2, 1, 1, 3] -> -256*RR[1, 1, -2, -2, 3, 1, -2, 1], 
 BS[1, 1, 3, 1, 2, 1, 4] -> -256*RR[1, 1, -2, -2, 3, -2, 1, 1], 
 BS[1, 1, 3, 1, 2, 5] -> -256*RR[1, 1, -2, -2, -4, 1, 1, 1], 
 BS[1, 1, 3, 6, 2] -> -256*RR[1, 1, -2, 3, 1, 1, 1, 3], 
 BS[1, 1, 3, 5, 1, 2] -> -256*RR[1, 1, -2, 3, 1, 1, -2, -2], 
 BS[1, 1, 3, 5, 3] -> -256*RR[1, 1, -2, 3, 1, 1, 3, 1], 
 BS[1, 1, 3, 4, 1, 1, 2] -> -256*RR[1, 1, -2, 3, 1, -2, 1, -2], 
 BS[1, 1, 3, 4, 1, 3] -> -256*RR[1, 1, -2, 3, 1, -2, -2, 1], 
 BS[1, 1, 3, 4, 4] -> -256*RR[1, 1, -2, 3, 1, 3, 1, 1], 
 BS[1, 1, 3, 3, 1, 1, 1, 2] -> -256*RR[1, 1, -2, 3, -2, 1, 1, -2], 
 BS[1, 1, 3, 3, 1, 1, 3] -> -256*RR[1, 1, -2, 3, -2, 1, -2, 1], 
 BS[1, 1, 3, 3, 1, 4] -> -256*RR[1, 1, -2, 3, -2, -2, 1, 1], 
 BS[1, 1, 3, 3, 5] -> -256*RR[1, 1, -2, 3, 3, 1, 1, 1], 
 BS[1, 1, 3, 2, 1, 1, 1, 1, 2] -> -256*RR[1, 1, -2, -4, 1, 1, 1, -2], 
 BS[1, 1, 3, 2, 1, 1, 1, 3] -> -256*RR[1, 1, -2, -4, 1, 1, -2, 1], 
 BS[1, 1, 3, 2, 1, 1, 4] -> -256*RR[1, 1, -2, -4, 1, -2, 1, 1], 
 BS[1, 1, 3, 2, 1, 5] -> -256*RR[1, 1, -2, -4, -2, 1, 1, 1], 
 BS[1, 1, 3, 2, 6] -> -256*RR[1, 1, -2, 5, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 2, 2] -> -256*RR[1, 1, 3, 1, 1, 1, 1, -4], 
 BS[1, 1, 2, 1, 1, 1, 1, 3, 2] -> -256*RR[1, 1, 3, 1, 1, 1, -2, 3], 
 BS[1, 1, 2, 1, 1, 1, 1, 2, 1, 2] -> -256*RR[1, 1, 3, 1, 1, 1, 3, -2], 
 BS[1, 1, 2, 1, 1, 1, 1, 2, 3] -> -256*RR[1, 1, 3, 1, 1, 1, -4, 1], 
 BS[1, 1, 2, 1, 1, 1, 4, 2] -> -256*RR[1, 1, 3, 1, 1, -2, 1, 3], 
 BS[1, 1, 2, 1, 1, 1, 3, 1, 2] -> -256*RR[1, 1, 3, 1, 1, -2, -2, -2], 
 BS[1, 1, 2, 1, 1, 1, 3, 3] -> -256*RR[1, 1, 3, 1, 1, -2, 3, 1], 
 BS[1, 1, 2, 1, 1, 1, 2, 1, 1, 2] -> -256*RR[1, 1, 3, 1, 1, 3, 1, -2], 
 BS[1, 1, 2, 1, 1, 1, 2, 1, 3] -> -256*RR[1, 1, 3, 1, 1, 3, -2, 1], 
 BS[1, 1, 2, 1, 1, 1, 2, 4] -> -256*RR[1, 1, 3, 1, 1, -4, 1, 1], 
 BS[1, 1, 2, 1, 1, 5, 2] -> -256*RR[1, 1, 3, 1, -2, 1, 1, 3], 
 BS[1, 1, 2, 1, 1, 4, 1, 2] -> -256*RR[1, 1, 3, 1, -2, 1, -2, -2], 
 BS[1, 1, 2, 1, 1, 4, 3] -> -256*RR[1, 1, 3, 1, -2, 1, 3, 1], 
 BS[1, 1, 2, 1, 1, 3, 1, 1, 2] -> -256*RR[1, 1, 3, 1, -2, -2, 1, -2], 
 BS[1, 1, 2, 1, 1, 3, 1, 3] -> -256*RR[1, 1, 3, 1, -2, -2, -2, 1], 
 BS[1, 1, 2, 1, 1, 3, 4] -> -256*RR[1, 1, 3, 1, -2, 3, 1, 1], 
 BS[1, 1, 2, 1, 1, 2, 1, 1, 1, 2] -> -256*RR[1, 1, 3, 1, 3, 1, 1, -2], 
 BS[1, 1, 2, 1, 1, 2, 1, 1, 3] -> -256*RR[1, 1, 3, 1, 3, 1, -2, 1], 
 BS[1, 1, 2, 1, 1, 2, 1, 4] -> -256*RR[1, 1, 3, 1, 3, -2, 1, 1], 
 BS[1, 1, 2, 1, 1, 2, 5] -> -256*RR[1, 1, 3, 1, -4, 1, 1, 1], 
 BS[1, 1, 2, 1, 6, 2] -> -256*RR[1, 1, 3, -2, 1, 1, 1, 3], 
 BS[1, 1, 2, 1, 5, 1, 2] -> -256*RR[1, 1, 3, -2, 1, 1, -2, -2], 
 BS[1, 1, 2, 1, 5, 3] -> -256*RR[1, 1, 3, -2, 1, 1, 3, 1], 
 BS[1, 1, 2, 1, 4, 1, 1, 2] -> -256*RR[1, 1, 3, -2, 1, -2, 1, -2], 
 BS[1, 1, 2, 1, 4, 1, 3] -> -256*RR[1, 1, 3, -2, 1, -2, -2, 1], 
 BS[1, 1, 2, 1, 4, 4] -> -256*RR[1, 1, 3, -2, 1, 3, 1, 1], 
 BS[1, 1, 2, 1, 3, 1, 1, 1, 2] -> -256*RR[1, 1, 3, -2, -2, 1, 1, -2], 
 BS[1, 1, 2, 1, 3, 1, 1, 3] -> -256*RR[1, 1, 3, -2, -2, 1, -2, 1], 
 BS[1, 1, 2, 1, 3, 1, 4] -> -256*RR[1, 1, 3, -2, -2, -2, 1, 1], 
 BS[1, 1, 2, 1, 3, 5] -> -256*RR[1, 1, 3, -2, 3, 1, 1, 1], 
 BS[1, 1, 2, 1, 2, 1, 1, 1, 1, 2] -> -256*RR[1, 1, 3, 3, 1, 1, 1, -2], 
 BS[1, 1, 2, 1, 2, 1, 1, 1, 3] -> -256*RR[1, 1, 3, 3, 1, 1, -2, 1], 
 BS[1, 1, 2, 1, 2, 1, 1, 4] -> -256*RR[1, 1, 3, 3, 1, -2, 1, 1], 
 BS[1, 1, 2, 1, 2, 1, 5] -> -256*RR[1, 1, 3, 3, -2, 1, 1, 1], 
 BS[1, 1, 2, 1, 2, 6] -> -256*RR[1, 1, 3, -4, 1, 1, 1, 1], 
 BS[1, 1, 2, 7, 2] -> -256*RR[1, 1, -4, 1, 1, 1, 1, 3], 
 BS[1, 1, 2, 6, 1, 2] -> -256*RR[1, 1, -4, 1, 1, 1, -2, -2], 
 BS[1, 1, 2, 6, 3] -> -256*RR[1, 1, -4, 1, 1, 1, 3, 1], 
 BS[1, 1, 2, 5, 1, 1, 2] -> -256*RR[1, 1, -4, 1, 1, -2, 1, -2], 
 BS[1, 1, 2, 5, 1, 3] -> -256*RR[1, 1, -4, 1, 1, -2, -2, 1], 
 BS[1, 1, 2, 5, 4] -> -256*RR[1, 1, -4, 1, 1, 3, 1, 1], 
 BS[1, 1, 2, 4, 1, 1, 1, 2] -> -256*RR[1, 1, -4, 1, -2, 1, 1, -2], 
 BS[1, 1, 2, 4, 1, 1, 3] -> -256*RR[1, 1, -4, 1, -2, 1, -2, 1], 
 BS[1, 1, 2, 4, 1, 4] -> -256*RR[1, 1, -4, 1, -2, -2, 1, 1], 
 BS[1, 1, 2, 4, 5] -> -256*RR[1, 1, -4, 1, 3, 1, 1, 1], 
 BS[1, 1, 2, 3, 1, 1, 1, 1, 2] -> -256*RR[1, 1, -4, -2, 1, 1, 1, -2], 
 BS[1, 1, 2, 3, 1, 1, 1, 3] -> -256*RR[1, 1, -4, -2, 1, 1, -2, 1], 
 BS[1, 1, 2, 3, 1, 1, 4] -> -256*RR[1, 1, -4, -2, 1, -2, 1, 1], 
 BS[1, 1, 2, 3, 1, 5] -> -256*RR[1, 1, -4, -2, -2, 1, 1, 1], 
 BS[1, 1, 2, 3, 6] -> -256*RR[1, 1, -4, 3, 1, 1, 1, 1], 
 BS[1, 1, 2, 2, 1, 1, 1, 1, 1, 2] -> -256*RR[1, 1, 5, 1, 1, 1, 1, -2], 
 BS[1, 1, 2, 2, 1, 1, 1, 1, 3] -> -256*RR[1, 1, 5, 1, 1, 1, -2, 1], 
 BS[1, 1, 2, 2, 1, 1, 1, 4] -> -256*RR[1, 1, 5, 1, 1, -2, 1, 1], 
 BS[1, 1, 2, 2, 1, 1, 5] -> -256*RR[1, 1, 5, 1, -2, 1, 1, 1], 
 BS[1, 1, 2, 2, 1, 6] -> -256*RR[1, 1, 5, -2, 1, 1, 1, 1], 
 BS[1, 1, 2, 2, 7] -> -256*RR[1, 1, -6, 1, 1, 1, 1, 1], 
 BS[1, 8, 2, 2] -> -256*RR[1, -2, 1, 1, 1, 1, 1, 5], 
 BS[1, 7, 1, 2, 2] -> -256*RR[1, -2, 1, 1, 1, 1, -2, -4], 
 BS[1, 7, 3, 2] -> -256*RR[1, -2, 1, 1, 1, 1, 3, 3], 
 BS[1, 7, 2, 1, 2] -> -256*RR[1, -2, 1, 1, 1, 1, -4, -2], 
 BS[1, 7, 2, 3] -> -256*RR[1, -2, 1, 1, 1, 1, 5, 1], 
 BS[1, 6, 1, 1, 2, 2] -> -256*RR[1, -2, 1, 1, 1, -2, 1, -4], 
 BS[1, 6, 1, 3, 2] -> -256*RR[1, -2, 1, 1, 1, -2, -2, 3], 
 BS[1, 6, 1, 2, 1, 2] -> -256*RR[1, -2, 1, 1, 1, -2, 3, -2], 
 BS[1, 6, 1, 2, 3] -> -256*RR[1, -2, 1, 1, 1, -2, -4, 1], 
 BS[1, 6, 4, 2] -> -256*RR[1, -2, 1, 1, 1, 3, 1, 3], 
 BS[1, 6, 3, 1, 2] -> -256*RR[1, -2, 1, 1, 1, 3, -2, -2], 
 BS[1, 6, 3, 3] -> -256*RR[1, -2, 1, 1, 1, 3, 3, 1], 
 BS[1, 6, 2, 1, 1, 2] -> -256*RR[1, -2, 1, 1, 1, -4, 1, -2], 
 BS[1, 6, 2, 1, 3] -> -256*RR[1, -2, 1, 1, 1, -4, -2, 1], 
 BS[1, 6, 2, 4] -> -256*RR[1, -2, 1, 1, 1, 5, 1, 1], 
 BS[1, 5, 1, 1, 1, 2, 2] -> -256*RR[1, -2, 1, 1, -2, 1, 1, -4], 
 BS[1, 5, 1, 1, 3, 2] -> -256*RR[1, -2, 1, 1, -2, 1, -2, 3], 
 BS[1, 5, 1, 1, 2, 1, 2] -> -256*RR[1, -2, 1, 1, -2, 1, 3, -2], 
 BS[1, 5, 1, 1, 2, 3] -> -256*RR[1, -2, 1, 1, -2, 1, -4, 1], 
 BS[1, 5, 1, 4, 2] -> -256*RR[1, -2, 1, 1, -2, -2, 1, 3], 
 BS[1, 5, 1, 3, 1, 2] -> -256*RR[1, -2, 1, 1, -2, -2, -2, -2], 
 BS[1, 5, 1, 3, 3] -> -256*RR[1, -2, 1, 1, -2, -2, 3, 1], 
 BS[1, 5, 1, 2, 1, 1, 2] -> -256*RR[1, -2, 1, 1, -2, 3, 1, -2], 
 BS[1, 5, 1, 2, 1, 3] -> -256*RR[1, -2, 1, 1, -2, 3, -2, 1], 
 BS[1, 5, 1, 2, 4] -> -256*RR[1, -2, 1, 1, -2, -4, 1, 1], 
 BS[1, 5, 5, 2] -> -256*RR[1, -2, 1, 1, 3, 1, 1, 3], 
 BS[1, 5, 4, 1, 2] -> -256*RR[1, -2, 1, 1, 3, 1, -2, -2], 
 BS[1, 5, 4, 3] -> -256*RR[1, -2, 1, 1, 3, 1, 3, 1], 
 BS[1, 5, 3, 1, 1, 2] -> -256*RR[1, -2, 1, 1, 3, -2, 1, -2], 
 BS[1, 5, 3, 1, 3] -> -256*RR[1, -2, 1, 1, 3, -2, -2, 1], 
 BS[1, 5, 3, 4] -> -256*RR[1, -2, 1, 1, 3, 3, 1, 1], 
 BS[1, 5, 2, 1, 1, 1, 2] -> -256*RR[1, -2, 1, 1, -4, 1, 1, -2], 
 BS[1, 5, 2, 1, 1, 3] -> -256*RR[1, -2, 1, 1, -4, 1, -2, 1], 
 BS[1, 5, 2, 1, 4] -> -256*RR[1, -2, 1, 1, -4, -2, 1, 1], 
 BS[1, 5, 2, 5] -> -256*RR[1, -2, 1, 1, 5, 1, 1, 1], 
 BS[1, 4, 1, 1, 1, 1, 2, 2] -> -256*RR[1, -2, 1, -2, 1, 1, 1, -4], 
 BS[1, 4, 1, 1, 1, 3, 2] -> -256*RR[1, -2, 1, -2, 1, 1, -2, 3], 
 BS[1, 4, 1, 1, 1, 2, 1, 2] -> -256*RR[1, -2, 1, -2, 1, 1, 3, -2], 
 BS[1, 4, 1, 1, 1, 2, 3] -> -256*RR[1, -2, 1, -2, 1, 1, -4, 1], 
 BS[1, 4, 1, 1, 4, 2] -> -256*RR[1, -2, 1, -2, 1, -2, 1, 3], 
 BS[1, 4, 1, 1, 3, 1, 2] -> -256*RR[1, -2, 1, -2, 1, -2, -2, -2], 
 BS[1, 4, 1, 1, 3, 3] -> -256*RR[1, -2, 1, -2, 1, -2, 3, 1], 
 BS[1, 4, 1, 1, 2, 1, 1, 2] -> -256*RR[1, -2, 1, -2, 1, 3, 1, -2], 
 BS[1, 4, 1, 1, 2, 1, 3] -> -256*RR[1, -2, 1, -2, 1, 3, -2, 1], 
 BS[1, 4, 1, 1, 2, 4] -> -256*RR[1, -2, 1, -2, 1, -4, 1, 1], 
 BS[1, 4, 1, 5, 2] -> -256*RR[1, -2, 1, -2, -2, 1, 1, 3], 
 BS[1, 4, 1, 4, 1, 2] -> -256*RR[1, -2, 1, -2, -2, 1, -2, -2], 
 BS[1, 4, 1, 4, 3] -> -256*RR[1, -2, 1, -2, -2, 1, 3, 1], 
 BS[1, 4, 1, 3, 1, 1, 2] -> -256*RR[1, -2, 1, -2, -2, -2, 1, -2], 
 BS[1, 4, 1, 3, 1, 3] -> -256*RR[1, -2, 1, -2, -2, -2, -2, 1], 
 BS[1, 4, 1, 3, 4] -> -256*RR[1, -2, 1, -2, -2, 3, 1, 1], 
 BS[1, 4, 1, 2, 1, 1, 1, 2] -> -256*RR[1, -2, 1, -2, 3, 1, 1, -2], 
 BS[1, 4, 1, 2, 1, 1, 3] -> -256*RR[1, -2, 1, -2, 3, 1, -2, 1], 
 BS[1, 4, 1, 2, 1, 4] -> -256*RR[1, -2, 1, -2, 3, -2, 1, 1], 
 BS[1, 4, 1, 2, 5] -> -256*RR[1, -2, 1, -2, -4, 1, 1, 1], 
 BS[1, 4, 6, 2] -> -256*RR[1, -2, 1, 3, 1, 1, 1, 3], 
 BS[1, 4, 5, 1, 2] -> -256*RR[1, -2, 1, 3, 1, 1, -2, -2], 
 BS[1, 4, 5, 3] -> -256*RR[1, -2, 1, 3, 1, 1, 3, 1], 
 BS[1, 4, 4, 1, 1, 2] -> -256*RR[1, -2, 1, 3, 1, -2, 1, -2], 
 BS[1, 4, 4, 1, 3] -> -256*RR[1, -2, 1, 3, 1, -2, -2, 1], 
 BS[1, 4, 4, 4] -> -256*RR[1, -2, 1, 3, 1, 3, 1, 1], 
 BS[1, 4, 3, 1, 1, 1, 2] -> -256*RR[1, -2, 1, 3, -2, 1, 1, -2], 
 BS[1, 4, 3, 1, 1, 3] -> -256*RR[1, -2, 1, 3, -2, 1, -2, 1], 
 BS[1, 4, 3, 1, 4] -> -256*RR[1, -2, 1, 3, -2, -2, 1, 1], 
 BS[1, 4, 3, 5] -> -256*RR[1, -2, 1, 3, 3, 1, 1, 1], 
 BS[1, 4, 2, 1, 1, 1, 1, 2] -> -256*RR[1, -2, 1, -4, 1, 1, 1, -2], 
 BS[1, 4, 2, 1, 1, 1, 3] -> -256*RR[1, -2, 1, -4, 1, 1, -2, 1], 
 BS[1, 4, 2, 1, 1, 4] -> -256*RR[1, -2, 1, -4, 1, -2, 1, 1], 
 BS[1, 4, 2, 1, 5] -> -256*RR[1, -2, 1, -4, -2, 1, 1, 1], 
 BS[1, 4, 2, 6] -> -256*RR[1, -2, 1, 5, 1, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 1, 2, 2] -> -256*RR[1, -2, -2, 1, 1, 1, 1, -4], 
 BS[1, 3, 1, 1, 1, 1, 3, 2] -> -256*RR[1, -2, -2, 1, 1, 1, -2, 3], 
 BS[1, 3, 1, 1, 1, 1, 2, 1, 2] -> -256*RR[1, -2, -2, 1, 1, 1, 3, -2], 
 BS[1, 3, 1, 1, 1, 1, 2, 3] -> -256*RR[1, -2, -2, 1, 1, 1, -4, 1], 
 BS[1, 3, 1, 1, 1, 4, 2] -> -256*RR[1, -2, -2, 1, 1, -2, 1, 3], 
 BS[1, 3, 1, 1, 1, 3, 1, 2] -> -256*RR[1, -2, -2, 1, 1, -2, -2, -2], 
 BS[1, 3, 1, 1, 1, 3, 3] -> -256*RR[1, -2, -2, 1, 1, -2, 3, 1], 
 BS[1, 3, 1, 1, 1, 2, 1, 1, 2] -> -256*RR[1, -2, -2, 1, 1, 3, 1, -2], 
 BS[1, 3, 1, 1, 1, 2, 1, 3] -> -256*RR[1, -2, -2, 1, 1, 3, -2, 1], 
 BS[1, 3, 1, 1, 1, 2, 4] -> -256*RR[1, -2, -2, 1, 1, -4, 1, 1], 
 BS[1, 3, 1, 1, 5, 2] -> -256*RR[1, -2, -2, 1, -2, 1, 1, 3], 
 BS[1, 3, 1, 1, 4, 1, 2] -> -256*RR[1, -2, -2, 1, -2, 1, -2, -2], 
 BS[1, 3, 1, 1, 4, 3] -> -256*RR[1, -2, -2, 1, -2, 1, 3, 1], 
 BS[1, 3, 1, 1, 3, 1, 1, 2] -> -256*RR[1, -2, -2, 1, -2, -2, 1, -2], 
 BS[1, 3, 1, 1, 3, 1, 3] -> -256*RR[1, -2, -2, 1, -2, -2, -2, 1], 
 BS[1, 3, 1, 1, 3, 4] -> -256*RR[1, -2, -2, 1, -2, 3, 1, 1], 
 BS[1, 3, 1, 1, 2, 1, 1, 1, 2] -> -256*RR[1, -2, -2, 1, 3, 1, 1, -2], 
 BS[1, 3, 1, 1, 2, 1, 1, 3] -> -256*RR[1, -2, -2, 1, 3, 1, -2, 1], 
 BS[1, 3, 1, 1, 2, 1, 4] -> -256*RR[1, -2, -2, 1, 3, -2, 1, 1], 
 BS[1, 3, 1, 1, 2, 5] -> -256*RR[1, -2, -2, 1, -4, 1, 1, 1], 
 BS[1, 3, 1, 6, 2] -> -256*RR[1, -2, -2, -2, 1, 1, 1, 3], 
 BS[1, 3, 1, 5, 1, 2] -> -256*RR[1, -2, -2, -2, 1, 1, -2, -2], 
 BS[1, 3, 1, 5, 3] -> -256*RR[1, -2, -2, -2, 1, 1, 3, 1], 
 BS[1, 3, 1, 4, 1, 1, 2] -> -256*RR[1, -2, -2, -2, 1, -2, 1, -2], 
 BS[1, 3, 1, 4, 1, 3] -> -256*RR[1, -2, -2, -2, 1, -2, -2, 1], 
 BS[1, 3, 1, 4, 4] -> -256*RR[1, -2, -2, -2, 1, 3, 1, 1], 
 BS[1, 3, 1, 3, 1, 1, 1, 2] -> -256*RR[1, -2, -2, -2, -2, 1, 1, -2], 
 BS[1, 3, 1, 3, 1, 1, 3] -> -256*RR[1, -2, -2, -2, -2, 1, -2, 1], 
 BS[1, 3, 1, 3, 1, 4] -> -256*RR[1, -2, -2, -2, -2, -2, 1, 1], 
 BS[1, 3, 1, 3, 5] -> -256*RR[1, -2, -2, -2, 3, 1, 1, 1], 
 BS[1, 3, 1, 2, 1, 1, 1, 1, 2] -> -256*RR[1, -2, -2, 3, 1, 1, 1, -2], 
 BS[1, 3, 1, 2, 1, 1, 1, 3] -> -256*RR[1, -2, -2, 3, 1, 1, -2, 1], 
 BS[1, 3, 1, 2, 1, 1, 4] -> -256*RR[1, -2, -2, 3, 1, -2, 1, 1], 
 BS[1, 3, 1, 2, 1, 5] -> -256*RR[1, -2, -2, 3, -2, 1, 1, 1], 
 BS[1, 3, 1, 2, 6] -> -256*RR[1, -2, -2, -4, 1, 1, 1, 1], 
 BS[1, 3, 7, 2] -> -256*RR[1, -2, 3, 1, 1, 1, 1, 3], 
 BS[1, 3, 6, 1, 2] -> -256*RR[1, -2, 3, 1, 1, 1, -2, -2], 
 BS[1, 3, 6, 3] -> -256*RR[1, -2, 3, 1, 1, 1, 3, 1], 
 BS[1, 3, 5, 1, 1, 2] -> -256*RR[1, -2, 3, 1, 1, -2, 1, -2], 
 BS[1, 3, 5, 1, 3] -> -256*RR[1, -2, 3, 1, 1, -2, -2, 1], 
 BS[1, 3, 5, 4] -> -256*RR[1, -2, 3, 1, 1, 3, 1, 1], 
 BS[1, 3, 4, 1, 1, 1, 2] -> -256*RR[1, -2, 3, 1, -2, 1, 1, -2], 
 BS[1, 3, 4, 1, 1, 3] -> -256*RR[1, -2, 3, 1, -2, 1, -2, 1], 
 BS[1, 3, 4, 1, 4] -> -256*RR[1, -2, 3, 1, -2, -2, 1, 1], 
 BS[1, 3, 4, 5] -> -256*RR[1, -2, 3, 1, 3, 1, 1, 1], 
 BS[1, 3, 3, 1, 1, 1, 1, 2] -> -256*RR[1, -2, 3, -2, 1, 1, 1, -2], 
 BS[1, 3, 3, 1, 1, 1, 3] -> -256*RR[1, -2, 3, -2, 1, 1, -2, 1], 
 BS[1, 3, 3, 1, 1, 4] -> -256*RR[1, -2, 3, -2, 1, -2, 1, 1], 
 BS[1, 3, 3, 1, 5] -> -256*RR[1, -2, 3, -2, -2, 1, 1, 1], 
 BS[1, 3, 3, 6] -> -256*RR[1, -2, 3, 3, 1, 1, 1, 1], 
 BS[1, 3, 2, 1, 1, 1, 1, 1, 2] -> -256*RR[1, -2, -4, 1, 1, 1, 1, -2], 
 BS[1, 3, 2, 1, 1, 1, 1, 3] -> -256*RR[1, -2, -4, 1, 1, 1, -2, 1], 
 BS[1, 3, 2, 1, 1, 1, 4] -> -256*RR[1, -2, -4, 1, 1, -2, 1, 1], 
 BS[1, 3, 2, 1, 1, 5] -> -256*RR[1, -2, -4, 1, -2, 1, 1, 1], 
 BS[1, 3, 2, 1, 6] -> -256*RR[1, -2, -4, -2, 1, 1, 1, 1], 
 BS[1, 3, 2, 7] -> -256*RR[1, -2, 5, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 2, 2] -> -256*RR[1, 3, 1, 1, 1, 1, 1, -4], 
 BS[1, 2, 1, 1, 1, 1, 1, 3, 2] -> -256*RR[1, 3, 1, 1, 1, 1, -2, 3], 
 BS[1, 2, 1, 1, 1, 1, 1, 2, 1, 2] -> -256*RR[1, 3, 1, 1, 1, 1, 3, -2], 
 BS[1, 2, 1, 1, 1, 1, 1, 2, 3] -> -256*RR[1, 3, 1, 1, 1, 1, -4, 1], 
 BS[1, 2, 1, 1, 1, 1, 4, 2] -> -256*RR[1, 3, 1, 1, 1, -2, 1, 3], 
 BS[1, 2, 1, 1, 1, 1, 3, 1, 2] -> -256*RR[1, 3, 1, 1, 1, -2, -2, -2], 
 BS[1, 2, 1, 1, 1, 1, 3, 3] -> -256*RR[1, 3, 1, 1, 1, -2, 3, 1], 
 BS[1, 2, 1, 1, 1, 1, 2, 1, 1, 2] -> -256*RR[1, 3, 1, 1, 1, 3, 1, -2], 
 BS[1, 2, 1, 1, 1, 1, 2, 1, 3] -> -256*RR[1, 3, 1, 1, 1, 3, -2, 1], 
 BS[1, 2, 1, 1, 1, 1, 2, 4] -> -256*RR[1, 3, 1, 1, 1, -4, 1, 1], 
 BS[1, 2, 1, 1, 1, 5, 2] -> -256*RR[1, 3, 1, 1, -2, 1, 1, 3], 
 BS[1, 2, 1, 1, 1, 4, 1, 2] -> -256*RR[1, 3, 1, 1, -2, 1, -2, -2], 
 BS[1, 2, 1, 1, 1, 4, 3] -> -256*RR[1, 3, 1, 1, -2, 1, 3, 1], 
 BS[1, 2, 1, 1, 1, 3, 1, 1, 2] -> -256*RR[1, 3, 1, 1, -2, -2, 1, -2], 
 BS[1, 2, 1, 1, 1, 3, 1, 3] -> -256*RR[1, 3, 1, 1, -2, -2, -2, 1], 
 BS[1, 2, 1, 1, 1, 3, 4] -> -256*RR[1, 3, 1, 1, -2, 3, 1, 1], 
 BS[1, 2, 1, 1, 1, 2, 1, 1, 1, 2] -> -256*RR[1, 3, 1, 1, 3, 1, 1, -2], 
 BS[1, 2, 1, 1, 1, 2, 1, 1, 3] -> -256*RR[1, 3, 1, 1, 3, 1, -2, 1], 
 BS[1, 2, 1, 1, 1, 2, 1, 4] -> -256*RR[1, 3, 1, 1, 3, -2, 1, 1], 
 BS[1, 2, 1, 1, 1, 2, 5] -> -256*RR[1, 3, 1, 1, -4, 1, 1, 1], 
 BS[1, 2, 1, 1, 6, 2] -> -256*RR[1, 3, 1, -2, 1, 1, 1, 3], 
 BS[1, 2, 1, 1, 5, 1, 2] -> -256*RR[1, 3, 1, -2, 1, 1, -2, -2], 
 BS[1, 2, 1, 1, 5, 3] -> -256*RR[1, 3, 1, -2, 1, 1, 3, 1], 
 BS[1, 2, 1, 1, 4, 1, 1, 2] -> -256*RR[1, 3, 1, -2, 1, -2, 1, -2], 
 BS[1, 2, 1, 1, 4, 1, 3] -> -256*RR[1, 3, 1, -2, 1, -2, -2, 1], 
 BS[1, 2, 1, 1, 4, 4] -> -256*RR[1, 3, 1, -2, 1, 3, 1, 1], 
 BS[1, 2, 1, 1, 3, 1, 1, 1, 2] -> -256*RR[1, 3, 1, -2, -2, 1, 1, -2], 
 BS[1, 2, 1, 1, 3, 1, 1, 3] -> -256*RR[1, 3, 1, -2, -2, 1, -2, 1], 
 BS[1, 2, 1, 1, 3, 1, 4] -> -256*RR[1, 3, 1, -2, -2, -2, 1, 1], 
 BS[1, 2, 1, 1, 3, 5] -> -256*RR[1, 3, 1, -2, 3, 1, 1, 1], 
 BS[1, 2, 1, 1, 2, 1, 1, 1, 1, 2] -> -256*RR[1, 3, 1, 3, 1, 1, 1, -2], 
 BS[1, 2, 1, 1, 2, 1, 1, 1, 3] -> -256*RR[1, 3, 1, 3, 1, 1, -2, 1], 
 BS[1, 2, 1, 1, 2, 1, 1, 4] -> -256*RR[1, 3, 1, 3, 1, -2, 1, 1], 
 BS[1, 2, 1, 1, 2, 1, 5] -> -256*RR[1, 3, 1, 3, -2, 1, 1, 1], 
 BS[1, 2, 1, 1, 2, 6] -> -256*RR[1, 3, 1, -4, 1, 1, 1, 1], 
 BS[1, 2, 1, 7, 2] -> -256*RR[1, 3, -2, 1, 1, 1, 1, 3], 
 BS[1, 2, 1, 6, 1, 2] -> -256*RR[1, 3, -2, 1, 1, 1, -2, -2], 
 BS[1, 2, 1, 6, 3] -> -256*RR[1, 3, -2, 1, 1, 1, 3, 1], 
 BS[1, 2, 1, 5, 1, 1, 2] -> -256*RR[1, 3, -2, 1, 1, -2, 1, -2], 
 BS[1, 2, 1, 5, 1, 3] -> -256*RR[1, 3, -2, 1, 1, -2, -2, 1], 
 BS[1, 2, 1, 5, 4] -> -256*RR[1, 3, -2, 1, 1, 3, 1, 1], 
 BS[1, 2, 1, 4, 1, 1, 1, 2] -> -256*RR[1, 3, -2, 1, -2, 1, 1, -2], 
 BS[1, 2, 1, 4, 1, 1, 3] -> -256*RR[1, 3, -2, 1, -2, 1, -2, 1], 
 BS[1, 2, 1, 4, 1, 4] -> -256*RR[1, 3, -2, 1, -2, -2, 1, 1], 
 BS[1, 2, 1, 4, 5] -> -256*RR[1, 3, -2, 1, 3, 1, 1, 1], 
 BS[1, 2, 1, 3, 1, 1, 1, 1, 2] -> -256*RR[1, 3, -2, -2, 1, 1, 1, -2], 
 BS[1, 2, 1, 3, 1, 1, 1, 3] -> -256*RR[1, 3, -2, -2, 1, 1, -2, 1], 
 BS[1, 2, 1, 3, 1, 1, 4] -> -256*RR[1, 3, -2, -2, 1, -2, 1, 1], 
 BS[1, 2, 1, 3, 1, 5] -> -256*RR[1, 3, -2, -2, -2, 1, 1, 1], 
 BS[1, 2, 1, 3, 6] -> -256*RR[1, 3, -2, 3, 1, 1, 1, 1], 
 BS[1, 2, 1, 2, 1, 1, 1, 1, 1, 2] -> -256*RR[1, 3, 3, 1, 1, 1, 1, -2], 
 BS[1, 2, 1, 2, 1, 1, 1, 1, 3] -> -256*RR[1, 3, 3, 1, 1, 1, -2, 1], 
 BS[1, 2, 1, 2, 1, 1, 1, 4] -> -256*RR[1, 3, 3, 1, 1, -2, 1, 1], 
 BS[1, 2, 1, 2, 1, 1, 5] -> -256*RR[1, 3, 3, 1, -2, 1, 1, 1], 
 BS[1, 2, 1, 2, 1, 6] -> -256*RR[1, 3, 3, -2, 1, 1, 1, 1], 
 BS[1, 2, 1, 2, 7] -> -256*RR[1, 3, -4, 1, 1, 1, 1, 1], 
 BS[1, 2, 8, 2] -> -256*RR[1, -4, 1, 1, 1, 1, 1, 3], 
 BS[1, 2, 7, 1, 2] -> -256*RR[1, -4, 1, 1, 1, 1, -2, -2], 
 BS[1, 2, 7, 3] -> -256*RR[1, -4, 1, 1, 1, 1, 3, 1], 
 BS[1, 2, 6, 1, 1, 2] -> -256*RR[1, -4, 1, 1, 1, -2, 1, -2], 
 BS[1, 2, 6, 1, 3] -> -256*RR[1, -4, 1, 1, 1, -2, -2, 1], 
 BS[1, 2, 6, 4] -> -256*RR[1, -4, 1, 1, 1, 3, 1, 1], 
 BS[1, 2, 5, 1, 1, 1, 2] -> -256*RR[1, -4, 1, 1, -2, 1, 1, -2], 
 BS[1, 2, 5, 1, 1, 3] -> -256*RR[1, -4, 1, 1, -2, 1, -2, 1], 
 BS[1, 2, 5, 1, 4] -> -256*RR[1, -4, 1, 1, -2, -2, 1, 1], 
 BS[1, 2, 5, 5] -> -256*RR[1, -4, 1, 1, 3, 1, 1, 1], 
 BS[1, 2, 4, 1, 1, 1, 1, 2] -> -256*RR[1, -4, 1, -2, 1, 1, 1, -2], 
 BS[1, 2, 4, 1, 1, 1, 3] -> -256*RR[1, -4, 1, -2, 1, 1, -2, 1], 
 BS[1, 2, 4, 1, 1, 4] -> -256*RR[1, -4, 1, -2, 1, -2, 1, 1], 
 BS[1, 2, 4, 1, 5] -> -256*RR[1, -4, 1, -2, -2, 1, 1, 1], 
 BS[1, 2, 4, 6] -> -256*RR[1, -4, 1, 3, 1, 1, 1, 1], 
 BS[1, 2, 3, 1, 1, 1, 1, 1, 2] -> -256*RR[1, -4, -2, 1, 1, 1, 1, -2], 
 BS[1, 2, 3, 1, 1, 1, 1, 3] -> -256*RR[1, -4, -2, 1, 1, 1, -2, 1], 
 BS[1, 2, 3, 1, 1, 1, 4] -> -256*RR[1, -4, -2, 1, 1, -2, 1, 1], 
 BS[1, 2, 3, 1, 1, 5] -> -256*RR[1, -4, -2, 1, -2, 1, 1, 1], 
 BS[1, 2, 3, 1, 6] -> -256*RR[1, -4, -2, -2, 1, 1, 1, 1], 
 BS[1, 2, 3, 7] -> -256*RR[1, -4, 3, 1, 1, 1, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 1, 1, 1, 2] -> -256*RR[1, 5, 1, 1, 1, 1, 1, -2], 
 BS[1, 2, 2, 1, 1, 1, 1, 1, 3] -> -256*RR[1, 5, 1, 1, 1, 1, -2, 1], 
 BS[1, 2, 2, 1, 1, 1, 1, 4] -> -256*RR[1, 5, 1, 1, 1, -2, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 5] -> -256*RR[1, 5, 1, 1, -2, 1, 1, 1], 
 BS[1, 2, 2, 1, 1, 6] -> -256*RR[1, 5, 1, -2, 1, 1, 1, 1], 
 BS[1, 2, 2, 1, 7] -> -256*RR[1, 5, -2, 1, 1, 1, 1, 1], 
 BS[1, 2, 2, 8] -> -256*RR[1, -6, 1, 1, 1, 1, 1, 1], 
 BS[9, 2, 2] -> -256*RR[-2, 1, 1, 1, 1, 1, 1, 5], 
 BS[8, 1, 2, 2] -> -256*RR[-2, 1, 1, 1, 1, 1, -2, -4], 
 BS[8, 3, 2] -> -256*RR[-2, 1, 1, 1, 1, 1, 3, 3], 
 BS[8, 2, 1, 2] -> -256*RR[-2, 1, 1, 1, 1, 1, -4, -2], 
 BS[8, 2, 3] -> -256*RR[-2, 1, 1, 1, 1, 1, 5, 1], 
 BS[7, 1, 1, 2, 2] -> -256*RR[-2, 1, 1, 1, 1, -2, 1, -4], 
 BS[7, 1, 3, 2] -> -256*RR[-2, 1, 1, 1, 1, -2, -2, 3], 
 BS[7, 1, 2, 1, 2] -> -256*RR[-2, 1, 1, 1, 1, -2, 3, -2], 
 BS[7, 1, 2, 3] -> -256*RR[-2, 1, 1, 1, 1, -2, -4, 1], 
 BS[7, 4, 2] -> -256*RR[-2, 1, 1, 1, 1, 3, 1, 3], 
 BS[7, 3, 1, 2] -> -256*RR[-2, 1, 1, 1, 1, 3, -2, -2], 
 BS[7, 3, 3] -> -256*RR[-2, 1, 1, 1, 1, 3, 3, 1], 
 BS[7, 2, 1, 1, 2] -> -256*RR[-2, 1, 1, 1, 1, -4, 1, -2], 
 BS[7, 2, 1, 3] -> -256*RR[-2, 1, 1, 1, 1, -4, -2, 1], 
 BS[7, 2, 4] -> -256*RR[-2, 1, 1, 1, 1, 5, 1, 1], 
 BS[6, 1, 1, 1, 2, 2] -> -256*RR[-2, 1, 1, 1, -2, 1, 1, -4], 
 BS[6, 1, 1, 3, 2] -> -256*RR[-2, 1, 1, 1, -2, 1, -2, 3], 
 BS[6, 1, 1, 2, 1, 2] -> -256*RR[-2, 1, 1, 1, -2, 1, 3, -2], 
 BS[6, 1, 1, 2, 3] -> -256*RR[-2, 1, 1, 1, -2, 1, -4, 1], 
 BS[6, 1, 4, 2] -> -256*RR[-2, 1, 1, 1, -2, -2, 1, 3], 
 BS[6, 1, 3, 1, 2] -> -256*RR[-2, 1, 1, 1, -2, -2, -2, -2], 
 BS[6, 1, 3, 3] -> -256*RR[-2, 1, 1, 1, -2, -2, 3, 1], 
 BS[6, 1, 2, 1, 1, 2] -> -256*RR[-2, 1, 1, 1, -2, 3, 1, -2], 
 BS[6, 1, 2, 1, 3] -> -256*RR[-2, 1, 1, 1, -2, 3, -2, 1], 
 BS[6, 1, 2, 4] -> -256*RR[-2, 1, 1, 1, -2, -4, 1, 1], 
 BS[6, 5, 2] -> -256*RR[-2, 1, 1, 1, 3, 1, 1, 3], 
 BS[6, 4, 1, 2] -> -256*RR[-2, 1, 1, 1, 3, 1, -2, -2], 
 BS[6, 4, 3] -> -256*RR[-2, 1, 1, 1, 3, 1, 3, 1], 
 BS[6, 3, 1, 1, 2] -> -256*RR[-2, 1, 1, 1, 3, -2, 1, -2], 
 BS[6, 3, 1, 3] -> -256*RR[-2, 1, 1, 1, 3, -2, -2, 1], 
 BS[6, 3, 4] -> -256*RR[-2, 1, 1, 1, 3, 3, 1, 1], 
 BS[6, 2, 1, 1, 1, 2] -> -256*RR[-2, 1, 1, 1, -4, 1, 1, -2], 
 BS[6, 2, 1, 1, 3] -> -256*RR[-2, 1, 1, 1, -4, 1, -2, 1], 
 BS[6, 2, 1, 4] -> -256*RR[-2, 1, 1, 1, -4, -2, 1, 1], 
 BS[6, 2, 5] -> -256*RR[-2, 1, 1, 1, 5, 1, 1, 1], 
 BS[5, 1, 1, 1, 1, 2, 2] -> -256*RR[-2, 1, 1, -2, 1, 1, 1, -4], 
 BS[5, 1, 1, 1, 3, 2] -> -256*RR[-2, 1, 1, -2, 1, 1, -2, 3], 
 BS[5, 1, 1, 1, 2, 1, 2] -> -256*RR[-2, 1, 1, -2, 1, 1, 3, -2], 
 BS[5, 1, 1, 1, 2, 3] -> -256*RR[-2, 1, 1, -2, 1, 1, -4, 1], 
 BS[5, 1, 1, 4, 2] -> -256*RR[-2, 1, 1, -2, 1, -2, 1, 3], 
 BS[5, 1, 1, 3, 1, 2] -> -256*RR[-2, 1, 1, -2, 1, -2, -2, -2], 
 BS[5, 1, 1, 3, 3] -> -256*RR[-2, 1, 1, -2, 1, -2, 3, 1], 
 BS[5, 1, 1, 2, 1, 1, 2] -> -256*RR[-2, 1, 1, -2, 1, 3, 1, -2], 
 BS[5, 1, 1, 2, 1, 3] -> -256*RR[-2, 1, 1, -2, 1, 3, -2, 1], 
 BS[5, 1, 1, 2, 4] -> -256*RR[-2, 1, 1, -2, 1, -4, 1, 1], 
 BS[5, 1, 5, 2] -> -256*RR[-2, 1, 1, -2, -2, 1, 1, 3], 
 BS[5, 1, 4, 1, 2] -> -256*RR[-2, 1, 1, -2, -2, 1, -2, -2], 
 BS[5, 1, 4, 3] -> -256*RR[-2, 1, 1, -2, -2, 1, 3, 1], 
 BS[5, 1, 3, 1, 1, 2] -> -256*RR[-2, 1, 1, -2, -2, -2, 1, -2], 
 BS[5, 1, 3, 1, 3] -> -256*RR[-2, 1, 1, -2, -2, -2, -2, 1], 
 BS[5, 1, 3, 4] -> -256*RR[-2, 1, 1, -2, -2, 3, 1, 1], 
 BS[5, 1, 2, 1, 1, 1, 2] -> -256*RR[-2, 1, 1, -2, 3, 1, 1, -2], 
 BS[5, 1, 2, 1, 1, 3] -> -256*RR[-2, 1, 1, -2, 3, 1, -2, 1], 
 BS[5, 1, 2, 1, 4] -> -256*RR[-2, 1, 1, -2, 3, -2, 1, 1], 
 BS[5, 1, 2, 5] -> -256*RR[-2, 1, 1, -2, -4, 1, 1, 1], 
 BS[5, 6, 2] -> -256*RR[-2, 1, 1, 3, 1, 1, 1, 3], 
 BS[5, 5, 1, 2] -> -256*RR[-2, 1, 1, 3, 1, 1, -2, -2], 
 BS[5, 5, 3] -> -256*RR[-2, 1, 1, 3, 1, 1, 3, 1], 
 BS[5, 4, 1, 1, 2] -> -256*RR[-2, 1, 1, 3, 1, -2, 1, -2], 
 BS[5, 4, 1, 3] -> -256*RR[-2, 1, 1, 3, 1, -2, -2, 1], 
 BS[5, 4, 4] -> -256*RR[-2, 1, 1, 3, 1, 3, 1, 1], 
 BS[5, 3, 1, 1, 1, 2] -> -256*RR[-2, 1, 1, 3, -2, 1, 1, -2], 
 BS[5, 3, 1, 1, 3] -> -256*RR[-2, 1, 1, 3, -2, 1, -2, 1], 
 BS[5, 3, 1, 4] -> -256*RR[-2, 1, 1, 3, -2, -2, 1, 1], 
 BS[5, 3, 5] -> -256*RR[-2, 1, 1, 3, 3, 1, 1, 1], 
 BS[5, 2, 1, 1, 1, 1, 2] -> -256*RR[-2, 1, 1, -4, 1, 1, 1, -2], 
 BS[5, 2, 1, 1, 1, 3] -> -256*RR[-2, 1, 1, -4, 1, 1, -2, 1], 
 BS[5, 2, 1, 1, 4] -> -256*RR[-2, 1, 1, -4, 1, -2, 1, 1], 
 BS[5, 2, 1, 5] -> -256*RR[-2, 1, 1, -4, -2, 1, 1, 1], 
 BS[5, 2, 6] -> -256*RR[-2, 1, 1, 5, 1, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 1, 2, 2] -> -256*RR[-2, 1, -2, 1, 1, 1, 1, -4], 
 BS[4, 1, 1, 1, 1, 3, 2] -> -256*RR[-2, 1, -2, 1, 1, 1, -2, 3], 
 BS[4, 1, 1, 1, 1, 2, 1, 2] -> -256*RR[-2, 1, -2, 1, 1, 1, 3, -2], 
 BS[4, 1, 1, 1, 1, 2, 3] -> -256*RR[-2, 1, -2, 1, 1, 1, -4, 1], 
 BS[4, 1, 1, 1, 4, 2] -> -256*RR[-2, 1, -2, 1, 1, -2, 1, 3], 
 BS[4, 1, 1, 1, 3, 1, 2] -> -256*RR[-2, 1, -2, 1, 1, -2, -2, -2], 
 BS[4, 1, 1, 1, 3, 3] -> -256*RR[-2, 1, -2, 1, 1, -2, 3, 1], 
 BS[4, 1, 1, 1, 2, 1, 1, 2] -> -256*RR[-2, 1, -2, 1, 1, 3, 1, -2], 
 BS[4, 1, 1, 1, 2, 1, 3] -> -256*RR[-2, 1, -2, 1, 1, 3, -2, 1], 
 BS[4, 1, 1, 1, 2, 4] -> -256*RR[-2, 1, -2, 1, 1, -4, 1, 1], 
 BS[4, 1, 1, 5, 2] -> -256*RR[-2, 1, -2, 1, -2, 1, 1, 3], 
 BS[4, 1, 1, 4, 1, 2] -> -256*RR[-2, 1, -2, 1, -2, 1, -2, -2], 
 BS[4, 1, 1, 4, 3] -> -256*RR[-2, 1, -2, 1, -2, 1, 3, 1], 
 BS[4, 1, 1, 3, 1, 1, 2] -> -256*RR[-2, 1, -2, 1, -2, -2, 1, -2], 
 BS[4, 1, 1, 3, 1, 3] -> -256*RR[-2, 1, -2, 1, -2, -2, -2, 1], 
 BS[4, 1, 1, 3, 4] -> -256*RR[-2, 1, -2, 1, -2, 3, 1, 1], 
 BS[4, 1, 1, 2, 1, 1, 1, 2] -> -256*RR[-2, 1, -2, 1, 3, 1, 1, -2], 
 BS[4, 1, 1, 2, 1, 1, 3] -> -256*RR[-2, 1, -2, 1, 3, 1, -2, 1], 
 BS[4, 1, 1, 2, 1, 4] -> -256*RR[-2, 1, -2, 1, 3, -2, 1, 1], 
 BS[4, 1, 1, 2, 5] -> -256*RR[-2, 1, -2, 1, -4, 1, 1, 1], 
 BS[4, 1, 6, 2] -> -256*RR[-2, 1, -2, -2, 1, 1, 1, 3], 
 BS[4, 1, 5, 1, 2] -> -256*RR[-2, 1, -2, -2, 1, 1, -2, -2], 
 BS[4, 1, 5, 3] -> -256*RR[-2, 1, -2, -2, 1, 1, 3, 1], 
 BS[4, 1, 4, 1, 1, 2] -> -256*RR[-2, 1, -2, -2, 1, -2, 1, -2], 
 BS[4, 1, 4, 1, 3] -> -256*RR[-2, 1, -2, -2, 1, -2, -2, 1], 
 BS[4, 1, 4, 4] -> -256*RR[-2, 1, -2, -2, 1, 3, 1, 1], 
 BS[4, 1, 3, 1, 1, 1, 2] -> -256*RR[-2, 1, -2, -2, -2, 1, 1, -2], 
 BS[4, 1, 3, 1, 1, 3] -> -256*RR[-2, 1, -2, -2, -2, 1, -2, 1], 
 BS[4, 1, 3, 1, 4] -> -256*RR[-2, 1, -2, -2, -2, -2, 1, 1], 
 BS[4, 1, 3, 5] -> -256*RR[-2, 1, -2, -2, 3, 1, 1, 1], 
 BS[4, 1, 2, 1, 1, 1, 1, 2] -> -256*RR[-2, 1, -2, 3, 1, 1, 1, -2], 
 BS[4, 1, 2, 1, 1, 1, 3] -> -256*RR[-2, 1, -2, 3, 1, 1, -2, 1], 
 BS[4, 1, 2, 1, 1, 4] -> -256*RR[-2, 1, -2, 3, 1, -2, 1, 1], 
 BS[4, 1, 2, 1, 5] -> -256*RR[-2, 1, -2, 3, -2, 1, 1, 1], 
 BS[4, 1, 2, 6] -> -256*RR[-2, 1, -2, -4, 1, 1, 1, 1], 
 BS[4, 7, 2] -> -256*RR[-2, 1, 3, 1, 1, 1, 1, 3], 
 BS[4, 6, 1, 2] -> -256*RR[-2, 1, 3, 1, 1, 1, -2, -2], 
 BS[4, 6, 3] -> -256*RR[-2, 1, 3, 1, 1, 1, 3, 1], 
 BS[4, 5, 1, 1, 2] -> -256*RR[-2, 1, 3, 1, 1, -2, 1, -2], 
 BS[4, 5, 1, 3] -> -256*RR[-2, 1, 3, 1, 1, -2, -2, 1], 
 BS[4, 5, 4] -> -256*RR[-2, 1, 3, 1, 1, 3, 1, 1], 
 BS[4, 4, 1, 1, 1, 2] -> -256*RR[-2, 1, 3, 1, -2, 1, 1, -2], 
 BS[4, 4, 1, 1, 3] -> -256*RR[-2, 1, 3, 1, -2, 1, -2, 1], 
 BS[4, 4, 1, 4] -> -256*RR[-2, 1, 3, 1, -2, -2, 1, 1], 
 BS[4, 4, 5] -> -256*RR[-2, 1, 3, 1, 3, 1, 1, 1], 
 BS[4, 3, 1, 1, 1, 1, 2] -> -256*RR[-2, 1, 3, -2, 1, 1, 1, -2], 
 BS[4, 3, 1, 1, 1, 3] -> -256*RR[-2, 1, 3, -2, 1, 1, -2, 1], 
 BS[4, 3, 1, 1, 4] -> -256*RR[-2, 1, 3, -2, 1, -2, 1, 1], 
 BS[4, 3, 1, 5] -> -256*RR[-2, 1, 3, -2, -2, 1, 1, 1], 
 BS[4, 3, 6] -> -256*RR[-2, 1, 3, 3, 1, 1, 1, 1], 
 BS[4, 2, 1, 1, 1, 1, 1, 2] -> -256*RR[-2, 1, -4, 1, 1, 1, 1, -2], 
 BS[4, 2, 1, 1, 1, 1, 3] -> -256*RR[-2, 1, -4, 1, 1, 1, -2, 1], 
 BS[4, 2, 1, 1, 1, 4] -> -256*RR[-2, 1, -4, 1, 1, -2, 1, 1], 
 BS[4, 2, 1, 1, 5] -> -256*RR[-2, 1, -4, 1, -2, 1, 1, 1], 
 BS[4, 2, 1, 6] -> -256*RR[-2, 1, -4, -2, 1, 1, 1, 1], 
 BS[4, 2, 7] -> -256*RR[-2, 1, 5, 1, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 1, 2, 2] -> -256*RR[-2, -2, 1, 1, 1, 1, 1, -4], 
 BS[3, 1, 1, 1, 1, 1, 3, 2] -> -256*RR[-2, -2, 1, 1, 1, 1, -2, 3], 
 BS[3, 1, 1, 1, 1, 1, 2, 1, 2] -> -256*RR[-2, -2, 1, 1, 1, 1, 3, -2], 
 BS[3, 1, 1, 1, 1, 1, 2, 3] -> -256*RR[-2, -2, 1, 1, 1, 1, -4, 1], 
 BS[3, 1, 1, 1, 1, 4, 2] -> -256*RR[-2, -2, 1, 1, 1, -2, 1, 3], 
 BS[3, 1, 1, 1, 1, 3, 1, 2] -> -256*RR[-2, -2, 1, 1, 1, -2, -2, -2], 
 BS[3, 1, 1, 1, 1, 3, 3] -> -256*RR[-2, -2, 1, 1, 1, -2, 3, 1], 
 BS[3, 1, 1, 1, 1, 2, 1, 1, 2] -> -256*RR[-2, -2, 1, 1, 1, 3, 1, -2], 
 BS[3, 1, 1, 1, 1, 2, 1, 3] -> -256*RR[-2, -2, 1, 1, 1, 3, -2, 1], 
 BS[3, 1, 1, 1, 1, 2, 4] -> -256*RR[-2, -2, 1, 1, 1, -4, 1, 1], 
 BS[3, 1, 1, 1, 5, 2] -> -256*RR[-2, -2, 1, 1, -2, 1, 1, 3], 
 BS[3, 1, 1, 1, 4, 1, 2] -> -256*RR[-2, -2, 1, 1, -2, 1, -2, -2], 
 BS[3, 1, 1, 1, 4, 3] -> -256*RR[-2, -2, 1, 1, -2, 1, 3, 1], 
 BS[3, 1, 1, 1, 3, 1, 1, 2] -> -256*RR[-2, -2, 1, 1, -2, -2, 1, -2], 
 BS[3, 1, 1, 1, 3, 1, 3] -> -256*RR[-2, -2, 1, 1, -2, -2, -2, 1], 
 BS[3, 1, 1, 1, 3, 4] -> -256*RR[-2, -2, 1, 1, -2, 3, 1, 1], 
 BS[3, 1, 1, 1, 2, 1, 1, 1, 2] -> -256*RR[-2, -2, 1, 1, 3, 1, 1, -2], 
 BS[3, 1, 1, 1, 2, 1, 1, 3] -> -256*RR[-2, -2, 1, 1, 3, 1, -2, 1], 
 BS[3, 1, 1, 1, 2, 1, 4] -> -256*RR[-2, -2, 1, 1, 3, -2, 1, 1], 
 BS[3, 1, 1, 1, 2, 5] -> -256*RR[-2, -2, 1, 1, -4, 1, 1, 1], 
 BS[3, 1, 1, 6, 2] -> -256*RR[-2, -2, 1, -2, 1, 1, 1, 3], 
 BS[3, 1, 1, 5, 1, 2] -> -256*RR[-2, -2, 1, -2, 1, 1, -2, -2], 
 BS[3, 1, 1, 5, 3] -> -256*RR[-2, -2, 1, -2, 1, 1, 3, 1], 
 BS[3, 1, 1, 4, 1, 1, 2] -> -256*RR[-2, -2, 1, -2, 1, -2, 1, -2], 
 BS[3, 1, 1, 4, 1, 3] -> -256*RR[-2, -2, 1, -2, 1, -2, -2, 1], 
 BS[3, 1, 1, 4, 4] -> -256*RR[-2, -2, 1, -2, 1, 3, 1, 1], 
 BS[3, 1, 1, 3, 1, 1, 1, 2] -> -256*RR[-2, -2, 1, -2, -2, 1, 1, -2], 
 BS[3, 1, 1, 3, 1, 1, 3] -> -256*RR[-2, -2, 1, -2, -2, 1, -2, 1], 
 BS[3, 1, 1, 3, 1, 4] -> -256*RR[-2, -2, 1, -2, -2, -2, 1, 1], 
 BS[3, 1, 1, 3, 5] -> -256*RR[-2, -2, 1, -2, 3, 1, 1, 1], 
 BS[3, 1, 1, 2, 1, 1, 1, 1, 2] -> -256*RR[-2, -2, 1, 3, 1, 1, 1, -2], 
 BS[3, 1, 1, 2, 1, 1, 1, 3] -> -256*RR[-2, -2, 1, 3, 1, 1, -2, 1], 
 BS[3, 1, 1, 2, 1, 1, 4] -> -256*RR[-2, -2, 1, 3, 1, -2, 1, 1], 
 BS[3, 1, 1, 2, 1, 5] -> -256*RR[-2, -2, 1, 3, -2, 1, 1, 1], 
 BS[3, 1, 1, 2, 6] -> -256*RR[-2, -2, 1, -4, 1, 1, 1, 1], 
 BS[3, 1, 7, 2] -> -256*RR[-2, -2, -2, 1, 1, 1, 1, 3], 
 BS[3, 1, 6, 1, 2] -> -256*RR[-2, -2, -2, 1, 1, 1, -2, -2], 
 BS[3, 1, 6, 3] -> -256*RR[-2, -2, -2, 1, 1, 1, 3, 1], 
 BS[3, 1, 5, 1, 1, 2] -> -256*RR[-2, -2, -2, 1, 1, -2, 1, -2], 
 BS[3, 1, 5, 1, 3] -> -256*RR[-2, -2, -2, 1, 1, -2, -2, 1], 
 BS[3, 1, 5, 4] -> -256*RR[-2, -2, -2, 1, 1, 3, 1, 1], 
 BS[3, 1, 4, 1, 1, 1, 2] -> -256*RR[-2, -2, -2, 1, -2, 1, 1, -2], 
 BS[3, 1, 4, 1, 1, 3] -> -256*RR[-2, -2, -2, 1, -2, 1, -2, 1], 
 BS[3, 1, 4, 1, 4] -> -256*RR[-2, -2, -2, 1, -2, -2, 1, 1], 
 BS[3, 1, 4, 5] -> -256*RR[-2, -2, -2, 1, 3, 1, 1, 1], 
 BS[3, 1, 3, 1, 1, 1, 1, 2] -> -256*RR[-2, -2, -2, -2, 1, 1, 1, -2], 
 BS[3, 1, 3, 1, 1, 1, 3] -> -256*RR[-2, -2, -2, -2, 1, 1, -2, 1], 
 BS[3, 1, 3, 1, 1, 4] -> -256*RR[-2, -2, -2, -2, 1, -2, 1, 1], 
 BS[3, 1, 3, 1, 5] -> -256*RR[-2, -2, -2, -2, -2, 1, 1, 1], 
 BS[3, 1, 3, 6] -> -256*RR[-2, -2, -2, 3, 1, 1, 1, 1], 
 BS[3, 1, 2, 1, 1, 1, 1, 1, 2] -> -256*RR[-2, -2, 3, 1, 1, 1, 1, -2], 
 BS[3, 1, 2, 1, 1, 1, 1, 3] -> -256*RR[-2, -2, 3, 1, 1, 1, -2, 1], 
 BS[3, 1, 2, 1, 1, 1, 4] -> -256*RR[-2, -2, 3, 1, 1, -2, 1, 1], 
 BS[3, 1, 2, 1, 1, 5] -> -256*RR[-2, -2, 3, 1, -2, 1, 1, 1], 
 BS[3, 1, 2, 1, 6] -> -256*RR[-2, -2, 3, -2, 1, 1, 1, 1], 
 BS[3, 1, 2, 7] -> -256*RR[-2, -2, -4, 1, 1, 1, 1, 1], 
 BS[3, 8, 2] -> -256*RR[-2, 3, 1, 1, 1, 1, 1, 3], 
 BS[3, 7, 1, 2] -> -256*RR[-2, 3, 1, 1, 1, 1, -2, -2], 
 BS[3, 7, 3] -> -256*RR[-2, 3, 1, 1, 1, 1, 3, 1], 
 BS[3, 6, 1, 1, 2] -> -256*RR[-2, 3, 1, 1, 1, -2, 1, -2], 
 BS[3, 6, 1, 3] -> -256*RR[-2, 3, 1, 1, 1, -2, -2, 1], 
 BS[3, 6, 4] -> -256*RR[-2, 3, 1, 1, 1, 3, 1, 1], 
 BS[3, 5, 1, 1, 1, 2] -> -256*RR[-2, 3, 1, 1, -2, 1, 1, -2], 
 BS[3, 5, 1, 1, 3] -> -256*RR[-2, 3, 1, 1, -2, 1, -2, 1], 
 BS[3, 5, 1, 4] -> -256*RR[-2, 3, 1, 1, -2, -2, 1, 1], 
 BS[3, 5, 5] -> -256*RR[-2, 3, 1, 1, 3, 1, 1, 1], 
 BS[3, 4, 1, 1, 1, 1, 2] -> -256*RR[-2, 3, 1, -2, 1, 1, 1, -2], 
 BS[3, 4, 1, 1, 1, 3] -> -256*RR[-2, 3, 1, -2, 1, 1, -2, 1], 
 BS[3, 4, 1, 1, 4] -> -256*RR[-2, 3, 1, -2, 1, -2, 1, 1], 
 BS[3, 4, 1, 5] -> -256*RR[-2, 3, 1, -2, -2, 1, 1, 1], 
 BS[3, 4, 6] -> -256*RR[-2, 3, 1, 3, 1, 1, 1, 1], 
 BS[3, 3, 1, 1, 1, 1, 1, 2] -> -256*RR[-2, 3, -2, 1, 1, 1, 1, -2], 
 BS[3, 3, 1, 1, 1, 1, 3] -> -256*RR[-2, 3, -2, 1, 1, 1, -2, 1], 
 BS[3, 3, 1, 1, 1, 4] -> -256*RR[-2, 3, -2, 1, 1, -2, 1, 1], 
 BS[3, 3, 1, 1, 5] -> -256*RR[-2, 3, -2, 1, -2, 1, 1, 1], 
 BS[3, 3, 1, 6] -> -256*RR[-2, 3, -2, -2, 1, 1, 1, 1], 
 BS[3, 3, 7] -> -256*RR[-2, 3, 3, 1, 1, 1, 1, 1], 
 BS[3, 2, 1, 1, 1, 1, 1, 1, 2] -> -256*RR[-2, -4, 1, 1, 1, 1, 1, -2], 
 BS[3, 2, 1, 1, 1, 1, 1, 3] -> -256*RR[-2, -4, 1, 1, 1, 1, -2, 1], 
 BS[3, 2, 1, 1, 1, 1, 4] -> -256*RR[-2, -4, 1, 1, 1, -2, 1, 1], 
 BS[3, 2, 1, 1, 1, 5] -> -256*RR[-2, -4, 1, 1, -2, 1, 1, 1], 
 BS[3, 2, 1, 1, 6] -> -256*RR[-2, -4, 1, -2, 1, 1, 1, 1], 
 BS[3, 2, 1, 7] -> -256*RR[-2, -4, -2, 1, 1, 1, 1, 1], 
 BS[3, 2, 8] -> -256*RR[-2, 5, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 2, 2] -> -256*RR[3, 1, 1, 1, 1, 1, 1, -4], 
 BS[2, 1, 1, 1, 1, 1, 1, 3, 2] -> -256*RR[3, 1, 1, 1, 1, 1, -2, 3], 
 BS[2, 1, 1, 1, 1, 1, 1, 2, 1, 2] -> -256*RR[3, 1, 1, 1, 1, 1, 3, -2], 
 BS[2, 1, 1, 1, 1, 1, 1, 2, 3] -> -256*RR[3, 1, 1, 1, 1, 1, -4, 1], 
 BS[2, 1, 1, 1, 1, 1, 4, 2] -> -256*RR[3, 1, 1, 1, 1, -2, 1, 3], 
 BS[2, 1, 1, 1, 1, 1, 3, 1, 2] -> -256*RR[3, 1, 1, 1, 1, -2, -2, -2], 
 BS[2, 1, 1, 1, 1, 1, 3, 3] -> -256*RR[3, 1, 1, 1, 1, -2, 3, 1], 
 BS[2, 1, 1, 1, 1, 1, 2, 1, 1, 2] -> -256*RR[3, 1, 1, 1, 1, 3, 1, -2], 
 BS[2, 1, 1, 1, 1, 1, 2, 1, 3] -> -256*RR[3, 1, 1, 1, 1, 3, -2, 1], 
 BS[2, 1, 1, 1, 1, 1, 2, 4] -> -256*RR[3, 1, 1, 1, 1, -4, 1, 1], 
 BS[2, 1, 1, 1, 1, 5, 2] -> -256*RR[3, 1, 1, 1, -2, 1, 1, 3], 
 BS[2, 1, 1, 1, 1, 4, 1, 2] -> -256*RR[3, 1, 1, 1, -2, 1, -2, -2], 
 BS[2, 1, 1, 1, 1, 4, 3] -> -256*RR[3, 1, 1, 1, -2, 1, 3, 1], 
 BS[2, 1, 1, 1, 1, 3, 1, 1, 2] -> -256*RR[3, 1, 1, 1, -2, -2, 1, -2], 
 BS[2, 1, 1, 1, 1, 3, 1, 3] -> -256*RR[3, 1, 1, 1, -2, -2, -2, 1], 
 BS[2, 1, 1, 1, 1, 3, 4] -> -256*RR[3, 1, 1, 1, -2, 3, 1, 1], 
 BS[2, 1, 1, 1, 1, 2, 1, 1, 1, 2] -> -256*RR[3, 1, 1, 1, 3, 1, 1, -2], 
 BS[2, 1, 1, 1, 1, 2, 1, 1, 3] -> -256*RR[3, 1, 1, 1, 3, 1, -2, 1], 
 BS[2, 1, 1, 1, 1, 2, 1, 4] -> -256*RR[3, 1, 1, 1, 3, -2, 1, 1], 
 BS[2, 1, 1, 1, 1, 2, 5] -> -256*RR[3, 1, 1, 1, -4, 1, 1, 1], 
 BS[2, 1, 1, 1, 6, 2] -> -256*RR[3, 1, 1, -2, 1, 1, 1, 3], 
 BS[2, 1, 1, 1, 5, 1, 2] -> -256*RR[3, 1, 1, -2, 1, 1, -2, -2], 
 BS[2, 1, 1, 1, 5, 3] -> -256*RR[3, 1, 1, -2, 1, 1, 3, 1], 
 BS[2, 1, 1, 1, 4, 1, 1, 2] -> -256*RR[3, 1, 1, -2, 1, -2, 1, -2], 
 BS[2, 1, 1, 1, 4, 1, 3] -> -256*RR[3, 1, 1, -2, 1, -2, -2, 1], 
 BS[2, 1, 1, 1, 4, 4] -> -256*RR[3, 1, 1, -2, 1, 3, 1, 1], 
 BS[2, 1, 1, 1, 3, 1, 1, 1, 2] -> -256*RR[3, 1, 1, -2, -2, 1, 1, -2], 
 BS[2, 1, 1, 1, 3, 1, 1, 3] -> -256*RR[3, 1, 1, -2, -2, 1, -2, 1], 
 BS[2, 1, 1, 1, 3, 1, 4] -> -256*RR[3, 1, 1, -2, -2, -2, 1, 1], 
 BS[2, 1, 1, 1, 3, 5] -> -256*RR[3, 1, 1, -2, 3, 1, 1, 1], 
 BS[2, 1, 1, 1, 2, 1, 1, 1, 1, 2] -> -256*RR[3, 1, 1, 3, 1, 1, 1, -2], 
 BS[2, 1, 1, 1, 2, 1, 1, 1, 3] -> -256*RR[3, 1, 1, 3, 1, 1, -2, 1], 
 BS[2, 1, 1, 1, 2, 1, 1, 4] -> -256*RR[3, 1, 1, 3, 1, -2, 1, 1], 
 BS[2, 1, 1, 1, 2, 1, 5] -> -256*RR[3, 1, 1, 3, -2, 1, 1, 1], 
 BS[2, 1, 1, 1, 2, 6] -> -256*RR[3, 1, 1, -4, 1, 1, 1, 1], 
 BS[2, 1, 1, 7, 2] -> -256*RR[3, 1, -2, 1, 1, 1, 1, 3], 
 BS[2, 1, 1, 6, 1, 2] -> -256*RR[3, 1, -2, 1, 1, 1, -2, -2], 
 BS[2, 1, 1, 6, 3] -> -256*RR[3, 1, -2, 1, 1, 1, 3, 1], 
 BS[2, 1, 1, 5, 1, 1, 2] -> -256*RR[3, 1, -2, 1, 1, -2, 1, -2], 
 BS[2, 1, 1, 5, 1, 3] -> -256*RR[3, 1, -2, 1, 1, -2, -2, 1], 
 BS[2, 1, 1, 5, 4] -> -256*RR[3, 1, -2, 1, 1, 3, 1, 1], 
 BS[2, 1, 1, 4, 1, 1, 1, 2] -> -256*RR[3, 1, -2, 1, -2, 1, 1, -2], 
 BS[2, 1, 1, 4, 1, 1, 3] -> -256*RR[3, 1, -2, 1, -2, 1, -2, 1], 
 BS[2, 1, 1, 4, 1, 4] -> -256*RR[3, 1, -2, 1, -2, -2, 1, 1], 
 BS[2, 1, 1, 4, 5] -> -256*RR[3, 1, -2, 1, 3, 1, 1, 1], 
 BS[2, 1, 1, 3, 1, 1, 1, 1, 2] -> -256*RR[3, 1, -2, -2, 1, 1, 1, -2], 
 BS[2, 1, 1, 3, 1, 1, 1, 3] -> -256*RR[3, 1, -2, -2, 1, 1, -2, 1], 
 BS[2, 1, 1, 3, 1, 1, 4] -> -256*RR[3, 1, -2, -2, 1, -2, 1, 1], 
 BS[2, 1, 1, 3, 1, 5] -> -256*RR[3, 1, -2, -2, -2, 1, 1, 1], 
 BS[2, 1, 1, 3, 6] -> -256*RR[3, 1, -2, 3, 1, 1, 1, 1], 
 BS[2, 1, 1, 2, 1, 1, 1, 1, 1, 2] -> -256*RR[3, 1, 3, 1, 1, 1, 1, -2], 
 BS[2, 1, 1, 2, 1, 1, 1, 1, 3] -> -256*RR[3, 1, 3, 1, 1, 1, -2, 1], 
 BS[2, 1, 1, 2, 1, 1, 1, 4] -> -256*RR[3, 1, 3, 1, 1, -2, 1, 1], 
 BS[2, 1, 1, 2, 1, 1, 5] -> -256*RR[3, 1, 3, 1, -2, 1, 1, 1], 
 BS[2, 1, 1, 2, 1, 6] -> -256*RR[3, 1, 3, -2, 1, 1, 1, 1], 
 BS[2, 1, 1, 2, 7] -> -256*RR[3, 1, -4, 1, 1, 1, 1, 1], 
 BS[2, 1, 8, 2] -> -256*RR[3, -2, 1, 1, 1, 1, 1, 3], 
 BS[2, 1, 7, 1, 2] -> -256*RR[3, -2, 1, 1, 1, 1, -2, -2], 
 BS[2, 1, 7, 3] -> -256*RR[3, -2, 1, 1, 1, 1, 3, 1], 
 BS[2, 1, 6, 1, 1, 2] -> -256*RR[3, -2, 1, 1, 1, -2, 1, -2], 
 BS[2, 1, 6, 1, 3] -> -256*RR[3, -2, 1, 1, 1, -2, -2, 1], 
 BS[2, 1, 6, 4] -> -256*RR[3, -2, 1, 1, 1, 3, 1, 1], 
 BS[2, 1, 5, 1, 1, 1, 2] -> -256*RR[3, -2, 1, 1, -2, 1, 1, -2], 
 BS[2, 1, 5, 1, 1, 3] -> -256*RR[3, -2, 1, 1, -2, 1, -2, 1], 
 BS[2, 1, 5, 1, 4] -> -256*RR[3, -2, 1, 1, -2, -2, 1, 1], 
 BS[2, 1, 5, 5] -> -256*RR[3, -2, 1, 1, 3, 1, 1, 1], 
 BS[2, 1, 4, 1, 1, 1, 1, 2] -> -256*RR[3, -2, 1, -2, 1, 1, 1, -2], 
 BS[2, 1, 4, 1, 1, 1, 3] -> -256*RR[3, -2, 1, -2, 1, 1, -2, 1], 
 BS[2, 1, 4, 1, 1, 4] -> -256*RR[3, -2, 1, -2, 1, -2, 1, 1], 
 BS[2, 1, 4, 1, 5] -> -256*RR[3, -2, 1, -2, -2, 1, 1, 1], 
 BS[2, 1, 4, 6] -> -256*RR[3, -2, 1, 3, 1, 1, 1, 1], 
 BS[2, 1, 3, 1, 1, 1, 1, 1, 2] -> -256*RR[3, -2, -2, 1, 1, 1, 1, -2], 
 BS[2, 1, 3, 1, 1, 1, 1, 3] -> -256*RR[3, -2, -2, 1, 1, 1, -2, 1], 
 BS[2, 1, 3, 1, 1, 1, 4] -> -256*RR[3, -2, -2, 1, 1, -2, 1, 1], 
 BS[2, 1, 3, 1, 1, 5] -> -256*RR[3, -2, -2, 1, -2, 1, 1, 1], 
 BS[2, 1, 3, 1, 6] -> -256*RR[3, -2, -2, -2, 1, 1, 1, 1], 
 BS[2, 1, 3, 7] -> -256*RR[3, -2, 3, 1, 1, 1, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 1, 1, 1, 2] -> -256*RR[3, 3, 1, 1, 1, 1, 1, -2], 
 BS[2, 1, 2, 1, 1, 1, 1, 1, 3] -> -256*RR[3, 3, 1, 1, 1, 1, -2, 1], 
 BS[2, 1, 2, 1, 1, 1, 1, 4] -> -256*RR[3, 3, 1, 1, 1, -2, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 5] -> -256*RR[3, 3, 1, 1, -2, 1, 1, 1], 
 BS[2, 1, 2, 1, 1, 6] -> -256*RR[3, 3, 1, -2, 1, 1, 1, 1], 
 BS[2, 1, 2, 1, 7] -> -256*RR[3, 3, -2, 1, 1, 1, 1, 1], 
 BS[2, 1, 2, 8] -> -256*RR[3, -4, 1, 1, 1, 1, 1, 1], 
 BS[2, 9, 2] -> -256*RR[-4, 1, 1, 1, 1, 1, 1, 3], 
 BS[2, 8, 1, 2] -> -256*RR[-4, 1, 1, 1, 1, 1, -2, -2], 
 BS[2, 8, 3] -> -256*RR[-4, 1, 1, 1, 1, 1, 3, 1], 
 BS[2, 7, 1, 1, 2] -> -256*RR[-4, 1, 1, 1, 1, -2, 1, -2], 
 BS[2, 7, 1, 3] -> -256*RR[-4, 1, 1, 1, 1, -2, -2, 1], 
 BS[2, 7, 4] -> -256*RR[-4, 1, 1, 1, 1, 3, 1, 1], 
 BS[2, 6, 1, 1, 1, 2] -> -256*RR[-4, 1, 1, 1, -2, 1, 1, -2], 
 BS[2, 6, 1, 1, 3] -> -256*RR[-4, 1, 1, 1, -2, 1, -2, 1], 
 BS[2, 6, 1, 4] -> -256*RR[-4, 1, 1, 1, -2, -2, 1, 1], 
 BS[2, 6, 5] -> -256*RR[-4, 1, 1, 1, 3, 1, 1, 1], 
 BS[2, 5, 1, 1, 1, 1, 2] -> -256*RR[-4, 1, 1, -2, 1, 1, 1, -2], 
 BS[2, 5, 1, 1, 1, 3] -> -256*RR[-4, 1, 1, -2, 1, 1, -2, 1], 
 BS[2, 5, 1, 1, 4] -> -256*RR[-4, 1, 1, -2, 1, -2, 1, 1], 
 BS[2, 5, 1, 5] -> -256*RR[-4, 1, 1, -2, -2, 1, 1, 1], 
 BS[2, 5, 6] -> -256*RR[-4, 1, 1, 3, 1, 1, 1, 1], 
 BS[2, 4, 1, 1, 1, 1, 1, 2] -> -256*RR[-4, 1, -2, 1, 1, 1, 1, -2], 
 BS[2, 4, 1, 1, 1, 1, 3] -> -256*RR[-4, 1, -2, 1, 1, 1, -2, 1], 
 BS[2, 4, 1, 1, 1, 4] -> -256*RR[-4, 1, -2, 1, 1, -2, 1, 1], 
 BS[2, 4, 1, 1, 5] -> -256*RR[-4, 1, -2, 1, -2, 1, 1, 1], 
 BS[2, 4, 1, 6] -> -256*RR[-4, 1, -2, -2, 1, 1, 1, 1], 
 BS[2, 4, 7] -> -256*RR[-4, 1, 3, 1, 1, 1, 1, 1], 
 BS[2, 3, 1, 1, 1, 1, 1, 1, 2] -> -256*RR[-4, -2, 1, 1, 1, 1, 1, -2], 
 BS[2, 3, 1, 1, 1, 1, 1, 3] -> -256*RR[-4, -2, 1, 1, 1, 1, -2, 1], 
 BS[2, 3, 1, 1, 1, 1, 4] -> -256*RR[-4, -2, 1, 1, 1, -2, 1, 1], 
 BS[2, 3, 1, 1, 1, 5] -> -256*RR[-4, -2, 1, 1, -2, 1, 1, 1], 
 BS[2, 3, 1, 1, 6] -> -256*RR[-4, -2, 1, -2, 1, 1, 1, 1], 
 BS[2, 3, 1, 7] -> -256*RR[-4, -2, -2, 1, 1, 1, 1, 1], 
 BS[2, 3, 8] -> -256*RR[-4, 3, 1, 1, 1, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 1, 1, 1, 2] -> -256*RR[5, 1, 1, 1, 1, 1, 1, -2], 
 BS[2, 2, 1, 1, 1, 1, 1, 1, 3] -> -256*RR[5, 1, 1, 1, 1, 1, -2, 1], 
 BS[2, 2, 1, 1, 1, 1, 1, 4] -> -256*RR[5, 1, 1, 1, 1, -2, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 5] -> -256*RR[5, 1, 1, 1, -2, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 6] -> -256*RR[5, 1, 1, -2, 1, 1, 1, 1], 
 BS[2, 2, 1, 1, 7] -> -256*RR[5, 1, -2, 1, 1, 1, 1, 1], 
 BS[2, 2, 1, 8] -> -256*RR[5, -2, 1, 1, 1, 1, 1, 1], 
 BS[2, 2, 9] -> -256*RR[-6, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 2, 2, 1] -> 512*RR[1, 1, 1, 1, 1, 1, 1, 1, 5], 
 BS[1, 1, 1, 1, 1, 1, 1, 3, 2, 1] -> 512*RR[1, 1, 1, 1, 1, 1, 1, -2, -4], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 1, 2, 1] -> 512*RR[1, 1, 1, 1, 1, 1, 1, 3, 3], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 3, 1] -> 512*RR[1, 1, 1, 1, 1, 1, 1, -4, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 2, 1, 1] -> 512*RR[1, 1, 1, 1, 1, 1, 1, 5, 1], 
 BS[1, 1, 1, 1, 1, 1, 4, 2, 1] -> 512*RR[1, 1, 1, 1, 1, 1, -2, 1, -4], 
 BS[1, 1, 1, 1, 1, 1, 3, 1, 2, 1] -> 512*RR[1, 1, 1, 1, 1, 1, -2, -2, 3], 
 BS[1, 1, 1, 1, 1, 1, 3, 3, 1] -> 512*RR[1, 1, 1, 1, 1, 1, -2, 3, -2], 
 BS[1, 1, 1, 1, 1, 1, 3, 2, 1, 1] -> 512*RR[1, 1, 1, 1, 1, 1, -2, -4, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 1, 2, 1] -> 512*RR[1, 1, 1, 1, 1, 1, 3, 1, 3], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 3, 1] -> 512*RR[1, 1, 1, 1, 1, 1, 3, -2, -2], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 2, 1, 1] -> 512*RR[1, 1, 1, 1, 1, 1, 3, 3, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 4, 1] -> 512*RR[1, 1, 1, 1, 1, 1, -4, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 2, 3, 1, 1] -> 512*RR[1, 1, 1, 1, 1, 1, -4, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 2, 1, 1, 1] -> 512*RR[1, 1, 1, 1, 1, 1, 5, 1, 1], 
 BS[1, 1, 1, 1, 1, 5, 2, 1] -> 512*RR[1, 1, 1, 1, 1, -2, 1, 1, -4], 
 BS[1, 1, 1, 1, 1, 4, 1, 2, 1] -> 512*RR[1, 1, 1, 1, 1, -2, 1, -2, 3], 
 BS[1, 1, 1, 1, 1, 4, 3, 1] -> 512*RR[1, 1, 1, 1, 1, -2, 1, 3, -2], 
 BS[1, 1, 1, 1, 1, 4, 2, 1, 1] -> 512*RR[1, 1, 1, 1, 1, -2, 1, -4, 1], 
 BS[1, 1, 1, 1, 1, 3, 1, 1, 2, 1] -> 512*RR[1, 1, 1, 1, 1, -2, -2, 1, 3], 
 BS[1, 1, 1, 1, 1, 3, 1, 3, 1] -> 512*RR[1, 1, 1, 1, 1, -2, -2, -2, -2], 
 BS[1, 1, 1, 1, 1, 3, 1, 2, 1, 1] -> 512*RR[1, 1, 1, 1, 1, -2, -2, 3, 1], 
 BS[1, 1, 1, 1, 1, 3, 4, 1] -> 512*RR[1, 1, 1, 1, 1, -2, 3, 1, -2], 
 BS[1, 1, 1, 1, 1, 3, 3, 1, 1] -> 512*RR[1, 1, 1, 1, 1, -2, 3, -2, 1], 
 BS[1, 1, 1, 1, 1, 3, 2, 1, 1, 1] -> 512*RR[1, 1, 1, 1, 1, -2, -4, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 1, 2, 1] -> 512*RR[1, 1, 1, 1, 1, 3, 1, 1, 3], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 3, 1] -> 512*RR[1, 1, 1, 1, 1, 3, 1, -2, -2], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 2, 1, 1] -> 512*RR[1, 1, 1, 1, 1, 3, 1, 3, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 4, 1] -> 512*RR[1, 1, 1, 1, 1, 3, -2, 1, -2], 
 BS[1, 1, 1, 1, 1, 2, 1, 3, 1, 1] -> 512*RR[1, 1, 1, 1, 1, 3, -2, -2, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 2, 1, 1, 1] -> 512*RR[1, 1, 1, 1, 1, 3, 3, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 5, 1] -> 512*RR[1, 1, 1, 1, 1, -4, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 2, 4, 1, 1] -> 512*RR[1, 1, 1, 1, 1, -4, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 2, 3, 1, 1, 1] -> 512*RR[1, 1, 1, 1, 1, -4, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 2, 1, 1, 1, 1] -> 512*RR[1, 1, 1, 1, 1, 5, 1, 1, 1], 
 BS[1, 1, 1, 1, 6, 2, 1] -> 512*RR[1, 1, 1, 1, -2, 1, 1, 1, -4], 
 BS[1, 1, 1, 1, 5, 1, 2, 1] -> 512*RR[1, 1, 1, 1, -2, 1, 1, -2, 3], 
 BS[1, 1, 1, 1, 5, 3, 1] -> 512*RR[1, 1, 1, 1, -2, 1, 1, 3, -2], 
 BS[1, 1, 1, 1, 5, 2, 1, 1] -> 512*RR[1, 1, 1, 1, -2, 1, 1, -4, 1], 
 BS[1, 1, 1, 1, 4, 1, 1, 2, 1] -> 512*RR[1, 1, 1, 1, -2, 1, -2, 1, 3], 
 BS[1, 1, 1, 1, 4, 1, 3, 1] -> 512*RR[1, 1, 1, 1, -2, 1, -2, -2, -2], 
 BS[1, 1, 1, 1, 4, 1, 2, 1, 1] -> 512*RR[1, 1, 1, 1, -2, 1, -2, 3, 1], 
 BS[1, 1, 1, 1, 4, 4, 1] -> 512*RR[1, 1, 1, 1, -2, 1, 3, 1, -2], 
 BS[1, 1, 1, 1, 4, 3, 1, 1] -> 512*RR[1, 1, 1, 1, -2, 1, 3, -2, 1], 
 BS[1, 1, 1, 1, 4, 2, 1, 1, 1] -> 512*RR[1, 1, 1, 1, -2, 1, -4, 1, 1], 
 BS[1, 1, 1, 1, 3, 1, 1, 1, 2, 1] -> 512*RR[1, 1, 1, 1, -2, -2, 1, 1, 3], 
 BS[1, 1, 1, 1, 3, 1, 1, 3, 1] -> 512*RR[1, 1, 1, 1, -2, -2, 1, -2, -2], 
 BS[1, 1, 1, 1, 3, 1, 1, 2, 1, 1] -> 512*RR[1, 1, 1, 1, -2, -2, 1, 3, 1], 
 BS[1, 1, 1, 1, 3, 1, 4, 1] -> 512*RR[1, 1, 1, 1, -2, -2, -2, 1, -2], 
 BS[1, 1, 1, 1, 3, 1, 3, 1, 1] -> 512*RR[1, 1, 1, 1, -2, -2, -2, -2, 1], 
 BS[1, 1, 1, 1, 3, 1, 2, 1, 1, 1] -> 512*RR[1, 1, 1, 1, -2, -2, 3, 1, 1], 
 BS[1, 1, 1, 1, 3, 5, 1] -> 512*RR[1, 1, 1, 1, -2, 3, 1, 1, -2], 
 BS[1, 1, 1, 1, 3, 4, 1, 1] -> 512*RR[1, 1, 1, 1, -2, 3, 1, -2, 1], 
 BS[1, 1, 1, 1, 3, 3, 1, 1, 1] -> 512*RR[1, 1, 1, 1, -2, 3, -2, 1, 1], 
 BS[1, 1, 1, 1, 3, 2, 1, 1, 1, 1] -> 512*RR[1, 1, 1, 1, -2, -4, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 1, 2, 1] -> 512*RR[1, 1, 1, 1, 3, 1, 1, 1, 3], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 3, 1] -> 512*RR[1, 1, 1, 1, 3, 1, 1, -2, -2], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 2, 1, 1] -> 512*RR[1, 1, 1, 1, 3, 1, 1, 3, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 4, 1] -> 512*RR[1, 1, 1, 1, 3, 1, -2, 1, -2], 
 BS[1, 1, 1, 1, 2, 1, 1, 3, 1, 1] -> 512*RR[1, 1, 1, 1, 3, 1, -2, -2, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 2, 1, 1, 1] -> 512*RR[1, 1, 1, 1, 3, 1, 3, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 5, 1] -> 512*RR[1, 1, 1, 1, 3, -2, 1, 1, -2], 
 BS[1, 1, 1, 1, 2, 1, 4, 1, 1] -> 512*RR[1, 1, 1, 1, 3, -2, 1, -2, 1], 
 BS[1, 1, 1, 1, 2, 1, 3, 1, 1, 1] -> 512*RR[1, 1, 1, 1, 3, -2, -2, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 2, 1, 1, 1, 1] -> 512*RR[1, 1, 1, 1, 3, 3, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 6, 1] -> 512*RR[1, 1, 1, 1, -4, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 2, 5, 1, 1] -> 512*RR[1, 1, 1, 1, -4, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 2, 4, 1, 1, 1] -> 512*RR[1, 1, 1, 1, -4, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 2, 3, 1, 1, 1, 1] -> 512*RR[1, 1, 1, 1, -4, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 2, 1, 1, 1, 1, 1] -> 512*RR[1, 1, 1, 1, 5, 1, 1, 1, 1], 
 BS[1, 1, 1, 7, 2, 1] -> 512*RR[1, 1, 1, -2, 1, 1, 1, 1, -4], 
 BS[1, 1, 1, 6, 1, 2, 1] -> 512*RR[1, 1, 1, -2, 1, 1, 1, -2, 3], 
 BS[1, 1, 1, 6, 3, 1] -> 512*RR[1, 1, 1, -2, 1, 1, 1, 3, -2], 
 BS[1, 1, 1, 6, 2, 1, 1] -> 512*RR[1, 1, 1, -2, 1, 1, 1, -4, 1], 
 BS[1, 1, 1, 5, 1, 1, 2, 1] -> 512*RR[1, 1, 1, -2, 1, 1, -2, 1, 3], 
 BS[1, 1, 1, 5, 1, 3, 1] -> 512*RR[1, 1, 1, -2, 1, 1, -2, -2, -2], 
 BS[1, 1, 1, 5, 1, 2, 1, 1] -> 512*RR[1, 1, 1, -2, 1, 1, -2, 3, 1], 
 BS[1, 1, 1, 5, 4, 1] -> 512*RR[1, 1, 1, -2, 1, 1, 3, 1, -2], 
 BS[1, 1, 1, 5, 3, 1, 1] -> 512*RR[1, 1, 1, -2, 1, 1, 3, -2, 1], 
 BS[1, 1, 1, 5, 2, 1, 1, 1] -> 512*RR[1, 1, 1, -2, 1, 1, -4, 1, 1], 
 BS[1, 1, 1, 4, 1, 1, 1, 2, 1] -> 512*RR[1, 1, 1, -2, 1, -2, 1, 1, 3], 
 BS[1, 1, 1, 4, 1, 1, 3, 1] -> 512*RR[1, 1, 1, -2, 1, -2, 1, -2, -2], 
 BS[1, 1, 1, 4, 1, 1, 2, 1, 1] -> 512*RR[1, 1, 1, -2, 1, -2, 1, 3, 1], 
 BS[1, 1, 1, 4, 1, 4, 1] -> 512*RR[1, 1, 1, -2, 1, -2, -2, 1, -2], 
 BS[1, 1, 1, 4, 1, 3, 1, 1] -> 512*RR[1, 1, 1, -2, 1, -2, -2, -2, 1], 
 BS[1, 1, 1, 4, 1, 2, 1, 1, 1] -> 512*RR[1, 1, 1, -2, 1, -2, 3, 1, 1], 
 BS[1, 1, 1, 4, 5, 1] -> 512*RR[1, 1, 1, -2, 1, 3, 1, 1, -2], 
 BS[1, 1, 1, 4, 4, 1, 1] -> 512*RR[1, 1, 1, -2, 1, 3, 1, -2, 1], 
 BS[1, 1, 1, 4, 3, 1, 1, 1] -> 512*RR[1, 1, 1, -2, 1, 3, -2, 1, 1], 
 BS[1, 1, 1, 4, 2, 1, 1, 1, 1] -> 512*RR[1, 1, 1, -2, 1, -4, 1, 1, 1], 
 BS[1, 1, 1, 3, 1, 1, 1, 1, 2, 1] -> 512*RR[1, 1, 1, -2, -2, 1, 1, 1, 3], 
 BS[1, 1, 1, 3, 1, 1, 1, 3, 1] -> 512*RR[1, 1, 1, -2, -2, 1, 1, -2, -2], 
 BS[1, 1, 1, 3, 1, 1, 1, 2, 1, 1] -> 512*RR[1, 1, 1, -2, -2, 1, 1, 3, 1], 
 BS[1, 1, 1, 3, 1, 1, 4, 1] -> 512*RR[1, 1, 1, -2, -2, 1, -2, 1, -2], 
 BS[1, 1, 1, 3, 1, 1, 3, 1, 1] -> 512*RR[1, 1, 1, -2, -2, 1, -2, -2, 1], 
 BS[1, 1, 1, 3, 1, 1, 2, 1, 1, 1] -> 512*RR[1, 1, 1, -2, -2, 1, 3, 1, 1], 
 BS[1, 1, 1, 3, 1, 5, 1] -> 512*RR[1, 1, 1, -2, -2, -2, 1, 1, -2], 
 BS[1, 1, 1, 3, 1, 4, 1, 1] -> 512*RR[1, 1, 1, -2, -2, -2, 1, -2, 1], 
 BS[1, 1, 1, 3, 1, 3, 1, 1, 1] -> 512*RR[1, 1, 1, -2, -2, -2, -2, 1, 1], 
 BS[1, 1, 1, 3, 1, 2, 1, 1, 1, 1] -> 512*RR[1, 1, 1, -2, -2, 3, 1, 1, 1], 
 BS[1, 1, 1, 3, 6, 1] -> 512*RR[1, 1, 1, -2, 3, 1, 1, 1, -2], 
 BS[1, 1, 1, 3, 5, 1, 1] -> 512*RR[1, 1, 1, -2, 3, 1, 1, -2, 1], 
 BS[1, 1, 1, 3, 4, 1, 1, 1] -> 512*RR[1, 1, 1, -2, 3, 1, -2, 1, 1], 
 BS[1, 1, 1, 3, 3, 1, 1, 1, 1] -> 512*RR[1, 1, 1, -2, 3, -2, 1, 1, 1], 
 BS[1, 1, 1, 3, 2, 1, 1, 1, 1, 1] -> 512*RR[1, 1, 1, -2, -4, 1, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1] -> 512*RR[1, 1, 1, 3, 1, 1, 1, 1, 3], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 3, 1] -> 512*RR[1, 1, 1, 3, 1, 1, 1, -2, -2], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 2, 1, 1] -> 512*RR[1, 1, 1, 3, 1, 1, 1, 3, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 4, 1] -> 512*RR[1, 1, 1, 3, 1, 1, -2, 1, -2], 
 BS[1, 1, 1, 2, 1, 1, 1, 3, 1, 1] -> 512*RR[1, 1, 1, 3, 1, 1, -2, -2, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 2, 1, 1, 1] -> 512*RR[1, 1, 1, 3, 1, 1, 3, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 5, 1] -> 512*RR[1, 1, 1, 3, 1, -2, 1, 1, -2], 
 BS[1, 1, 1, 2, 1, 1, 4, 1, 1] -> 512*RR[1, 1, 1, 3, 1, -2, 1, -2, 1], 
 BS[1, 1, 1, 2, 1, 1, 3, 1, 1, 1] -> 512*RR[1, 1, 1, 3, 1, -2, -2, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 2, 1, 1, 1, 1] -> 512*RR[1, 1, 1, 3, 1, 3, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 6, 1] -> 512*RR[1, 1, 1, 3, -2, 1, 1, 1, -2], 
 BS[1, 1, 1, 2, 1, 5, 1, 1] -> 512*RR[1, 1, 1, 3, -2, 1, 1, -2, 1], 
 BS[1, 1, 1, 2, 1, 4, 1, 1, 1] -> 512*RR[1, 1, 1, 3, -2, 1, -2, 1, 1], 
 BS[1, 1, 1, 2, 1, 3, 1, 1, 1, 1] -> 512*RR[1, 1, 1, 3, -2, -2, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 2, 1, 1, 1, 1, 1] -> 512*RR[1, 1, 1, 3, 3, 1, 1, 1, 1], 
 BS[1, 1, 1, 2, 7, 1] -> 512*RR[1, 1, 1, -4, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 2, 6, 1, 1] -> 512*RR[1, 1, 1, -4, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 2, 5, 1, 1, 1] -> 512*RR[1, 1, 1, -4, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 2, 4, 1, 1, 1, 1] -> 512*RR[1, 1, 1, -4, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 2, 3, 1, 1, 1, 1, 1] -> 512*RR[1, 1, 1, -4, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 2, 2, 1, 1, 1, 1, 1, 1] -> 512*RR[1, 1, 1, 5, 1, 1, 1, 1, 1], 
 BS[1, 1, 8, 2, 1] -> 512*RR[1, 1, -2, 1, 1, 1, 1, 1, -4], 
 BS[1, 1, 7, 1, 2, 1] -> 512*RR[1, 1, -2, 1, 1, 1, 1, -2, 3], 
 BS[1, 1, 7, 3, 1] -> 512*RR[1, 1, -2, 1, 1, 1, 1, 3, -2], 
 BS[1, 1, 7, 2, 1, 1] -> 512*RR[1, 1, -2, 1, 1, 1, 1, -4, 1], 
 BS[1, 1, 6, 1, 1, 2, 1] -> 512*RR[1, 1, -2, 1, 1, 1, -2, 1, 3], 
 BS[1, 1, 6, 1, 3, 1] -> 512*RR[1, 1, -2, 1, 1, 1, -2, -2, -2], 
 BS[1, 1, 6, 1, 2, 1, 1] -> 512*RR[1, 1, -2, 1, 1, 1, -2, 3, 1], 
 BS[1, 1, 6, 4, 1] -> 512*RR[1, 1, -2, 1, 1, 1, 3, 1, -2], 
 BS[1, 1, 6, 3, 1, 1] -> 512*RR[1, 1, -2, 1, 1, 1, 3, -2, 1], 
 BS[1, 1, 6, 2, 1, 1, 1] -> 512*RR[1, 1, -2, 1, 1, 1, -4, 1, 1], 
 BS[1, 1, 5, 1, 1, 1, 2, 1] -> 512*RR[1, 1, -2, 1, 1, -2, 1, 1, 3], 
 BS[1, 1, 5, 1, 1, 3, 1] -> 512*RR[1, 1, -2, 1, 1, -2, 1, -2, -2], 
 BS[1, 1, 5, 1, 1, 2, 1, 1] -> 512*RR[1, 1, -2, 1, 1, -2, 1, 3, 1], 
 BS[1, 1, 5, 1, 4, 1] -> 512*RR[1, 1, -2, 1, 1, -2, -2, 1, -2], 
 BS[1, 1, 5, 1, 3, 1, 1] -> 512*RR[1, 1, -2, 1, 1, -2, -2, -2, 1], 
 BS[1, 1, 5, 1, 2, 1, 1, 1] -> 512*RR[1, 1, -2, 1, 1, -2, 3, 1, 1], 
 BS[1, 1, 5, 5, 1] -> 512*RR[1, 1, -2, 1, 1, 3, 1, 1, -2], 
 BS[1, 1, 5, 4, 1, 1] -> 512*RR[1, 1, -2, 1, 1, 3, 1, -2, 1], 
 BS[1, 1, 5, 3, 1, 1, 1] -> 512*RR[1, 1, -2, 1, 1, 3, -2, 1, 1], 
 BS[1, 1, 5, 2, 1, 1, 1, 1] -> 512*RR[1, 1, -2, 1, 1, -4, 1, 1, 1], 
 BS[1, 1, 4, 1, 1, 1, 1, 2, 1] -> 512*RR[1, 1, -2, 1, -2, 1, 1, 1, 3], 
 BS[1, 1, 4, 1, 1, 1, 3, 1] -> 512*RR[1, 1, -2, 1, -2, 1, 1, -2, -2], 
 BS[1, 1, 4, 1, 1, 1, 2, 1, 1] -> 512*RR[1, 1, -2, 1, -2, 1, 1, 3, 1], 
 BS[1, 1, 4, 1, 1, 4, 1] -> 512*RR[1, 1, -2, 1, -2, 1, -2, 1, -2], 
 BS[1, 1, 4, 1, 1, 3, 1, 1] -> 512*RR[1, 1, -2, 1, -2, 1, -2, -2, 1], 
 BS[1, 1, 4, 1, 1, 2, 1, 1, 1] -> 512*RR[1, 1, -2, 1, -2, 1, 3, 1, 1], 
 BS[1, 1, 4, 1, 5, 1] -> 512*RR[1, 1, -2, 1, -2, -2, 1, 1, -2], 
 BS[1, 1, 4, 1, 4, 1, 1] -> 512*RR[1, 1, -2, 1, -2, -2, 1, -2, 1], 
 BS[1, 1, 4, 1, 3, 1, 1, 1] -> 512*RR[1, 1, -2, 1, -2, -2, -2, 1, 1], 
 BS[1, 1, 4, 1, 2, 1, 1, 1, 1] -> 512*RR[1, 1, -2, 1, -2, 3, 1, 1, 1], 
 BS[1, 1, 4, 6, 1] -> 512*RR[1, 1, -2, 1, 3, 1, 1, 1, -2], 
 BS[1, 1, 4, 5, 1, 1] -> 512*RR[1, 1, -2, 1, 3, 1, 1, -2, 1], 
 BS[1, 1, 4, 4, 1, 1, 1] -> 512*RR[1, 1, -2, 1, 3, 1, -2, 1, 1], 
 BS[1, 1, 4, 3, 1, 1, 1, 1] -> 512*RR[1, 1, -2, 1, 3, -2, 1, 1, 1], 
 BS[1, 1, 4, 2, 1, 1, 1, 1, 1] -> 512*RR[1, 1, -2, 1, -4, 1, 1, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 1, 1, 2, 1] -> 512*RR[1, 1, -2, -2, 1, 1, 1, 1, 3], 
 BS[1, 1, 3, 1, 1, 1, 1, 3, 1] -> 512*RR[1, 1, -2, -2, 1, 1, 1, -2, -2], 
 BS[1, 1, 3, 1, 1, 1, 1, 2, 1, 1] -> 512*RR[1, 1, -2, -2, 1, 1, 1, 3, 1], 
 BS[1, 1, 3, 1, 1, 1, 4, 1] -> 512*RR[1, 1, -2, -2, 1, 1, -2, 1, -2], 
 BS[1, 1, 3, 1, 1, 1, 3, 1, 1] -> 512*RR[1, 1, -2, -2, 1, 1, -2, -2, 1], 
 BS[1, 1, 3, 1, 1, 1, 2, 1, 1, 1] -> 512*RR[1, 1, -2, -2, 1, 1, 3, 1, 1], 
 BS[1, 1, 3, 1, 1, 5, 1] -> 512*RR[1, 1, -2, -2, 1, -2, 1, 1, -2], 
 BS[1, 1, 3, 1, 1, 4, 1, 1] -> 512*RR[1, 1, -2, -2, 1, -2, 1, -2, 1], 
 BS[1, 1, 3, 1, 1, 3, 1, 1, 1] -> 512*RR[1, 1, -2, -2, 1, -2, -2, 1, 1], 
 BS[1, 1, 3, 1, 1, 2, 1, 1, 1, 1] -> 512*RR[1, 1, -2, -2, 1, 3, 1, 1, 1], 
 BS[1, 1, 3, 1, 6, 1] -> 512*RR[1, 1, -2, -2, -2, 1, 1, 1, -2], 
 BS[1, 1, 3, 1, 5, 1, 1] -> 512*RR[1, 1, -2, -2, -2, 1, 1, -2, 1], 
 BS[1, 1, 3, 1, 4, 1, 1, 1] -> 512*RR[1, 1, -2, -2, -2, 1, -2, 1, 1], 
 BS[1, 1, 3, 1, 3, 1, 1, 1, 1] -> 512*RR[1, 1, -2, -2, -2, -2, 1, 1, 1], 
 BS[1, 1, 3, 1, 2, 1, 1, 1, 1, 1] -> 512*RR[1, 1, -2, -2, 3, 1, 1, 1, 1], 
 BS[1, 1, 3, 7, 1] -> 512*RR[1, 1, -2, 3, 1, 1, 1, 1, -2], 
 BS[1, 1, 3, 6, 1, 1] -> 512*RR[1, 1, -2, 3, 1, 1, 1, -2, 1], 
 BS[1, 1, 3, 5, 1, 1, 1] -> 512*RR[1, 1, -2, 3, 1, 1, -2, 1, 1], 
 BS[1, 1, 3, 4, 1, 1, 1, 1] -> 512*RR[1, 1, -2, 3, 1, -2, 1, 1, 1], 
 BS[1, 1, 3, 3, 1, 1, 1, 1, 1] -> 512*RR[1, 1, -2, 3, -2, 1, 1, 1, 1], 
 BS[1, 1, 3, 2, 1, 1, 1, 1, 1, 1] -> 512*RR[1, 1, -2, -4, 1, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1] -> 512*RR[1, 1, 3, 1, 1, 1, 1, 1, 3], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 3, 1] -> 512*RR[1, 1, 3, 1, 1, 1, 1, -2, -2], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1] -> 512*RR[1, 1, 3, 1, 1, 1, 1, 3, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 4, 1] -> 512*RR[1, 1, 3, 1, 1, 1, -2, 1, -2], 
 BS[1, 1, 2, 1, 1, 1, 1, 3, 1, 1] -> 512*RR[1, 1, 3, 1, 1, 1, -2, -2, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 2, 1, 1, 1] -> 512*RR[1, 1, 3, 1, 1, 1, 3, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 5, 1] -> 512*RR[1, 1, 3, 1, 1, -2, 1, 1, -2], 
 BS[1, 1, 2, 1, 1, 1, 4, 1, 1] -> 512*RR[1, 1, 3, 1, 1, -2, 1, -2, 1], 
 BS[1, 1, 2, 1, 1, 1, 3, 1, 1, 1] -> 512*RR[1, 1, 3, 1, 1, -2, -2, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 2, 1, 1, 1, 1] -> 512*RR[1, 1, 3, 1, 1, 3, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 6, 1] -> 512*RR[1, 1, 3, 1, -2, 1, 1, 1, -2], 
 BS[1, 1, 2, 1, 1, 5, 1, 1] -> 512*RR[1, 1, 3, 1, -2, 1, 1, -2, 1], 
 BS[1, 1, 2, 1, 1, 4, 1, 1, 1] -> 512*RR[1, 1, 3, 1, -2, 1, -2, 1, 1], 
 BS[1, 1, 2, 1, 1, 3, 1, 1, 1, 1] -> 512*RR[1, 1, 3, 1, -2, -2, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 2, 1, 1, 1, 1, 1] -> 512*RR[1, 1, 3, 1, 3, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 7, 1] -> 512*RR[1, 1, 3, -2, 1, 1, 1, 1, -2], 
 BS[1, 1, 2, 1, 6, 1, 1] -> 512*RR[1, 1, 3, -2, 1, 1, 1, -2, 1], 
 BS[1, 1, 2, 1, 5, 1, 1, 1] -> 512*RR[1, 1, 3, -2, 1, 1, -2, 1, 1], 
 BS[1, 1, 2, 1, 4, 1, 1, 1, 1] -> 512*RR[1, 1, 3, -2, 1, -2, 1, 1, 1], 
 BS[1, 1, 2, 1, 3, 1, 1, 1, 1, 1] -> 512*RR[1, 1, 3, -2, -2, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 2, 1, 1, 1, 1, 1, 1] -> 512*RR[1, 1, 3, 3, 1, 1, 1, 1, 1], 
 BS[1, 1, 2, 8, 1] -> 512*RR[1, 1, -4, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 2, 7, 1, 1] -> 512*RR[1, 1, -4, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 2, 6, 1, 1, 1] -> 512*RR[1, 1, -4, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 2, 5, 1, 1, 1, 1] -> 512*RR[1, 1, -4, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 2, 4, 1, 1, 1, 1, 1] -> 512*RR[1, 1, -4, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 2, 3, 1, 1, 1, 1, 1, 1] -> 512*RR[1, 1, -4, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 2, 2, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[1, 1, 5, 1, 1, 1, 1, 1, 1], 
 BS[1, 9, 2, 1] -> 512*RR[1, -2, 1, 1, 1, 1, 1, 1, -4], 
 BS[1, 8, 1, 2, 1] -> 512*RR[1, -2, 1, 1, 1, 1, 1, -2, 3], 
 BS[1, 8, 3, 1] -> 512*RR[1, -2, 1, 1, 1, 1, 1, 3, -2], 
 BS[1, 8, 2, 1, 1] -> 512*RR[1, -2, 1, 1, 1, 1, 1, -4, 1], 
 BS[1, 7, 1, 1, 2, 1] -> 512*RR[1, -2, 1, 1, 1, 1, -2, 1, 3], 
 BS[1, 7, 1, 3, 1] -> 512*RR[1, -2, 1, 1, 1, 1, -2, -2, -2], 
 BS[1, 7, 1, 2, 1, 1] -> 512*RR[1, -2, 1, 1, 1, 1, -2, 3, 1], 
 BS[1, 7, 4, 1] -> 512*RR[1, -2, 1, 1, 1, 1, 3, 1, -2], 
 BS[1, 7, 3, 1, 1] -> 512*RR[1, -2, 1, 1, 1, 1, 3, -2, 1], 
 BS[1, 7, 2, 1, 1, 1] -> 512*RR[1, -2, 1, 1, 1, 1, -4, 1, 1], 
 BS[1, 6, 1, 1, 1, 2, 1] -> 512*RR[1, -2, 1, 1, 1, -2, 1, 1, 3], 
 BS[1, 6, 1, 1, 3, 1] -> 512*RR[1, -2, 1, 1, 1, -2, 1, -2, -2], 
 BS[1, 6, 1, 1, 2, 1, 1] -> 512*RR[1, -2, 1, 1, 1, -2, 1, 3, 1], 
 BS[1, 6, 1, 4, 1] -> 512*RR[1, -2, 1, 1, 1, -2, -2, 1, -2], 
 BS[1, 6, 1, 3, 1, 1] -> 512*RR[1, -2, 1, 1, 1, -2, -2, -2, 1], 
 BS[1, 6, 1, 2, 1, 1, 1] -> 512*RR[1, -2, 1, 1, 1, -2, 3, 1, 1], 
 BS[1, 6, 5, 1] -> 512*RR[1, -2, 1, 1, 1, 3, 1, 1, -2], 
 BS[1, 6, 4, 1, 1] -> 512*RR[1, -2, 1, 1, 1, 3, 1, -2, 1], 
 BS[1, 6, 3, 1, 1, 1] -> 512*RR[1, -2, 1, 1, 1, 3, -2, 1, 1], 
 BS[1, 6, 2, 1, 1, 1, 1] -> 512*RR[1, -2, 1, 1, 1, -4, 1, 1, 1], 
 BS[1, 5, 1, 1, 1, 1, 2, 1] -> 512*RR[1, -2, 1, 1, -2, 1, 1, 1, 3], 
 BS[1, 5, 1, 1, 1, 3, 1] -> 512*RR[1, -2, 1, 1, -2, 1, 1, -2, -2], 
 BS[1, 5, 1, 1, 1, 2, 1, 1] -> 512*RR[1, -2, 1, 1, -2, 1, 1, 3, 1], 
 BS[1, 5, 1, 1, 4, 1] -> 512*RR[1, -2, 1, 1, -2, 1, -2, 1, -2], 
 BS[1, 5, 1, 1, 3, 1, 1] -> 512*RR[1, -2, 1, 1, -2, 1, -2, -2, 1], 
 BS[1, 5, 1, 1, 2, 1, 1, 1] -> 512*RR[1, -2, 1, 1, -2, 1, 3, 1, 1], 
 BS[1, 5, 1, 5, 1] -> 512*RR[1, -2, 1, 1, -2, -2, 1, 1, -2], 
 BS[1, 5, 1, 4, 1, 1] -> 512*RR[1, -2, 1, 1, -2, -2, 1, -2, 1], 
 BS[1, 5, 1, 3, 1, 1, 1] -> 512*RR[1, -2, 1, 1, -2, -2, -2, 1, 1], 
 BS[1, 5, 1, 2, 1, 1, 1, 1] -> 512*RR[1, -2, 1, 1, -2, 3, 1, 1, 1], 
 BS[1, 5, 6, 1] -> 512*RR[1, -2, 1, 1, 3, 1, 1, 1, -2], 
 BS[1, 5, 5, 1, 1] -> 512*RR[1, -2, 1, 1, 3, 1, 1, -2, 1], 
 BS[1, 5, 4, 1, 1, 1] -> 512*RR[1, -2, 1, 1, 3, 1, -2, 1, 1], 
 BS[1, 5, 3, 1, 1, 1, 1] -> 512*RR[1, -2, 1, 1, 3, -2, 1, 1, 1], 
 BS[1, 5, 2, 1, 1, 1, 1, 1] -> 512*RR[1, -2, 1, 1, -4, 1, 1, 1, 1], 
 BS[1, 4, 1, 1, 1, 1, 1, 2, 1] -> 512*RR[1, -2, 1, -2, 1, 1, 1, 1, 3], 
 BS[1, 4, 1, 1, 1, 1, 3, 1] -> 512*RR[1, -2, 1, -2, 1, 1, 1, -2, -2], 
 BS[1, 4, 1, 1, 1, 1, 2, 1, 1] -> 512*RR[1, -2, 1, -2, 1, 1, 1, 3, 1], 
 BS[1, 4, 1, 1, 1, 4, 1] -> 512*RR[1, -2, 1, -2, 1, 1, -2, 1, -2], 
 BS[1, 4, 1, 1, 1, 3, 1, 1] -> 512*RR[1, -2, 1, -2, 1, 1, -2, -2, 1], 
 BS[1, 4, 1, 1, 1, 2, 1, 1, 1] -> 512*RR[1, -2, 1, -2, 1, 1, 3, 1, 1], 
 BS[1, 4, 1, 1, 5, 1] -> 512*RR[1, -2, 1, -2, 1, -2, 1, 1, -2], 
 BS[1, 4, 1, 1, 4, 1, 1] -> 512*RR[1, -2, 1, -2, 1, -2, 1, -2, 1], 
 BS[1, 4, 1, 1, 3, 1, 1, 1] -> 512*RR[1, -2, 1, -2, 1, -2, -2, 1, 1], 
 BS[1, 4, 1, 1, 2, 1, 1, 1, 1] -> 512*RR[1, -2, 1, -2, 1, 3, 1, 1, 1], 
 BS[1, 4, 1, 6, 1] -> 512*RR[1, -2, 1, -2, -2, 1, 1, 1, -2], 
 BS[1, 4, 1, 5, 1, 1] -> 512*RR[1, -2, 1, -2, -2, 1, 1, -2, 1], 
 BS[1, 4, 1, 4, 1, 1, 1] -> 512*RR[1, -2, 1, -2, -2, 1, -2, 1, 1], 
 BS[1, 4, 1, 3, 1, 1, 1, 1] -> 512*RR[1, -2, 1, -2, -2, -2, 1, 1, 1], 
 BS[1, 4, 1, 2, 1, 1, 1, 1, 1] -> 512*RR[1, -2, 1, -2, 3, 1, 1, 1, 1], 
 BS[1, 4, 7, 1] -> 512*RR[1, -2, 1, 3, 1, 1, 1, 1, -2], 
 BS[1, 4, 6, 1, 1] -> 512*RR[1, -2, 1, 3, 1, 1, 1, -2, 1], 
 BS[1, 4, 5, 1, 1, 1] -> 512*RR[1, -2, 1, 3, 1, 1, -2, 1, 1], 
 BS[1, 4, 4, 1, 1, 1, 1] -> 512*RR[1, -2, 1, 3, 1, -2, 1, 1, 1], 
 BS[1, 4, 3, 1, 1, 1, 1, 1] -> 512*RR[1, -2, 1, 3, -2, 1, 1, 1, 1], 
 BS[1, 4, 2, 1, 1, 1, 1, 1, 1] -> 512*RR[1, -2, 1, -4, 1, 1, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 1, 1, 2, 1] -> 512*RR[1, -2, -2, 1, 1, 1, 1, 1, 3], 
 BS[1, 3, 1, 1, 1, 1, 1, 3, 1] -> 512*RR[1, -2, -2, 1, 1, 1, 1, -2, -2], 
 BS[1, 3, 1, 1, 1, 1, 1, 2, 1, 1] -> 512*RR[1, -2, -2, 1, 1, 1, 1, 3, 1], 
 BS[1, 3, 1, 1, 1, 1, 4, 1] -> 512*RR[1, -2, -2, 1, 1, 1, -2, 1, -2], 
 BS[1, 3, 1, 1, 1, 1, 3, 1, 1] -> 512*RR[1, -2, -2, 1, 1, 1, -2, -2, 1], 
 BS[1, 3, 1, 1, 1, 1, 2, 1, 1, 1] -> 512*RR[1, -2, -2, 1, 1, 1, 3, 1, 1], 
 BS[1, 3, 1, 1, 1, 5, 1] -> 512*RR[1, -2, -2, 1, 1, -2, 1, 1, -2], 
 BS[1, 3, 1, 1, 1, 4, 1, 1] -> 512*RR[1, -2, -2, 1, 1, -2, 1, -2, 1], 
 BS[1, 3, 1, 1, 1, 3, 1, 1, 1] -> 512*RR[1, -2, -2, 1, 1, -2, -2, 1, 1], 
 BS[1, 3, 1, 1, 1, 2, 1, 1, 1, 1] -> 512*RR[1, -2, -2, 1, 1, 3, 1, 1, 1], 
 BS[1, 3, 1, 1, 6, 1] -> 512*RR[1, -2, -2, 1, -2, 1, 1, 1, -2], 
 BS[1, 3, 1, 1, 5, 1, 1] -> 512*RR[1, -2, -2, 1, -2, 1, 1, -2, 1], 
 BS[1, 3, 1, 1, 4, 1, 1, 1] -> 512*RR[1, -2, -2, 1, -2, 1, -2, 1, 1], 
 BS[1, 3, 1, 1, 3, 1, 1, 1, 1] -> 512*RR[1, -2, -2, 1, -2, -2, 1, 1, 1], 
 BS[1, 3, 1, 1, 2, 1, 1, 1, 1, 1] -> 512*RR[1, -2, -2, 1, 3, 1, 1, 1, 1], 
 BS[1, 3, 1, 7, 1] -> 512*RR[1, -2, -2, -2, 1, 1, 1, 1, -2], 
 BS[1, 3, 1, 6, 1, 1] -> 512*RR[1, -2, -2, -2, 1, 1, 1, -2, 1], 
 BS[1, 3, 1, 5, 1, 1, 1] -> 512*RR[1, -2, -2, -2, 1, 1, -2, 1, 1], 
 BS[1, 3, 1, 4, 1, 1, 1, 1] -> 512*RR[1, -2, -2, -2, 1, -2, 1, 1, 1], 
 BS[1, 3, 1, 3, 1, 1, 1, 1, 1] -> 512*RR[1, -2, -2, -2, -2, 1, 1, 1, 1], 
 BS[1, 3, 1, 2, 1, 1, 1, 1, 1, 1] -> 512*RR[1, -2, -2, 3, 1, 1, 1, 1, 1], 
 BS[1, 3, 8, 1] -> 512*RR[1, -2, 3, 1, 1, 1, 1, 1, -2], 
 BS[1, 3, 7, 1, 1] -> 512*RR[1, -2, 3, 1, 1, 1, 1, -2, 1], 
 BS[1, 3, 6, 1, 1, 1] -> 512*RR[1, -2, 3, 1, 1, 1, -2, 1, 1], 
 BS[1, 3, 5, 1, 1, 1, 1] -> 512*RR[1, -2, 3, 1, 1, -2, 1, 1, 1], 
 BS[1, 3, 4, 1, 1, 1, 1, 1] -> 512*RR[1, -2, 3, 1, -2, 1, 1, 1, 1], 
 BS[1, 3, 3, 1, 1, 1, 1, 1, 1] -> 512*RR[1, -2, 3, -2, 1, 1, 1, 1, 1], 
 BS[1, 3, 2, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[1, -2, -4, 1, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 1, 2, 1] -> 512*RR[1, 3, 1, 1, 1, 1, 1, 1, 3], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 3, 1] -> 512*RR[1, 3, 1, 1, 1, 1, 1, -2, -2], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1] -> 512*RR[1, 3, 1, 1, 1, 1, 1, 3, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 4, 1] -> 512*RR[1, 3, 1, 1, 1, 1, -2, 1, -2], 
 BS[1, 2, 1, 1, 1, 1, 1, 3, 1, 1] -> 512*RR[1, 3, 1, 1, 1, 1, -2, -2, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 2, 1, 1, 1] -> 512*RR[1, 3, 1, 1, 1, 1, 3, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 5, 1] -> 512*RR[1, 3, 1, 1, 1, -2, 1, 1, -2], 
 BS[1, 2, 1, 1, 1, 1, 4, 1, 1] -> 512*RR[1, 3, 1, 1, 1, -2, 1, -2, 1], 
 BS[1, 2, 1, 1, 1, 1, 3, 1, 1, 1] -> 512*RR[1, 3, 1, 1, 1, -2, -2, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 2, 1, 1, 1, 1] -> 512*RR[1, 3, 1, 1, 1, 3, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 6, 1] -> 512*RR[1, 3, 1, 1, -2, 1, 1, 1, -2], 
 BS[1, 2, 1, 1, 1, 5, 1, 1] -> 512*RR[1, 3, 1, 1, -2, 1, 1, -2, 1], 
 BS[1, 2, 1, 1, 1, 4, 1, 1, 1] -> 512*RR[1, 3, 1, 1, -2, 1, -2, 1, 1], 
 BS[1, 2, 1, 1, 1, 3, 1, 1, 1, 1] -> 512*RR[1, 3, 1, 1, -2, -2, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 2, 1, 1, 1, 1, 1] -> 512*RR[1, 3, 1, 1, 3, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 7, 1] -> 512*RR[1, 3, 1, -2, 1, 1, 1, 1, -2], 
 BS[1, 2, 1, 1, 6, 1, 1] -> 512*RR[1, 3, 1, -2, 1, 1, 1, -2, 1], 
 BS[1, 2, 1, 1, 5, 1, 1, 1] -> 512*RR[1, 3, 1, -2, 1, 1, -2, 1, 1], 
 BS[1, 2, 1, 1, 4, 1, 1, 1, 1] -> 512*RR[1, 3, 1, -2, 1, -2, 1, 1, 1], 
 BS[1, 2, 1, 1, 3, 1, 1, 1, 1, 1] -> 512*RR[1, 3, 1, -2, -2, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 2, 1, 1, 1, 1, 1, 1] -> 512*RR[1, 3, 1, 3, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 8, 1] -> 512*RR[1, 3, -2, 1, 1, 1, 1, 1, -2], 
 BS[1, 2, 1, 7, 1, 1] -> 512*RR[1, 3, -2, 1, 1, 1, 1, -2, 1], 
 BS[1, 2, 1, 6, 1, 1, 1] -> 512*RR[1, 3, -2, 1, 1, 1, -2, 1, 1], 
 BS[1, 2, 1, 5, 1, 1, 1, 1] -> 512*RR[1, 3, -2, 1, 1, -2, 1, 1, 1], 
 BS[1, 2, 1, 4, 1, 1, 1, 1, 1] -> 512*RR[1, 3, -2, 1, -2, 1, 1, 1, 1], 
 BS[1, 2, 1, 3, 1, 1, 1, 1, 1, 1] -> 512*RR[1, 3, -2, -2, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 2, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[1, 3, 3, 1, 1, 1, 1, 1, 1], 
 BS[1, 2, 9, 1] -> 512*RR[1, -4, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 2, 8, 1, 1] -> 512*RR[1, -4, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 2, 7, 1, 1, 1] -> 512*RR[1, -4, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 2, 6, 1, 1, 1, 1] -> 512*RR[1, -4, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 2, 5, 1, 1, 1, 1, 1] -> 512*RR[1, -4, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 2, 4, 1, 1, 1, 1, 1, 1] -> 512*RR[1, -4, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 2, 3, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[1, -4, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[1, 5, 1, 1, 1, 1, 1, 1, 1], 
 BS[10, 2, 1] -> 512*RR[-2, 1, 1, 1, 1, 1, 1, 1, -4], 
 BS[9, 1, 2, 1] -> 512*RR[-2, 1, 1, 1, 1, 1, 1, -2, 3], 
 BS[9, 3, 1] -> 512*RR[-2, 1, 1, 1, 1, 1, 1, 3, -2], 
 BS[9, 2, 1, 1] -> 512*RR[-2, 1, 1, 1, 1, 1, 1, -4, 1], 
 BS[8, 1, 1, 2, 1] -> 512*RR[-2, 1, 1, 1, 1, 1, -2, 1, 3], 
 BS[8, 1, 3, 1] -> 512*RR[-2, 1, 1, 1, 1, 1, -2, -2, -2], 
 BS[8, 1, 2, 1, 1] -> 512*RR[-2, 1, 1, 1, 1, 1, -2, 3, 1], 
 BS[8, 4, 1] -> 512*RR[-2, 1, 1, 1, 1, 1, 3, 1, -2], 
 BS[8, 3, 1, 1] -> 512*RR[-2, 1, 1, 1, 1, 1, 3, -2, 1], 
 BS[8, 2, 1, 1, 1] -> 512*RR[-2, 1, 1, 1, 1, 1, -4, 1, 1], 
 BS[7, 1, 1, 1, 2, 1] -> 512*RR[-2, 1, 1, 1, 1, -2, 1, 1, 3], 
 BS[7, 1, 1, 3, 1] -> 512*RR[-2, 1, 1, 1, 1, -2, 1, -2, -2], 
 BS[7, 1, 1, 2, 1, 1] -> 512*RR[-2, 1, 1, 1, 1, -2, 1, 3, 1], 
 BS[7, 1, 4, 1] -> 512*RR[-2, 1, 1, 1, 1, -2, -2, 1, -2], 
 BS[7, 1, 3, 1, 1] -> 512*RR[-2, 1, 1, 1, 1, -2, -2, -2, 1], 
 BS[7, 1, 2, 1, 1, 1] -> 512*RR[-2, 1, 1, 1, 1, -2, 3, 1, 1], 
 BS[7, 5, 1] -> 512*RR[-2, 1, 1, 1, 1, 3, 1, 1, -2], 
 BS[7, 4, 1, 1] -> 512*RR[-2, 1, 1, 1, 1, 3, 1, -2, 1], 
 BS[7, 3, 1, 1, 1] -> 512*RR[-2, 1, 1, 1, 1, 3, -2, 1, 1], 
 BS[7, 2, 1, 1, 1, 1] -> 512*RR[-2, 1, 1, 1, 1, -4, 1, 1, 1], 
 BS[6, 1, 1, 1, 1, 2, 1] -> 512*RR[-2, 1, 1, 1, -2, 1, 1, 1, 3], 
 BS[6, 1, 1, 1, 3, 1] -> 512*RR[-2, 1, 1, 1, -2, 1, 1, -2, -2], 
 BS[6, 1, 1, 1, 2, 1, 1] -> 512*RR[-2, 1, 1, 1, -2, 1, 1, 3, 1], 
 BS[6, 1, 1, 4, 1] -> 512*RR[-2, 1, 1, 1, -2, 1, -2, 1, -2], 
 BS[6, 1, 1, 3, 1, 1] -> 512*RR[-2, 1, 1, 1, -2, 1, -2, -2, 1], 
 BS[6, 1, 1, 2, 1, 1, 1] -> 512*RR[-2, 1, 1, 1, -2, 1, 3, 1, 1], 
 BS[6, 1, 5, 1] -> 512*RR[-2, 1, 1, 1, -2, -2, 1, 1, -2], 
 BS[6, 1, 4, 1, 1] -> 512*RR[-2, 1, 1, 1, -2, -2, 1, -2, 1], 
 BS[6, 1, 3, 1, 1, 1] -> 512*RR[-2, 1, 1, 1, -2, -2, -2, 1, 1], 
 BS[6, 1, 2, 1, 1, 1, 1] -> 512*RR[-2, 1, 1, 1, -2, 3, 1, 1, 1], 
 BS[6, 6, 1] -> 512*RR[-2, 1, 1, 1, 3, 1, 1, 1, -2], 
 BS[6, 5, 1, 1] -> 512*RR[-2, 1, 1, 1, 3, 1, 1, -2, 1], 
 BS[6, 4, 1, 1, 1] -> 512*RR[-2, 1, 1, 1, 3, 1, -2, 1, 1], 
 BS[6, 3, 1, 1, 1, 1] -> 512*RR[-2, 1, 1, 1, 3, -2, 1, 1, 1], 
 BS[6, 2, 1, 1, 1, 1, 1] -> 512*RR[-2, 1, 1, 1, -4, 1, 1, 1, 1], 
 BS[5, 1, 1, 1, 1, 1, 2, 1] -> 512*RR[-2, 1, 1, -2, 1, 1, 1, 1, 3], 
 BS[5, 1, 1, 1, 1, 3, 1] -> 512*RR[-2, 1, 1, -2, 1, 1, 1, -2, -2], 
 BS[5, 1, 1, 1, 1, 2, 1, 1] -> 512*RR[-2, 1, 1, -2, 1, 1, 1, 3, 1], 
 BS[5, 1, 1, 1, 4, 1] -> 512*RR[-2, 1, 1, -2, 1, 1, -2, 1, -2], 
 BS[5, 1, 1, 1, 3, 1, 1] -> 512*RR[-2, 1, 1, -2, 1, 1, -2, -2, 1], 
 BS[5, 1, 1, 1, 2, 1, 1, 1] -> 512*RR[-2, 1, 1, -2, 1, 1, 3, 1, 1], 
 BS[5, 1, 1, 5, 1] -> 512*RR[-2, 1, 1, -2, 1, -2, 1, 1, -2], 
 BS[5, 1, 1, 4, 1, 1] -> 512*RR[-2, 1, 1, -2, 1, -2, 1, -2, 1], 
 BS[5, 1, 1, 3, 1, 1, 1] -> 512*RR[-2, 1, 1, -2, 1, -2, -2, 1, 1], 
 BS[5, 1, 1, 2, 1, 1, 1, 1] -> 512*RR[-2, 1, 1, -2, 1, 3, 1, 1, 1], 
 BS[5, 1, 6, 1] -> 512*RR[-2, 1, 1, -2, -2, 1, 1, 1, -2], 
 BS[5, 1, 5, 1, 1] -> 512*RR[-2, 1, 1, -2, -2, 1, 1, -2, 1], 
 BS[5, 1, 4, 1, 1, 1] -> 512*RR[-2, 1, 1, -2, -2, 1, -2, 1, 1], 
 BS[5, 1, 3, 1, 1, 1, 1] -> 512*RR[-2, 1, 1, -2, -2, -2, 1, 1, 1], 
 BS[5, 1, 2, 1, 1, 1, 1, 1] -> 512*RR[-2, 1, 1, -2, 3, 1, 1, 1, 1], 
 BS[5, 7, 1] -> 512*RR[-2, 1, 1, 3, 1, 1, 1, 1, -2], 
 BS[5, 6, 1, 1] -> 512*RR[-2, 1, 1, 3, 1, 1, 1, -2, 1], 
 BS[5, 5, 1, 1, 1] -> 512*RR[-2, 1, 1, 3, 1, 1, -2, 1, 1], 
 BS[5, 4, 1, 1, 1, 1] -> 512*RR[-2, 1, 1, 3, 1, -2, 1, 1, 1], 
 BS[5, 3, 1, 1, 1, 1, 1] -> 512*RR[-2, 1, 1, 3, -2, 1, 1, 1, 1], 
 BS[5, 2, 1, 1, 1, 1, 1, 1] -> 512*RR[-2, 1, 1, -4, 1, 1, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 1, 1, 2, 1] -> 512*RR[-2, 1, -2, 1, 1, 1, 1, 1, 3], 
 BS[4, 1, 1, 1, 1, 1, 3, 1] -> 512*RR[-2, 1, -2, 1, 1, 1, 1, -2, -2], 
 BS[4, 1, 1, 1, 1, 1, 2, 1, 1] -> 512*RR[-2, 1, -2, 1, 1, 1, 1, 3, 1], 
 BS[4, 1, 1, 1, 1, 4, 1] -> 512*RR[-2, 1, -2, 1, 1, 1, -2, 1, -2], 
 BS[4, 1, 1, 1, 1, 3, 1, 1] -> 512*RR[-2, 1, -2, 1, 1, 1, -2, -2, 1], 
 BS[4, 1, 1, 1, 1, 2, 1, 1, 1] -> 512*RR[-2, 1, -2, 1, 1, 1, 3, 1, 1], 
 BS[4, 1, 1, 1, 5, 1] -> 512*RR[-2, 1, -2, 1, 1, -2, 1, 1, -2], 
 BS[4, 1, 1, 1, 4, 1, 1] -> 512*RR[-2, 1, -2, 1, 1, -2, 1, -2, 1], 
 BS[4, 1, 1, 1, 3, 1, 1, 1] -> 512*RR[-2, 1, -2, 1, 1, -2, -2, 1, 1], 
 BS[4, 1, 1, 1, 2, 1, 1, 1, 1] -> 512*RR[-2, 1, -2, 1, 1, 3, 1, 1, 1], 
 BS[4, 1, 1, 6, 1] -> 512*RR[-2, 1, -2, 1, -2, 1, 1, 1, -2], 
 BS[4, 1, 1, 5, 1, 1] -> 512*RR[-2, 1, -2, 1, -2, 1, 1, -2, 1], 
 BS[4, 1, 1, 4, 1, 1, 1] -> 512*RR[-2, 1, -2, 1, -2, 1, -2, 1, 1], 
 BS[4, 1, 1, 3, 1, 1, 1, 1] -> 512*RR[-2, 1, -2, 1, -2, -2, 1, 1, 1], 
 BS[4, 1, 1, 2, 1, 1, 1, 1, 1] -> 512*RR[-2, 1, -2, 1, 3, 1, 1, 1, 1], 
 BS[4, 1, 7, 1] -> 512*RR[-2, 1, -2, -2, 1, 1, 1, 1, -2], 
 BS[4, 1, 6, 1, 1] -> 512*RR[-2, 1, -2, -2, 1, 1, 1, -2, 1], 
 BS[4, 1, 5, 1, 1, 1] -> 512*RR[-2, 1, -2, -2, 1, 1, -2, 1, 1], 
 BS[4, 1, 4, 1, 1, 1, 1] -> 512*RR[-2, 1, -2, -2, 1, -2, 1, 1, 1], 
 BS[4, 1, 3, 1, 1, 1, 1, 1] -> 512*RR[-2, 1, -2, -2, -2, 1, 1, 1, 1], 
 BS[4, 1, 2, 1, 1, 1, 1, 1, 1] -> 512*RR[-2, 1, -2, 3, 1, 1, 1, 1, 1], 
 BS[4, 8, 1] -> 512*RR[-2, 1, 3, 1, 1, 1, 1, 1, -2], 
 BS[4, 7, 1, 1] -> 512*RR[-2, 1, 3, 1, 1, 1, 1, -2, 1], 
 BS[4, 6, 1, 1, 1] -> 512*RR[-2, 1, 3, 1, 1, 1, -2, 1, 1], 
 BS[4, 5, 1, 1, 1, 1] -> 512*RR[-2, 1, 3, 1, 1, -2, 1, 1, 1], 
 BS[4, 4, 1, 1, 1, 1, 1] -> 512*RR[-2, 1, 3, 1, -2, 1, 1, 1, 1], 
 BS[4, 3, 1, 1, 1, 1, 1, 1] -> 512*RR[-2, 1, 3, -2, 1, 1, 1, 1, 1], 
 BS[4, 2, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[-2, 1, -4, 1, 1, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 1, 1, 2, 1] -> 512*RR[-2, -2, 1, 1, 1, 1, 1, 1, 3], 
 BS[3, 1, 1, 1, 1, 1, 1, 3, 1] -> 512*RR[-2, -2, 1, 1, 1, 1, 1, -2, -2], 
 BS[3, 1, 1, 1, 1, 1, 1, 2, 1, 1] -> 512*RR[-2, -2, 1, 1, 1, 1, 1, 3, 1], 
 BS[3, 1, 1, 1, 1, 1, 4, 1] -> 512*RR[-2, -2, 1, 1, 1, 1, -2, 1, -2], 
 BS[3, 1, 1, 1, 1, 1, 3, 1, 1] -> 512*RR[-2, -2, 1, 1, 1, 1, -2, -2, 1], 
 BS[3, 1, 1, 1, 1, 1, 2, 1, 1, 1] -> 512*RR[-2, -2, 1, 1, 1, 1, 3, 1, 1], 
 BS[3, 1, 1, 1, 1, 5, 1] -> 512*RR[-2, -2, 1, 1, 1, -2, 1, 1, -2], 
 BS[3, 1, 1, 1, 1, 4, 1, 1] -> 512*RR[-2, -2, 1, 1, 1, -2, 1, -2, 1], 
 BS[3, 1, 1, 1, 1, 3, 1, 1, 1] -> 512*RR[-2, -2, 1, 1, 1, -2, -2, 1, 1], 
 BS[3, 1, 1, 1, 1, 2, 1, 1, 1, 1] -> 512*RR[-2, -2, 1, 1, 1, 3, 1, 1, 1], 
 BS[3, 1, 1, 1, 6, 1] -> 512*RR[-2, -2, 1, 1, -2, 1, 1, 1, -2], 
 BS[3, 1, 1, 1, 5, 1, 1] -> 512*RR[-2, -2, 1, 1, -2, 1, 1, -2, 1], 
 BS[3, 1, 1, 1, 4, 1, 1, 1] -> 512*RR[-2, -2, 1, 1, -2, 1, -2, 1, 1], 
 BS[3, 1, 1, 1, 3, 1, 1, 1, 1] -> 512*RR[-2, -2, 1, 1, -2, -2, 1, 1, 1], 
 BS[3, 1, 1, 1, 2, 1, 1, 1, 1, 1] -> 512*RR[-2, -2, 1, 1, 3, 1, 1, 1, 1], 
 BS[3, 1, 1, 7, 1] -> 512*RR[-2, -2, 1, -2, 1, 1, 1, 1, -2], 
 BS[3, 1, 1, 6, 1, 1] -> 512*RR[-2, -2, 1, -2, 1, 1, 1, -2, 1], 
 BS[3, 1, 1, 5, 1, 1, 1] -> 512*RR[-2, -2, 1, -2, 1, 1, -2, 1, 1], 
 BS[3, 1, 1, 4, 1, 1, 1, 1] -> 512*RR[-2, -2, 1, -2, 1, -2, 1, 1, 1], 
 BS[3, 1, 1, 3, 1, 1, 1, 1, 1] -> 512*RR[-2, -2, 1, -2, -2, 1, 1, 1, 1], 
 BS[3, 1, 1, 2, 1, 1, 1, 1, 1, 1] -> 512*RR[-2, -2, 1, 3, 1, 1, 1, 1, 1], 
 BS[3, 1, 8, 1] -> 512*RR[-2, -2, -2, 1, 1, 1, 1, 1, -2], 
 BS[3, 1, 7, 1, 1] -> 512*RR[-2, -2, -2, 1, 1, 1, 1, -2, 1], 
 BS[3, 1, 6, 1, 1, 1] -> 512*RR[-2, -2, -2, 1, 1, 1, -2, 1, 1], 
 BS[3, 1, 5, 1, 1, 1, 1] -> 512*RR[-2, -2, -2, 1, 1, -2, 1, 1, 1], 
 BS[3, 1, 4, 1, 1, 1, 1, 1] -> 512*RR[-2, -2, -2, 1, -2, 1, 1, 1, 1], 
 BS[3, 1, 3, 1, 1, 1, 1, 1, 1] -> 512*RR[-2, -2, -2, -2, 1, 1, 1, 1, 1], 
 BS[3, 1, 2, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[-2, -2, 3, 1, 1, 1, 1, 1, 1], 
 BS[3, 9, 1] -> 512*RR[-2, 3, 1, 1, 1, 1, 1, 1, -2], 
 BS[3, 8, 1, 1] -> 512*RR[-2, 3, 1, 1, 1, 1, 1, -2, 1], 
 BS[3, 7, 1, 1, 1] -> 512*RR[-2, 3, 1, 1, 1, 1, -2, 1, 1], 
 BS[3, 6, 1, 1, 1, 1] -> 512*RR[-2, 3, 1, 1, 1, -2, 1, 1, 1], 
 BS[3, 5, 1, 1, 1, 1, 1] -> 512*RR[-2, 3, 1, 1, -2, 1, 1, 1, 1], 
 BS[3, 4, 1, 1, 1, 1, 1, 1] -> 512*RR[-2, 3, 1, -2, 1, 1, 1, 1, 1], 
 BS[3, 3, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[-2, 3, -2, 1, 1, 1, 1, 1, 1], 
 BS[3, 2, 1, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[-2, -4, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1] -> 512*RR[3, 1, 1, 1, 1, 1, 1, 1, 3], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 3, 1] -> 512*RR[3, 1, 1, 1, 1, 1, 1, -2, -2], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1] -> 512*RR[3, 1, 1, 1, 1, 1, 1, 3, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 4, 1] -> 512*RR[3, 1, 1, 1, 1, 1, -2, 1, -2], 
 BS[2, 1, 1, 1, 1, 1, 1, 3, 1, 1] -> 512*RR[3, 1, 1, 1, 1, 1, -2, -2, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1] -> 512*RR[3, 1, 1, 1, 1, 1, 3, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 5, 1] -> 512*RR[3, 1, 1, 1, 1, -2, 1, 1, -2], 
 BS[2, 1, 1, 1, 1, 1, 4, 1, 1] -> 512*RR[3, 1, 1, 1, 1, -2, 1, -2, 1], 
 BS[2, 1, 1, 1, 1, 1, 3, 1, 1, 1] -> 512*RR[3, 1, 1, 1, 1, -2, -2, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1] -> 512*RR[3, 1, 1, 1, 1, 3, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 6, 1] -> 512*RR[3, 1, 1, 1, -2, 1, 1, 1, -2], 
 BS[2, 1, 1, 1, 1, 5, 1, 1] -> 512*RR[3, 1, 1, 1, -2, 1, 1, -2, 1], 
 BS[2, 1, 1, 1, 1, 4, 1, 1, 1] -> 512*RR[3, 1, 1, 1, -2, 1, -2, 1, 1], 
 BS[2, 1, 1, 1, 1, 3, 1, 1, 1, 1] -> 512*RR[3, 1, 1, 1, -2, -2, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1] -> 512*RR[3, 1, 1, 1, 3, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 7, 1] -> 512*RR[3, 1, 1, -2, 1, 1, 1, 1, -2], 
 BS[2, 1, 1, 1, 6, 1, 1] -> 512*RR[3, 1, 1, -2, 1, 1, 1, -2, 1], 
 BS[2, 1, 1, 1, 5, 1, 1, 1] -> 512*RR[3, 1, 1, -2, 1, 1, -2, 1, 1], 
 BS[2, 1, 1, 1, 4, 1, 1, 1, 1] -> 512*RR[3, 1, 1, -2, 1, -2, 1, 1, 1], 
 BS[2, 1, 1, 1, 3, 1, 1, 1, 1, 1] -> 512*RR[3, 1, 1, -2, -2, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1] -> 512*RR[3, 1, 1, 3, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 8, 1] -> 512*RR[3, 1, -2, 1, 1, 1, 1, 1, -2], 
 BS[2, 1, 1, 7, 1, 1] -> 512*RR[3, 1, -2, 1, 1, 1, 1, -2, 1], 
 BS[2, 1, 1, 6, 1, 1, 1] -> 512*RR[3, 1, -2, 1, 1, 1, -2, 1, 1], 
 BS[2, 1, 1, 5, 1, 1, 1, 1] -> 512*RR[3, 1, -2, 1, 1, -2, 1, 1, 1], 
 BS[2, 1, 1, 4, 1, 1, 1, 1, 1] -> 512*RR[3, 1, -2, 1, -2, 1, 1, 1, 1], 
 BS[2, 1, 1, 3, 1, 1, 1, 1, 1, 1] -> 512*RR[3, 1, -2, -2, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[3, 1, 3, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 9, 1] -> 512*RR[3, -2, 1, 1, 1, 1, 1, 1, -2], 
 BS[2, 1, 8, 1, 1] -> 512*RR[3, -2, 1, 1, 1, 1, 1, -2, 1], 
 BS[2, 1, 7, 1, 1, 1] -> 512*RR[3, -2, 1, 1, 1, 1, -2, 1, 1], 
 BS[2, 1, 6, 1, 1, 1, 1] -> 512*RR[3, -2, 1, 1, 1, -2, 1, 1, 1], 
 BS[2, 1, 5, 1, 1, 1, 1, 1] -> 512*RR[3, -2, 1, 1, -2, 1, 1, 1, 1], 
 BS[2, 1, 4, 1, 1, 1, 1, 1, 1] -> 512*RR[3, -2, 1, -2, 1, 1, 1, 1, 1], 
 BS[2, 1, 3, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[3, -2, -2, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[3, 3, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 10, 1] -> 512*RR[-4, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[2, 9, 1, 1] -> 512*RR[-4, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[2, 8, 1, 1, 1] -> 512*RR[-4, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[2, 7, 1, 1, 1, 1] -> 512*RR[-4, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[2, 6, 1, 1, 1, 1, 1] -> 512*RR[-4, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[2, 5, 1, 1, 1, 1, 1, 1] -> 512*RR[-4, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[2, 4, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[-4, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[2, 3, 1, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[-4, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[5, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 2] -> -1024*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, -4], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 3, 2] -> -1024*RR[1, 1, 1, 1, 1, 1, 1, 1, -2, 3], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 2] -> -1024*RR[1, 1, 1, 1, 1, 1, 1, 1, 3, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 2, 3] -> -1024*RR[1, 1, 1, 1, 1, 1, 1, 1, -4, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 4, 2] -> -1024*RR[1, 1, 1, 1, 1, 1, 1, -2, 1, 3], 
 BS[1, 1, 1, 1, 1, 1, 1, 3, 1, 2] -> -1024*RR[1, 1, 1, 1, 1, 1, 1, -2, -2, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 3, 3] -> -1024*RR[1, 1, 1, 1, 1, 1, 1, -2, 3, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 2] -> -1024*RR[1, 1, 1, 1, 1, 1, 1, 3, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 1, 3] -> -1024*RR[1, 1, 1, 1, 1, 1, 1, 3, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 4] -> -1024*RR[1, 1, 1, 1, 1, 1, 1, -4, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 5, 2] -> -1024*RR[1, 1, 1, 1, 1, 1, -2, 1, 1, 3], 
 BS[1, 1, 1, 1, 1, 1, 4, 1, 2] -> -1024*RR[1, 1, 1, 1, 1, 1, -2, 1, -2, -2], 
 BS[1, 1, 1, 1, 1, 1, 4, 3] -> -1024*RR[1, 1, 1, 1, 1, 1, -2, 1, 3, 1], 
 BS[1, 1, 1, 1, 1, 1, 3, 1, 1, 2] -> -1024*RR[1, 1, 1, 1, 1, 1, -2, -2, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 3, 1, 3] -> -1024*RR[1, 1, 1, 1, 1, 1, -2, -2, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 3, 4] -> -1024*RR[1, 1, 1, 1, 1, 1, -2, 3, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 2] -> -1024*RR[1, 1, 1, 1, 1, 1, 3, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 1, 3] -> -1024*RR[1, 1, 1, 1, 1, 1, 3, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 4] -> -1024*RR[1, 1, 1, 1, 1, 1, 3, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 5] -> -1024*RR[1, 1, 1, 1, 1, 1, -4, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 6, 2] -> -1024*RR[1, 1, 1, 1, 1, -2, 1, 1, 1, 3], 
 BS[1, 1, 1, 1, 1, 5, 1, 2] -> -1024*RR[1, 1, 1, 1, 1, -2, 1, 1, -2, -2], 
 BS[1, 1, 1, 1, 1, 5, 3] -> -1024*RR[1, 1, 1, 1, 1, -2, 1, 1, 3, 1], 
 BS[1, 1, 1, 1, 1, 4, 1, 1, 2] -> -1024*RR[1, 1, 1, 1, 1, -2, 1, -2, 1, -2], 
 BS[1, 1, 1, 1, 1, 4, 1, 3] -> -1024*RR[1, 1, 1, 1, 1, -2, 1, -2, -2, 1], 
 BS[1, 1, 1, 1, 1, 4, 4] -> -1024*RR[1, 1, 1, 1, 1, -2, 1, 3, 1, 1], 
 BS[1, 1, 1, 1, 1, 3, 1, 1, 1, 2] -> -1024*RR[1, 1, 1, 1, 1, -2, -2, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 3, 1, 1, 3] -> -1024*RR[1, 1, 1, 1, 1, -2, -2, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 3, 1, 4] -> -1024*RR[1, 1, 1, 1, 1, -2, -2, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 3, 5] -> -1024*RR[1, 1, 1, 1, 1, -2, 3, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 2] -> -1024*RR[1, 1, 1, 1, 1, 3, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 1, 3] -> -1024*RR[1, 1, 1, 1, 1, 3, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 4] -> -1024*RR[1, 1, 1, 1, 1, 3, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 5] -> -1024*RR[1, 1, 1, 1, 1, 3, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 6] -> -1024*RR[1, 1, 1, 1, 1, -4, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 7, 2] -> -1024*RR[1, 1, 1, 1, -2, 1, 1, 1, 1, 3], 
 BS[1, 1, 1, 1, 6, 1, 2] -> -1024*RR[1, 1, 1, 1, -2, 1, 1, 1, -2, -2], 
 BS[1, 1, 1, 1, 6, 3] -> -1024*RR[1, 1, 1, 1, -2, 1, 1, 1, 3, 1], 
 BS[1, 1, 1, 1, 5, 1, 1, 2] -> -1024*RR[1, 1, 1, 1, -2, 1, 1, -2, 1, -2], 
 BS[1, 1, 1, 1, 5, 1, 3] -> -1024*RR[1, 1, 1, 1, -2, 1, 1, -2, -2, 1], 
 BS[1, 1, 1, 1, 5, 4] -> -1024*RR[1, 1, 1, 1, -2, 1, 1, 3, 1, 1], 
 BS[1, 1, 1, 1, 4, 1, 1, 1, 2] -> -1024*RR[1, 1, 1, 1, -2, 1, -2, 1, 1, -2], 
 BS[1, 1, 1, 1, 4, 1, 1, 3] -> -1024*RR[1, 1, 1, 1, -2, 1, -2, 1, -2, 1], 
 BS[1, 1, 1, 1, 4, 1, 4] -> -1024*RR[1, 1, 1, 1, -2, 1, -2, -2, 1, 1], 
 BS[1, 1, 1, 1, 4, 5] -> -1024*RR[1, 1, 1, 1, -2, 1, 3, 1, 1, 1], 
 BS[1, 1, 1, 1, 3, 1, 1, 1, 1, 2] -> -1024*RR[1, 1, 1, 1, -2, -2, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 3, 1, 1, 1, 3] -> -1024*RR[1, 1, 1, 1, -2, -2, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 3, 1, 1, 4] -> -1024*RR[1, 1, 1, 1, -2, -2, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 3, 1, 5] -> -1024*RR[1, 1, 1, 1, -2, -2, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 3, 6] -> -1024*RR[1, 1, 1, 1, -2, 3, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2] -> -1024*RR[1, 1, 1, 1, 3, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 1, 3] -> -1024*RR[1, 1, 1, 1, 3, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 4] -> -1024*RR[1, 1, 1, 1, 3, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 5] -> -1024*RR[1, 1, 1, 1, 3, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 6] -> -1024*RR[1, 1, 1, 1, 3, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 7] -> -1024*RR[1, 1, 1, 1, -4, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 8, 2] -> -1024*RR[1, 1, 1, -2, 1, 1, 1, 1, 1, 3], 
 BS[1, 1, 1, 7, 1, 2] -> -1024*RR[1, 1, 1, -2, 1, 1, 1, 1, -2, -2], 
 BS[1, 1, 1, 7, 3] -> -1024*RR[1, 1, 1, -2, 1, 1, 1, 1, 3, 1], 
 BS[1, 1, 1, 6, 1, 1, 2] -> -1024*RR[1, 1, 1, -2, 1, 1, 1, -2, 1, -2], 
 BS[1, 1, 1, 6, 1, 3] -> -1024*RR[1, 1, 1, -2, 1, 1, 1, -2, -2, 1], 
 BS[1, 1, 1, 6, 4] -> -1024*RR[1, 1, 1, -2, 1, 1, 1, 3, 1, 1], 
 BS[1, 1, 1, 5, 1, 1, 1, 2] -> -1024*RR[1, 1, 1, -2, 1, 1, -2, 1, 1, -2], 
 BS[1, 1, 1, 5, 1, 1, 3] -> -1024*RR[1, 1, 1, -2, 1, 1, -2, 1, -2, 1], 
 BS[1, 1, 1, 5, 1, 4] -> -1024*RR[1, 1, 1, -2, 1, 1, -2, -2, 1, 1], 
 BS[1, 1, 1, 5, 5] -> -1024*RR[1, 1, 1, -2, 1, 1, 3, 1, 1, 1], 
 BS[1, 1, 1, 4, 1, 1, 1, 1, 2] -> -1024*RR[1, 1, 1, -2, 1, -2, 1, 1, 1, -2], 
 BS[1, 1, 1, 4, 1, 1, 1, 3] -> -1024*RR[1, 1, 1, -2, 1, -2, 1, 1, -2, 1], 
 BS[1, 1, 1, 4, 1, 1, 4] -> -1024*RR[1, 1, 1, -2, 1, -2, 1, -2, 1, 1], 
 BS[1, 1, 1, 4, 1, 5] -> -1024*RR[1, 1, 1, -2, 1, -2, -2, 1, 1, 1], 
 BS[1, 1, 1, 4, 6] -> -1024*RR[1, 1, 1, -2, 1, 3, 1, 1, 1, 1], 
 BS[1, 1, 1, 3, 1, 1, 1, 1, 1, 2] -> -1024*RR[1, 1, 1, -2, -2, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 3, 1, 1, 1, 1, 3] -> -1024*RR[1, 1, 1, -2, -2, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 3, 1, 1, 1, 4] -> -1024*RR[1, 1, 1, -2, -2, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 3, 1, 1, 5] -> -1024*RR[1, 1, 1, -2, -2, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 3, 1, 6] -> -1024*RR[1, 1, 1, -2, -2, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 3, 7] -> -1024*RR[1, 1, 1, -2, 3, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2] -> -1024*RR[1, 1, 1, 3, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 1, 3] -> -1024*RR[1, 1, 1, 3, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 4] -> -1024*RR[1, 1, 1, 3, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 5] -> -1024*RR[1, 1, 1, 3, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 6] -> -1024*RR[1, 1, 1, 3, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 7] -> -1024*RR[1, 1, 1, 3, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 2, 8] -> -1024*RR[1, 1, 1, -4, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 9, 2] -> -1024*RR[1, 1, -2, 1, 1, 1, 1, 1, 1, 3], 
 BS[1, 1, 8, 1, 2] -> -1024*RR[1, 1, -2, 1, 1, 1, 1, 1, -2, -2], 
 BS[1, 1, 8, 3] -> -1024*RR[1, 1, -2, 1, 1, 1, 1, 1, 3, 1], 
 BS[1, 1, 7, 1, 1, 2] -> -1024*RR[1, 1, -2, 1, 1, 1, 1, -2, 1, -2], 
 BS[1, 1, 7, 1, 3] -> -1024*RR[1, 1, -2, 1, 1, 1, 1, -2, -2, 1], 
 BS[1, 1, 7, 4] -> -1024*RR[1, 1, -2, 1, 1, 1, 1, 3, 1, 1], 
 BS[1, 1, 6, 1, 1, 1, 2] -> -1024*RR[1, 1, -2, 1, 1, 1, -2, 1, 1, -2], 
 BS[1, 1, 6, 1, 1, 3] -> -1024*RR[1, 1, -2, 1, 1, 1, -2, 1, -2, 1], 
 BS[1, 1, 6, 1, 4] -> -1024*RR[1, 1, -2, 1, 1, 1, -2, -2, 1, 1], 
 BS[1, 1, 6, 5] -> -1024*RR[1, 1, -2, 1, 1, 1, 3, 1, 1, 1], 
 BS[1, 1, 5, 1, 1, 1, 1, 2] -> -1024*RR[1, 1, -2, 1, 1, -2, 1, 1, 1, -2], 
 BS[1, 1, 5, 1, 1, 1, 3] -> -1024*RR[1, 1, -2, 1, 1, -2, 1, 1, -2, 1], 
 BS[1, 1, 5, 1, 1, 4] -> -1024*RR[1, 1, -2, 1, 1, -2, 1, -2, 1, 1], 
 BS[1, 1, 5, 1, 5] -> -1024*RR[1, 1, -2, 1, 1, -2, -2, 1, 1, 1], 
 BS[1, 1, 5, 6] -> -1024*RR[1, 1, -2, 1, 1, 3, 1, 1, 1, 1], 
 BS[1, 1, 4, 1, 1, 1, 1, 1, 2] -> -1024*RR[1, 1, -2, 1, -2, 1, 1, 1, 1, -2], 
 BS[1, 1, 4, 1, 1, 1, 1, 3] -> -1024*RR[1, 1, -2, 1, -2, 1, 1, 1, -2, 1], 
 BS[1, 1, 4, 1, 1, 1, 4] -> -1024*RR[1, 1, -2, 1, -2, 1, 1, -2, 1, 1], 
 BS[1, 1, 4, 1, 1, 5] -> -1024*RR[1, 1, -2, 1, -2, 1, -2, 1, 1, 1], 
 BS[1, 1, 4, 1, 6] -> -1024*RR[1, 1, -2, 1, -2, -2, 1, 1, 1, 1], 
 BS[1, 1, 4, 7] -> -1024*RR[1, 1, -2, 1, 3, 1, 1, 1, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 1, 1, 1, 2] -> -1024*RR[1, 1, -2, -2, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 3, 1, 1, 1, 1, 1, 3] -> -1024*RR[1, 1, -2, -2, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 3, 1, 1, 1, 1, 4] -> -1024*RR[1, 1, -2, -2, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 5] -> -1024*RR[1, 1, -2, -2, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 3, 1, 1, 6] -> -1024*RR[1, 1, -2, -2, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 3, 1, 7] -> -1024*RR[1, 1, -2, -2, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 3, 8] -> -1024*RR[1, 1, -2, 3, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 2] -> -1024*RR[1, 1, 3, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 1, 3] -> -1024*RR[1, 1, 3, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 4] -> -1024*RR[1, 1, 3, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 5] -> -1024*RR[1, 1, 3, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 6] -> -1024*RR[1, 1, 3, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 7] -> -1024*RR[1, 1, 3, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 8] -> -1024*RR[1, 1, 3, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 2, 9] -> -1024*RR[1, 1, -4, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 10, 2] -> -1024*RR[1, -2, 1, 1, 1, 1, 1, 1, 1, 3], 
 BS[1, 9, 1, 2] -> -1024*RR[1, -2, 1, 1, 1, 1, 1, 1, -2, -2], 
 BS[1, 9, 3] -> -1024*RR[1, -2, 1, 1, 1, 1, 1, 1, 3, 1], 
 BS[1, 8, 1, 1, 2] -> -1024*RR[1, -2, 1, 1, 1, 1, 1, -2, 1, -2], 
 BS[1, 8, 1, 3] -> -1024*RR[1, -2, 1, 1, 1, 1, 1, -2, -2, 1], 
 BS[1, 8, 4] -> -1024*RR[1, -2, 1, 1, 1, 1, 1, 3, 1, 1], 
 BS[1, 7, 1, 1, 1, 2] -> -1024*RR[1, -2, 1, 1, 1, 1, -2, 1, 1, -2], 
 BS[1, 7, 1, 1, 3] -> -1024*RR[1, -2, 1, 1, 1, 1, -2, 1, -2, 1], 
 BS[1, 7, 1, 4] -> -1024*RR[1, -2, 1, 1, 1, 1, -2, -2, 1, 1], 
 BS[1, 7, 5] -> -1024*RR[1, -2, 1, 1, 1, 1, 3, 1, 1, 1], 
 BS[1, 6, 1, 1, 1, 1, 2] -> -1024*RR[1, -2, 1, 1, 1, -2, 1, 1, 1, -2], 
 BS[1, 6, 1, 1, 1, 3] -> -1024*RR[1, -2, 1, 1, 1, -2, 1, 1, -2, 1], 
 BS[1, 6, 1, 1, 4] -> -1024*RR[1, -2, 1, 1, 1, -2, 1, -2, 1, 1], 
 BS[1, 6, 1, 5] -> -1024*RR[1, -2, 1, 1, 1, -2, -2, 1, 1, 1], 
 BS[1, 6, 6] -> -1024*RR[1, -2, 1, 1, 1, 3, 1, 1, 1, 1], 
 BS[1, 5, 1, 1, 1, 1, 1, 2] -> -1024*RR[1, -2, 1, 1, -2, 1, 1, 1, 1, -2], 
 BS[1, 5, 1, 1, 1, 1, 3] -> -1024*RR[1, -2, 1, 1, -2, 1, 1, 1, -2, 1], 
 BS[1, 5, 1, 1, 1, 4] -> -1024*RR[1, -2, 1, 1, -2, 1, 1, -2, 1, 1], 
 BS[1, 5, 1, 1, 5] -> -1024*RR[1, -2, 1, 1, -2, 1, -2, 1, 1, 1], 
 BS[1, 5, 1, 6] -> -1024*RR[1, -2, 1, 1, -2, -2, 1, 1, 1, 1], 
 BS[1, 5, 7] -> -1024*RR[1, -2, 1, 1, 3, 1, 1, 1, 1, 1], 
 BS[1, 4, 1, 1, 1, 1, 1, 1, 2] -> -1024*RR[1, -2, 1, -2, 1, 1, 1, 1, 1, -2], 
 BS[1, 4, 1, 1, 1, 1, 1, 3] -> -1024*RR[1, -2, 1, -2, 1, 1, 1, 1, -2, 1], 
 BS[1, 4, 1, 1, 1, 1, 4] -> -1024*RR[1, -2, 1, -2, 1, 1, 1, -2, 1, 1], 
 BS[1, 4, 1, 1, 1, 5] -> -1024*RR[1, -2, 1, -2, 1, 1, -2, 1, 1, 1], 
 BS[1, 4, 1, 1, 6] -> -1024*RR[1, -2, 1, -2, 1, -2, 1, 1, 1, 1], 
 BS[1, 4, 1, 7] -> -1024*RR[1, -2, 1, -2, -2, 1, 1, 1, 1, 1], 
 BS[1, 4, 8] -> -1024*RR[1, -2, 1, 3, 1, 1, 1, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 1, 1, 1, 2] -> -1024*RR[1, -2, -2, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 3, 1, 1, 1, 1, 1, 1, 3] -> -1024*RR[1, -2, -2, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 3, 1, 1, 1, 1, 1, 4] -> -1024*RR[1, -2, -2, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 5] -> -1024*RR[1, -2, -2, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 6] -> -1024*RR[1, -2, -2, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 3, 1, 1, 7] -> -1024*RR[1, -2, -2, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 3, 1, 8] -> -1024*RR[1, -2, -2, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 3, 9] -> -1024*RR[1, -2, 3, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2] -> -1024*RR[1, 3, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 1, 3] -> -1024*RR[1, 3, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 4] -> -1024*RR[1, 3, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 5] -> -1024*RR[1, 3, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 6] -> -1024*RR[1, 3, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 7] -> -1024*RR[1, 3, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 8] -> -1024*RR[1, 3, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 9] -> -1024*RR[1, 3, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 2, 10] -> -1024*RR[1, -4, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[11, 2] -> -1024*RR[-2, 1, 1, 1, 1, 1, 1, 1, 1, 3], 
 BS[10, 1, 2] -> -1024*RR[-2, 1, 1, 1, 1, 1, 1, 1, -2, -2], 
 BS[10, 3] -> -1024*RR[-2, 1, 1, 1, 1, 1, 1, 1, 3, 1], 
 BS[9, 1, 1, 2] -> -1024*RR[-2, 1, 1, 1, 1, 1, 1, -2, 1, -2], 
 BS[9, 1, 3] -> -1024*RR[-2, 1, 1, 1, 1, 1, 1, -2, -2, 1], 
 BS[9, 4] -> -1024*RR[-2, 1, 1, 1, 1, 1, 1, 3, 1, 1], 
 BS[8, 1, 1, 1, 2] -> -1024*RR[-2, 1, 1, 1, 1, 1, -2, 1, 1, -2], 
 BS[8, 1, 1, 3] -> -1024*RR[-2, 1, 1, 1, 1, 1, -2, 1, -2, 1], 
 BS[8, 1, 4] -> -1024*RR[-2, 1, 1, 1, 1, 1, -2, -2, 1, 1], 
 BS[8, 5] -> -1024*RR[-2, 1, 1, 1, 1, 1, 3, 1, 1, 1], 
 BS[7, 1, 1, 1, 1, 2] -> -1024*RR[-2, 1, 1, 1, 1, -2, 1, 1, 1, -2], 
 BS[7, 1, 1, 1, 3] -> -1024*RR[-2, 1, 1, 1, 1, -2, 1, 1, -2, 1], 
 BS[7, 1, 1, 4] -> -1024*RR[-2, 1, 1, 1, 1, -2, 1, -2, 1, 1], 
 BS[7, 1, 5] -> -1024*RR[-2, 1, 1, 1, 1, -2, -2, 1, 1, 1], 
 BS[7, 6] -> -1024*RR[-2, 1, 1, 1, 1, 3, 1, 1, 1, 1], 
 BS[6, 1, 1, 1, 1, 1, 2] -> -1024*RR[-2, 1, 1, 1, -2, 1, 1, 1, 1, -2], 
 BS[6, 1, 1, 1, 1, 3] -> -1024*RR[-2, 1, 1, 1, -2, 1, 1, 1, -2, 1], 
 BS[6, 1, 1, 1, 4] -> -1024*RR[-2, 1, 1, 1, -2, 1, 1, -2, 1, 1], 
 BS[6, 1, 1, 5] -> -1024*RR[-2, 1, 1, 1, -2, 1, -2, 1, 1, 1], 
 BS[6, 1, 6] -> -1024*RR[-2, 1, 1, 1, -2, -2, 1, 1, 1, 1], 
 BS[6, 7] -> -1024*RR[-2, 1, 1, 1, 3, 1, 1, 1, 1, 1], 
 BS[5, 1, 1, 1, 1, 1, 1, 2] -> -1024*RR[-2, 1, 1, -2, 1, 1, 1, 1, 1, -2], 
 BS[5, 1, 1, 1, 1, 1, 3] -> -1024*RR[-2, 1, 1, -2, 1, 1, 1, 1, -2, 1], 
 BS[5, 1, 1, 1, 1, 4] -> -1024*RR[-2, 1, 1, -2, 1, 1, 1, -2, 1, 1], 
 BS[5, 1, 1, 1, 5] -> -1024*RR[-2, 1, 1, -2, 1, 1, -2, 1, 1, 1], 
 BS[5, 1, 1, 6] -> -1024*RR[-2, 1, 1, -2, 1, -2, 1, 1, 1, 1], 
 BS[5, 1, 7] -> -1024*RR[-2, 1, 1, -2, -2, 1, 1, 1, 1, 1], 
 BS[5, 8] -> -1024*RR[-2, 1, 1, 3, 1, 1, 1, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 1, 1, 1, 2] -> -1024*RR[-2, 1, -2, 1, 1, 1, 1, 1, 1, -2], 
 BS[4, 1, 1, 1, 1, 1, 1, 3] -> -1024*RR[-2, 1, -2, 1, 1, 1, 1, 1, -2, 1], 
 BS[4, 1, 1, 1, 1, 1, 4] -> -1024*RR[-2, 1, -2, 1, 1, 1, 1, -2, 1, 1], 
 BS[4, 1, 1, 1, 1, 5] -> -1024*RR[-2, 1, -2, 1, 1, 1, -2, 1, 1, 1], 
 BS[4, 1, 1, 1, 6] -> -1024*RR[-2, 1, -2, 1, 1, -2, 1, 1, 1, 1], 
 BS[4, 1, 1, 7] -> -1024*RR[-2, 1, -2, 1, -2, 1, 1, 1, 1, 1], 
 BS[4, 1, 8] -> -1024*RR[-2, 1, -2, -2, 1, 1, 1, 1, 1, 1], 
 BS[4, 9] -> -1024*RR[-2, 1, 3, 1, 1, 1, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 1, 1, 1, 2] -> -1024*RR[-2, -2, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[3, 1, 1, 1, 1, 1, 1, 1, 3] -> -1024*RR[-2, -2, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[3, 1, 1, 1, 1, 1, 1, 4] -> -1024*RR[-2, -2, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 5] -> -1024*RR[-2, -2, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 6] -> -1024*RR[-2, -2, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 7] -> -1024*RR[-2, -2, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[3, 1, 1, 8] -> -1024*RR[-2, -2, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[3, 1, 9] -> -1024*RR[-2, -2, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[3, 10] -> -1024*RR[-2, 3, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2] -> -1024*RR[3, 1, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 1, 3] -> -1024*RR[3, 1, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 4] -> -1024*RR[3, 1, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 5] -> -1024*RR[3, 1, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 6] -> -1024*RR[3, 1, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 7] -> -1024*RR[3, 1, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 8] -> -1024*RR[3, 1, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 9] -> -1024*RR[3, 1, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 10] -> -1024*RR[3, -2, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 11] -> -1024*RR[-4, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, 3, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 4, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, 1, 1, -2, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, 1, 1, -2, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, 1, 1, 3, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 5, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, 1, -2, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 4, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, 1, -2, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, 1, -2, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, 1, 3, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 6, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, -2, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 5, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, -2, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 4, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, -2, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, -2, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, 3, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 7, 1] -> 2048*RR[1, 1, 1, 1, 1, -2, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 6, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, -2, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 5, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, -2, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 4, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, -2, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, -2, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, 3, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 8, 1] -> 2048*RR[1, 1, 1, 1, -2, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 7, 1, 1] -> 2048*RR[1, 1, 1, 1, -2, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 6, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, -2, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 5, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, -2, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 4, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, -2, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, -2, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, 3, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 9, 1] -> 2048*RR[1, 1, 1, -2, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 8, 1, 1] -> 2048*RR[1, 1, 1, -2, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 7, 1, 1, 1] -> 2048*RR[1, 1, 1, -2, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 6, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, -2, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 5, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, -2, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 4, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, -2, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, -2, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, 3, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 10, 1] -> 2048*RR[1, 1, -2, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 9, 1, 1] -> 2048*RR[1, 1, -2, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 8, 1, 1, 1] -> 2048*RR[1, 1, -2, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 7, 1, 1, 1, 1] -> 2048*RR[1, 1, -2, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 6, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, -2, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 5, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, -2, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 4, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, -2, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, -2, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, 3, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 11, 1] -> 2048*RR[1, -2, 1, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 10, 1, 1] -> 2048*RR[1, -2, 1, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 9, 1, 1, 1] -> 2048*RR[1, -2, 1, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 8, 1, 1, 1, 1] -> 2048*RR[1, -2, 1, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 7, 1, 1, 1, 1, 1] -> 2048*RR[1, -2, 1, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 6, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, -2, 1, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 5, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, -2, 1, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 4, 1, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, -2, 1, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, -2, -2, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, 3, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[12, 1] -> 2048*RR[-2, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[11, 1, 1] -> 2048*RR[-2, 1, 1, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[10, 1, 1, 1] -> 2048*RR[-2, 1, 1, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[9, 1, 1, 1, 1] -> 2048*RR[-2, 1, 1, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[8, 1, 1, 1, 1, 1] -> 2048*RR[-2, 1, 1, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[7, 1, 1, 1, 1, 1, 1] -> 2048*RR[-2, 1, 1, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[6, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[-2, 1, 1, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[5, 1, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[-2, 1, 1, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[-2, 1, -2, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[-2, -2, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[3, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2] -> -4096*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 3] -> -4096*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 4] -> -4096*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 5] -> -4096*RR[1, 1, 1, 1, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 6] -> -4096*RR[1, 1, 1, 1, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 7] -> -4096*RR[1, 1, 1, 1, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 8] -> -4096*RR[1, 1, 1, 1, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 9] -> -4096*RR[1, 1, 1, 1, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 10] -> -4096*RR[1, 1, 1, -2, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 11] -> -4096*RR[1, 1, -2, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 12] -> -4096*RR[1, -2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[13] -> -4096*RR[-2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 2, 2, 2, 2, 2] -> -2*RR[-12], 
 BS[1, 2, 2, 2, 2, 2, 1] -> 4*RR[1, 11], 
 BS[3, 2, 2, 2, 2, 1] -> 4*RR[-2, -10], 
 BS[2, 1, 2, 2, 2, 2, 1] -> 4*RR[3, 9], 
 BS[2, 3, 2, 2, 2, 1] -> 4*RR[-4, -8], 
 BS[2, 2, 1, 2, 2, 2, 1] -> 4*RR[5, 7], 
 BS[2, 2, 3, 2, 2, 1] -> 4*RR[-6, -6], 
 BS[2, 2, 2, 1, 2, 2, 1] -> 4*RR[7, 5], 
 BS[2, 2, 2, 3, 2, 1] -> 4*RR[-8, -4], 
 BS[2, 2, 2, 2, 1, 2, 1] -> 4*RR[9, 3], 
 BS[2, 2, 2, 2, 3, 1] -> 4*RR[-10, -2], 
 BS[2, 2, 2, 2, 2, 1, 1] -> 4*RR[11, 1], 
 BS[1, 1, 2, 2, 2, 2, 2] -> -8*RR[1, 1, -10], 
 BS[1, 3, 2, 2, 2, 2] -> -8*RR[1, -2, 9], 
 BS[1, 2, 1, 2, 2, 2, 2] -> -8*RR[1, 3, -8], 
 BS[1, 2, 3, 2, 2, 2] -> -8*RR[1, -4, 7], 
 BS[1, 2, 2, 1, 2, 2, 2] -> -8*RR[1, 5, -6], 
 BS[1, 2, 2, 3, 2, 2] -> -8*RR[1, -6, 5], 
 BS[1, 2, 2, 2, 1, 2, 2] -> -8*RR[1, 7, -4], 
 BS[1, 2, 2, 2, 3, 2] -> -8*RR[1, -8, 3], 
 BS[1, 2, 2, 2, 2, 1, 2] -> -8*RR[1, 9, -2], 
 BS[1, 2, 2, 2, 2, 3] -> -8*RR[1, -10, 1], 
 BS[4, 2, 2, 2, 2] -> -8*RR[-2, 1, 9], 
 BS[3, 1, 2, 2, 2, 2] -> -8*RR[-2, -2, -8], 
 BS[3, 3, 2, 2, 2] -> -8*RR[-2, 3, 7], 
 BS[3, 2, 1, 2, 2, 2] -> -8*RR[-2, -4, -6], 
 BS[3, 2, 3, 2, 2] -> -8*RR[-2, 5, 5], 
 BS[3, 2, 2, 1, 2, 2] -> -8*RR[-2, -6, -4], 
 BS[3, 2, 2, 3, 2] -> -8*RR[-2, 7, 3], 
 BS[3, 2, 2, 2, 1, 2] -> -8*RR[-2, -8, -2], 
 BS[3, 2, 2, 2, 3] -> -8*RR[-2, 9, 1], 
 BS[2, 1, 1, 2, 2, 2, 2] -> -8*RR[3, 1, -8], 
 BS[2, 1, 3, 2, 2, 2] -> -8*RR[3, -2, 7], 
 BS[2, 1, 2, 1, 2, 2, 2] -> -8*RR[3, 3, -6], 
 BS[2, 1, 2, 3, 2, 2] -> -8*RR[3, -4, 5], 
 BS[2, 1, 2, 2, 1, 2, 2] -> -8*RR[3, 5, -4], 
 BS[2, 1, 2, 2, 3, 2] -> -8*RR[3, -6, 3], 
 BS[2, 1, 2, 2, 2, 1, 2] -> -8*RR[3, 7, -2], 
 BS[2, 1, 2, 2, 2, 3] -> -8*RR[3, -8, 1], 
 BS[2, 4, 2, 2, 2] -> -8*RR[-4, 1, 7], 
 BS[2, 3, 1, 2, 2, 2] -> -8*RR[-4, -2, -6], 
 BS[2, 3, 3, 2, 2] -> -8*RR[-4, 3, 5], 
 BS[2, 3, 2, 1, 2, 2] -> -8*RR[-4, -4, -4], 
 BS[2, 3, 2, 3, 2] -> -8*RR[-4, 5, 3], 
 BS[2, 3, 2, 2, 1, 2] -> -8*RR[-4, -6, -2], 
 BS[2, 3, 2, 2, 3] -> -8*RR[-4, 7, 1], 
 BS[2, 2, 1, 1, 2, 2, 2] -> -8*RR[5, 1, -6], 
 BS[2, 2, 1, 3, 2, 2] -> -8*RR[5, -2, 5], 
 BS[2, 2, 1, 2, 1, 2, 2] -> -8*RR[5, 3, -4], 
 BS[2, 2, 1, 2, 3, 2] -> -8*RR[5, -4, 3], 
 BS[2, 2, 1, 2, 2, 1, 2] -> -8*RR[5, 5, -2], 
 BS[2, 2, 1, 2, 2, 3] -> -8*RR[5, -6, 1], 
 BS[2, 2, 4, 2, 2] -> -8*RR[-6, 1, 5], 
 BS[2, 2, 3, 1, 2, 2] -> -8*RR[-6, -2, -4], 
 BS[2, 2, 3, 3, 2] -> -8*RR[-6, 3, 3], 
 BS[2, 2, 3, 2, 1, 2] -> -8*RR[-6, -4, -2], 
 BS[2, 2, 3, 2, 3] -> -8*RR[-6, 5, 1], 
 BS[2, 2, 2, 1, 1, 2, 2] -> -8*RR[7, 1, -4], 
 BS[2, 2, 2, 1, 3, 2] -> -8*RR[7, -2, 3], 
 BS[2, 2, 2, 1, 2, 1, 2] -> -8*RR[7, 3, -2], 
 BS[2, 2, 2, 1, 2, 3] -> -8*RR[7, -4, 1], 
 BS[2, 2, 2, 4, 2] -> -8*RR[-8, 1, 3], 
 BS[2, 2, 2, 3, 1, 2] -> -8*RR[-8, -2, -2], 
 BS[2, 2, 2, 3, 3] -> -8*RR[-8, 3, 1], 
 BS[2, 2, 2, 2, 1, 1, 2] -> -8*RR[9, 1, -2], 
 BS[2, 2, 2, 2, 1, 3] -> -8*RR[9, -2, 1], 
 BS[2, 2, 2, 2, 4] -> -8*RR[-10, 1, 1], 
 BS[1, 1, 1, 2, 2, 2, 2, 1] -> 16*RR[1, 1, 1, 9], 
 BS[1, 1, 3, 2, 2, 2, 1] -> 16*RR[1, 1, -2, -8], 
 BS[1, 1, 2, 1, 2, 2, 2, 1] -> 16*RR[1, 1, 3, 7], 
 BS[1, 1, 2, 3, 2, 2, 1] -> 16*RR[1, 1, -4, -6], 
 BS[1, 1, 2, 2, 1, 2, 2, 1] -> 16*RR[1, 1, 5, 5], 
 BS[1, 1, 2, 2, 3, 2, 1] -> 16*RR[1, 1, -6, -4], 
 BS[1, 1, 2, 2, 2, 1, 2, 1] -> 16*RR[1, 1, 7, 3], 
 BS[1, 1, 2, 2, 2, 3, 1] -> 16*RR[1, 1, -8, -2], 
 BS[1, 1, 2, 2, 2, 2, 1, 1] -> 16*RR[1, 1, 9, 1], 
 BS[1, 4, 2, 2, 2, 1] -> 16*RR[1, -2, 1, -8], 
 BS[1, 3, 1, 2, 2, 2, 1] -> 16*RR[1, -2, -2, 7], 
 BS[1, 3, 3, 2, 2, 1] -> 16*RR[1, -2, 3, -6], 
 BS[1, 3, 2, 1, 2, 2, 1] -> 16*RR[1, -2, -4, 5], 
 BS[1, 3, 2, 3, 2, 1] -> 16*RR[1, -2, 5, -4], 
 BS[1, 3, 2, 2, 1, 2, 1] -> 16*RR[1, -2, -6, 3], 
 BS[1, 3, 2, 2, 3, 1] -> 16*RR[1, -2, 7, -2], 
 BS[1, 3, 2, 2, 2, 1, 1] -> 16*RR[1, -2, -8, 1], 
 BS[1, 2, 1, 1, 2, 2, 2, 1] -> 16*RR[1, 3, 1, 7], 
 BS[1, 2, 1, 3, 2, 2, 1] -> 16*RR[1, 3, -2, -6], 
 BS[1, 2, 1, 2, 1, 2, 2, 1] -> 16*RR[1, 3, 3, 5], 
 BS[1, 2, 1, 2, 3, 2, 1] -> 16*RR[1, 3, -4, -4], 
 BS[1, 2, 1, 2, 2, 1, 2, 1] -> 16*RR[1, 3, 5, 3], 
 BS[1, 2, 1, 2, 2, 3, 1] -> 16*RR[1, 3, -6, -2], 
 BS[1, 2, 1, 2, 2, 2, 1, 1] -> 16*RR[1, 3, 7, 1], 
 BS[1, 2, 4, 2, 2, 1] -> 16*RR[1, -4, 1, -6], 
 BS[1, 2, 3, 1, 2, 2, 1] -> 16*RR[1, -4, -2, 5], 
 BS[1, 2, 3, 3, 2, 1] -> 16*RR[1, -4, 3, -4], 
 BS[1, 2, 3, 2, 1, 2, 1] -> 16*RR[1, -4, -4, 3], 
 BS[1, 2, 3, 2, 3, 1] -> 16*RR[1, -4, 5, -2], 
 BS[1, 2, 3, 2, 2, 1, 1] -> 16*RR[1, -4, -6, 1], 
 BS[1, 2, 2, 1, 1, 2, 2, 1] -> 16*RR[1, 5, 1, 5], 
 BS[1, 2, 2, 1, 3, 2, 1] -> 16*RR[1, 5, -2, -4], 
 BS[1, 2, 2, 1, 2, 1, 2, 1] -> 16*RR[1, 5, 3, 3], 
 BS[1, 2, 2, 1, 2, 3, 1] -> 16*RR[1, 5, -4, -2], 
 BS[1, 2, 2, 1, 2, 2, 1, 1] -> 16*RR[1, 5, 5, 1], 
 BS[1, 2, 2, 4, 2, 1] -> 16*RR[1, -6, 1, -4], 
 BS[1, 2, 2, 3, 1, 2, 1] -> 16*RR[1, -6, -2, 3], 
 BS[1, 2, 2, 3, 3, 1] -> 16*RR[1, -6, 3, -2], 
 BS[1, 2, 2, 3, 2, 1, 1] -> 16*RR[1, -6, -4, 1], 
 BS[1, 2, 2, 2, 1, 1, 2, 1] -> 16*RR[1, 7, 1, 3], 
 BS[1, 2, 2, 2, 1, 3, 1] -> 16*RR[1, 7, -2, -2], 
 BS[1, 2, 2, 2, 1, 2, 1, 1] -> 16*RR[1, 7, 3, 1], 
 BS[1, 2, 2, 2, 4, 1] -> 16*RR[1, -8, 1, -2], 
 BS[1, 2, 2, 2, 3, 1, 1] -> 16*RR[1, -8, -2, 1], 
 BS[1, 2, 2, 2, 2, 1, 1, 1] -> 16*RR[1, 9, 1, 1], 
 BS[5, 2, 2, 2, 1] -> 16*RR[-2, 1, 1, -8], 
 BS[4, 1, 2, 2, 2, 1] -> 16*RR[-2, 1, -2, 7], 
 BS[4, 3, 2, 2, 1] -> 16*RR[-2, 1, 3, -6], 
 BS[4, 2, 1, 2, 2, 1] -> 16*RR[-2, 1, -4, 5], 
 BS[4, 2, 3, 2, 1] -> 16*RR[-2, 1, 5, -4], 
 BS[4, 2, 2, 1, 2, 1] -> 16*RR[-2, 1, -6, 3], 
 BS[4, 2, 2, 3, 1] -> 16*RR[-2, 1, 7, -2], 
 BS[4, 2, 2, 2, 1, 1] -> 16*RR[-2, 1, -8, 1], 
 BS[3, 1, 1, 2, 2, 2, 1] -> 16*RR[-2, -2, 1, 7], 
 BS[3, 1, 3, 2, 2, 1] -> 16*RR[-2, -2, -2, -6], 
 BS[3, 1, 2, 1, 2, 2, 1] -> 16*RR[-2, -2, 3, 5], 
 BS[3, 1, 2, 3, 2, 1] -> 16*RR[-2, -2, -4, -4], 
 BS[3, 1, 2, 2, 1, 2, 1] -> 16*RR[-2, -2, 5, 3], 
 BS[3, 1, 2, 2, 3, 1] -> 16*RR[-2, -2, -6, -2], 
 BS[3, 1, 2, 2, 2, 1, 1] -> 16*RR[-2, -2, 7, 1], 
 BS[3, 4, 2, 2, 1] -> 16*RR[-2, 3, 1, -6], 
 BS[3, 3, 1, 2, 2, 1] -> 16*RR[-2, 3, -2, 5], 
 BS[3, 3, 3, 2, 1] -> 16*RR[-2, 3, 3, -4], 
 BS[3, 3, 2, 1, 2, 1] -> 16*RR[-2, 3, -4, 3], 
 BS[3, 3, 2, 3, 1] -> 16*RR[-2, 3, 5, -2], 
 BS[3, 3, 2, 2, 1, 1] -> 16*RR[-2, 3, -6, 1], 
 BS[3, 2, 1, 1, 2, 2, 1] -> 16*RR[-2, -4, 1, 5], 
 BS[3, 2, 1, 3, 2, 1] -> 16*RR[-2, -4, -2, -4], 
 BS[3, 2, 1, 2, 1, 2, 1] -> 16*RR[-2, -4, 3, 3], 
 BS[3, 2, 1, 2, 3, 1] -> 16*RR[-2, -4, -4, -2], 
 BS[3, 2, 1, 2, 2, 1, 1] -> 16*RR[-2, -4, 5, 1], 
 BS[3, 2, 4, 2, 1] -> 16*RR[-2, 5, 1, -4], 
 BS[3, 2, 3, 1, 2, 1] -> 16*RR[-2, 5, -2, 3], 
 BS[3, 2, 3, 3, 1] -> 16*RR[-2, 5, 3, -2], 
 BS[3, 2, 3, 2, 1, 1] -> 16*RR[-2, 5, -4, 1], 
 BS[3, 2, 2, 1, 1, 2, 1] -> 16*RR[-2, -6, 1, 3], 
 BS[3, 2, 2, 1, 3, 1] -> 16*RR[-2, -6, -2, -2], 
 BS[3, 2, 2, 1, 2, 1, 1] -> 16*RR[-2, -6, 3, 1], 
 BS[3, 2, 2, 4, 1] -> 16*RR[-2, 7, 1, -2], 
 BS[3, 2, 2, 3, 1, 1] -> 16*RR[-2, 7, -2, 1], 
 BS[3, 2, 2, 2, 1, 1, 1] -> 16*RR[-2, -8, 1, 1], 
 BS[2, 1, 1, 1, 2, 2, 2, 1] -> 16*RR[3, 1, 1, 7], 
 BS[2, 1, 1, 3, 2, 2, 1] -> 16*RR[3, 1, -2, -6], 
 BS[2, 1, 1, 2, 1, 2, 2, 1] -> 16*RR[3, 1, 3, 5], 
 BS[2, 1, 1, 2, 3, 2, 1] -> 16*RR[3, 1, -4, -4], 
 BS[2, 1, 1, 2, 2, 1, 2, 1] -> 16*RR[3, 1, 5, 3], 
 BS[2, 1, 1, 2, 2, 3, 1] -> 16*RR[3, 1, -6, -2], 
 BS[2, 1, 1, 2, 2, 2, 1, 1] -> 16*RR[3, 1, 7, 1], 
 BS[2, 1, 4, 2, 2, 1] -> 16*RR[3, -2, 1, -6], 
 BS[2, 1, 3, 1, 2, 2, 1] -> 16*RR[3, -2, -2, 5], 
 BS[2, 1, 3, 3, 2, 1] -> 16*RR[3, -2, 3, -4], 
 BS[2, 1, 3, 2, 1, 2, 1] -> 16*RR[3, -2, -4, 3], 
 BS[2, 1, 3, 2, 3, 1] -> 16*RR[3, -2, 5, -2], 
 BS[2, 1, 3, 2, 2, 1, 1] -> 16*RR[3, -2, -6, 1], 
 BS[2, 1, 2, 1, 1, 2, 2, 1] -> 16*RR[3, 3, 1, 5], 
 BS[2, 1, 2, 1, 3, 2, 1] -> 16*RR[3, 3, -2, -4], 
 BS[2, 1, 2, 1, 2, 1, 2, 1] -> 16*RR[3, 3, 3, 3], 
 BS[2, 1, 2, 1, 2, 3, 1] -> 16*RR[3, 3, -4, -2], 
 BS[2, 1, 2, 1, 2, 2, 1, 1] -> 16*RR[3, 3, 5, 1], 
 BS[2, 1, 2, 4, 2, 1] -> 16*RR[3, -4, 1, -4], 
 BS[2, 1, 2, 3, 1, 2, 1] -> 16*RR[3, -4, -2, 3], 
 BS[2, 1, 2, 3, 3, 1] -> 16*RR[3, -4, 3, -2], 
 BS[2, 1, 2, 3, 2, 1, 1] -> 16*RR[3, -4, -4, 1], 
 BS[2, 1, 2, 2, 1, 1, 2, 1] -> 16*RR[3, 5, 1, 3], 
 BS[2, 1, 2, 2, 1, 3, 1] -> 16*RR[3, 5, -2, -2], 
 BS[2, 1, 2, 2, 1, 2, 1, 1] -> 16*RR[3, 5, 3, 1], 
 BS[2, 1, 2, 2, 4, 1] -> 16*RR[3, -6, 1, -2], 
 BS[2, 1, 2, 2, 3, 1, 1] -> 16*RR[3, -6, -2, 1], 
 BS[2, 1, 2, 2, 2, 1, 1, 1] -> 16*RR[3, 7, 1, 1], 
 BS[2, 5, 2, 2, 1] -> 16*RR[-4, 1, 1, -6], 
 BS[2, 4, 1, 2, 2, 1] -> 16*RR[-4, 1, -2, 5], 
 BS[2, 4, 3, 2, 1] -> 16*RR[-4, 1, 3, -4], 
 BS[2, 4, 2, 1, 2, 1] -> 16*RR[-4, 1, -4, 3], 
 BS[2, 4, 2, 3, 1] -> 16*RR[-4, 1, 5, -2], 
 BS[2, 4, 2, 2, 1, 1] -> 16*RR[-4, 1, -6, 1], 
 BS[2, 3, 1, 1, 2, 2, 1] -> 16*RR[-4, -2, 1, 5], 
 BS[2, 3, 1, 3, 2, 1] -> 16*RR[-4, -2, -2, -4], 
 BS[2, 3, 1, 2, 1, 2, 1] -> 16*RR[-4, -2, 3, 3], 
 BS[2, 3, 1, 2, 3, 1] -> 16*RR[-4, -2, -4, -2], 
 BS[2, 3, 1, 2, 2, 1, 1] -> 16*RR[-4, -2, 5, 1], 
 BS[2, 3, 4, 2, 1] -> 16*RR[-4, 3, 1, -4], 
 BS[2, 3, 3, 1, 2, 1] -> 16*RR[-4, 3, -2, 3], 
 BS[2, 3, 3, 3, 1] -> 16*RR[-4, 3, 3, -2], 
 BS[2, 3, 3, 2, 1, 1] -> 16*RR[-4, 3, -4, 1], 
 BS[2, 3, 2, 1, 1, 2, 1] -> 16*RR[-4, -4, 1, 3], 
 BS[2, 3, 2, 1, 3, 1] -> 16*RR[-4, -4, -2, -2], 
 BS[2, 3, 2, 1, 2, 1, 1] -> 16*RR[-4, -4, 3, 1], 
 BS[2, 3, 2, 4, 1] -> 16*RR[-4, 5, 1, -2], 
 BS[2, 3, 2, 3, 1, 1] -> 16*RR[-4, 5, -2, 1], 
 BS[2, 3, 2, 2, 1, 1, 1] -> 16*RR[-4, -6, 1, 1], 
 BS[2, 2, 1, 1, 1, 2, 2, 1] -> 16*RR[5, 1, 1, 5], 
 BS[2, 2, 1, 1, 3, 2, 1] -> 16*RR[5, 1, -2, -4], 
 BS[2, 2, 1, 1, 2, 1, 2, 1] -> 16*RR[5, 1, 3, 3], 
 BS[2, 2, 1, 1, 2, 3, 1] -> 16*RR[5, 1, -4, -2], 
 BS[2, 2, 1, 1, 2, 2, 1, 1] -> 16*RR[5, 1, 5, 1], 
 BS[2, 2, 1, 4, 2, 1] -> 16*RR[5, -2, 1, -4], 
 BS[2, 2, 1, 3, 1, 2, 1] -> 16*RR[5, -2, -2, 3], 
 BS[2, 2, 1, 3, 3, 1] -> 16*RR[5, -2, 3, -2], 
 BS[2, 2, 1, 3, 2, 1, 1] -> 16*RR[5, -2, -4, 1], 
 BS[2, 2, 1, 2, 1, 1, 2, 1] -> 16*RR[5, 3, 1, 3], 
 BS[2, 2, 1, 2, 1, 3, 1] -> 16*RR[5, 3, -2, -2], 
 BS[2, 2, 1, 2, 1, 2, 1, 1] -> 16*RR[5, 3, 3, 1], 
 BS[2, 2, 1, 2, 4, 1] -> 16*RR[5, -4, 1, -2], 
 BS[2, 2, 1, 2, 3, 1, 1] -> 16*RR[5, -4, -2, 1], 
 BS[2, 2, 1, 2, 2, 1, 1, 1] -> 16*RR[5, 5, 1, 1], 
 BS[2, 2, 5, 2, 1] -> 16*RR[-6, 1, 1, -4], 
 BS[2, 2, 4, 1, 2, 1] -> 16*RR[-6, 1, -2, 3], 
 BS[2, 2, 4, 3, 1] -> 16*RR[-6, 1, 3, -2], 
 BS[2, 2, 4, 2, 1, 1] -> 16*RR[-6, 1, -4, 1], 
 BS[2, 2, 3, 1, 1, 2, 1] -> 16*RR[-6, -2, 1, 3], 
 BS[2, 2, 3, 1, 3, 1] -> 16*RR[-6, -2, -2, -2], 
 BS[2, 2, 3, 1, 2, 1, 1] -> 16*RR[-6, -2, 3, 1], 
 BS[2, 2, 3, 4, 1] -> 16*RR[-6, 3, 1, -2], 
 BS[2, 2, 3, 3, 1, 1] -> 16*RR[-6, 3, -2, 1], 
 BS[2, 2, 3, 2, 1, 1, 1] -> 16*RR[-6, -4, 1, 1], 
 BS[2, 2, 2, 1, 1, 1, 2, 1] -> 16*RR[7, 1, 1, 3], 
 BS[2, 2, 2, 1, 1, 3, 1] -> 16*RR[7, 1, -2, -2], 
 BS[2, 2, 2, 1, 1, 2, 1, 1] -> 16*RR[7, 1, 3, 1], 
 BS[2, 2, 2, 1, 4, 1] -> 16*RR[7, -2, 1, -2], 
 BS[2, 2, 2, 1, 3, 1, 1] -> 16*RR[7, -2, -2, 1], 
 BS[2, 2, 2, 1, 2, 1, 1, 1] -> 16*RR[7, 3, 1, 1], 
 BS[2, 2, 2, 5, 1] -> 16*RR[-8, 1, 1, -2], 
 BS[2, 2, 2, 4, 1, 1] -> 16*RR[-8, 1, -2, 1], 
 BS[2, 2, 2, 3, 1, 1, 1] -> 16*RR[-8, -2, 1, 1], 
 BS[2, 2, 2, 2, 1, 1, 1, 1] -> 16*RR[9, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 2, 2, 2] -> -32*RR[1, 1, 1, 1, -8], 
 BS[1, 1, 1, 3, 2, 2, 2] -> -32*RR[1, 1, 1, -2, 7], 
 BS[1, 1, 1, 2, 1, 2, 2, 2] -> -32*RR[1, 1, 1, 3, -6], 
 BS[1, 1, 1, 2, 3, 2, 2] -> -32*RR[1, 1, 1, -4, 5], 
 BS[1, 1, 1, 2, 2, 1, 2, 2] -> -32*RR[1, 1, 1, 5, -4], 
 BS[1, 1, 1, 2, 2, 3, 2] -> -32*RR[1, 1, 1, -6, 3], 
 BS[1, 1, 1, 2, 2, 2, 1, 2] -> -32*RR[1, 1, 1, 7, -2], 
 BS[1, 1, 1, 2, 2, 2, 3] -> -32*RR[1, 1, 1, -8, 1], 
 BS[1, 1, 4, 2, 2, 2] -> -32*RR[1, 1, -2, 1, 7], 
 BS[1, 1, 3, 1, 2, 2, 2] -> -32*RR[1, 1, -2, -2, -6], 
 BS[1, 1, 3, 3, 2, 2] -> -32*RR[1, 1, -2, 3, 5], 
 BS[1, 1, 3, 2, 1, 2, 2] -> -32*RR[1, 1, -2, -4, -4], 
 BS[1, 1, 3, 2, 3, 2] -> -32*RR[1, 1, -2, 5, 3], 
 BS[1, 1, 3, 2, 2, 1, 2] -> -32*RR[1, 1, -2, -6, -2], 
 BS[1, 1, 3, 2, 2, 3] -> -32*RR[1, 1, -2, 7, 1], 
 BS[1, 1, 2, 1, 1, 2, 2, 2] -> -32*RR[1, 1, 3, 1, -6], 
 BS[1, 1, 2, 1, 3, 2, 2] -> -32*RR[1, 1, 3, -2, 5], 
 BS[1, 1, 2, 1, 2, 1, 2, 2] -> -32*RR[1, 1, 3, 3, -4], 
 BS[1, 1, 2, 1, 2, 3, 2] -> -32*RR[1, 1, 3, -4, 3], 
 BS[1, 1, 2, 1, 2, 2, 1, 2] -> -32*RR[1, 1, 3, 5, -2], 
 BS[1, 1, 2, 1, 2, 2, 3] -> -32*RR[1, 1, 3, -6, 1], 
 BS[1, 1, 2, 4, 2, 2] -> -32*RR[1, 1, -4, 1, 5], 
 BS[1, 1, 2, 3, 1, 2, 2] -> -32*RR[1, 1, -4, -2, -4], 
 BS[1, 1, 2, 3, 3, 2] -> -32*RR[1, 1, -4, 3, 3], 
 BS[1, 1, 2, 3, 2, 1, 2] -> -32*RR[1, 1, -4, -4, -2], 
 BS[1, 1, 2, 3, 2, 3] -> -32*RR[1, 1, -4, 5, 1], 
 BS[1, 1, 2, 2, 1, 1, 2, 2] -> -32*RR[1, 1, 5, 1, -4], 
 BS[1, 1, 2, 2, 1, 3, 2] -> -32*RR[1, 1, 5, -2, 3], 
 BS[1, 1, 2, 2, 1, 2, 1, 2] -> -32*RR[1, 1, 5, 3, -2], 
 BS[1, 1, 2, 2, 1, 2, 3] -> -32*RR[1, 1, 5, -4, 1], 
 BS[1, 1, 2, 2, 4, 2] -> -32*RR[1, 1, -6, 1, 3], 
 BS[1, 1, 2, 2, 3, 1, 2] -> -32*RR[1, 1, -6, -2, -2], 
 BS[1, 1, 2, 2, 3, 3] -> -32*RR[1, 1, -6, 3, 1], 
 BS[1, 1, 2, 2, 2, 1, 1, 2] -> -32*RR[1, 1, 7, 1, -2], 
 BS[1, 1, 2, 2, 2, 1, 3] -> -32*RR[1, 1, 7, -2, 1], 
 BS[1, 1, 2, 2, 2, 4] -> -32*RR[1, 1, -8, 1, 1], 
 BS[1, 5, 2, 2, 2] -> -32*RR[1, -2, 1, 1, 7], 
 BS[1, 4, 1, 2, 2, 2] -> -32*RR[1, -2, 1, -2, -6], 
 BS[1, 4, 3, 2, 2] -> -32*RR[1, -2, 1, 3, 5], 
 BS[1, 4, 2, 1, 2, 2] -> -32*RR[1, -2, 1, -4, -4], 
 BS[1, 4, 2, 3, 2] -> -32*RR[1, -2, 1, 5, 3], 
 BS[1, 4, 2, 2, 1, 2] -> -32*RR[1, -2, 1, -6, -2], 
 BS[1, 4, 2, 2, 3] -> -32*RR[1, -2, 1, 7, 1], 
 BS[1, 3, 1, 1, 2, 2, 2] -> -32*RR[1, -2, -2, 1, -6], 
 BS[1, 3, 1, 3, 2, 2] -> -32*RR[1, -2, -2, -2, 5], 
 BS[1, 3, 1, 2, 1, 2, 2] -> -32*RR[1, -2, -2, 3, -4], 
 BS[1, 3, 1, 2, 3, 2] -> -32*RR[1, -2, -2, -4, 3], 
 BS[1, 3, 1, 2, 2, 1, 2] -> -32*RR[1, -2, -2, 5, -2], 
 BS[1, 3, 1, 2, 2, 3] -> -32*RR[1, -2, -2, -6, 1], 
 BS[1, 3, 4, 2, 2] -> -32*RR[1, -2, 3, 1, 5], 
 BS[1, 3, 3, 1, 2, 2] -> -32*RR[1, -2, 3, -2, -4], 
 BS[1, 3, 3, 3, 2] -> -32*RR[1, -2, 3, 3, 3], 
 BS[1, 3, 3, 2, 1, 2] -> -32*RR[1, -2, 3, -4, -2], 
 BS[1, 3, 3, 2, 3] -> -32*RR[1, -2, 3, 5, 1], 
 BS[1, 3, 2, 1, 1, 2, 2] -> -32*RR[1, -2, -4, 1, -4], 
 BS[1, 3, 2, 1, 3, 2] -> -32*RR[1, -2, -4, -2, 3], 
 BS[1, 3, 2, 1, 2, 1, 2] -> -32*RR[1, -2, -4, 3, -2], 
 BS[1, 3, 2, 1, 2, 3] -> -32*RR[1, -2, -4, -4, 1], 
 BS[1, 3, 2, 4, 2] -> -32*RR[1, -2, 5, 1, 3], 
 BS[1, 3, 2, 3, 1, 2] -> -32*RR[1, -2, 5, -2, -2], 
 BS[1, 3, 2, 3, 3] -> -32*RR[1, -2, 5, 3, 1], 
 BS[1, 3, 2, 2, 1, 1, 2] -> -32*RR[1, -2, -6, 1, -2], 
 BS[1, 3, 2, 2, 1, 3] -> -32*RR[1, -2, -6, -2, 1], 
 BS[1, 3, 2, 2, 4] -> -32*RR[1, -2, 7, 1, 1], 
 BS[1, 2, 1, 1, 1, 2, 2, 2] -> -32*RR[1, 3, 1, 1, -6], 
 BS[1, 2, 1, 1, 3, 2, 2] -> -32*RR[1, 3, 1, -2, 5], 
 BS[1, 2, 1, 1, 2, 1, 2, 2] -> -32*RR[1, 3, 1, 3, -4], 
 BS[1, 2, 1, 1, 2, 3, 2] -> -32*RR[1, 3, 1, -4, 3], 
 BS[1, 2, 1, 1, 2, 2, 1, 2] -> -32*RR[1, 3, 1, 5, -2], 
 BS[1, 2, 1, 1, 2, 2, 3] -> -32*RR[1, 3, 1, -6, 1], 
 BS[1, 2, 1, 4, 2, 2] -> -32*RR[1, 3, -2, 1, 5], 
 BS[1, 2, 1, 3, 1, 2, 2] -> -32*RR[1, 3, -2, -2, -4], 
 BS[1, 2, 1, 3, 3, 2] -> -32*RR[1, 3, -2, 3, 3], 
 BS[1, 2, 1, 3, 2, 1, 2] -> -32*RR[1, 3, -2, -4, -2], 
 BS[1, 2, 1, 3, 2, 3] -> -32*RR[1, 3, -2, 5, 1], 
 BS[1, 2, 1, 2, 1, 1, 2, 2] -> -32*RR[1, 3, 3, 1, -4], 
 BS[1, 2, 1, 2, 1, 3, 2] -> -32*RR[1, 3, 3, -2, 3], 
 BS[1, 2, 1, 2, 1, 2, 1, 2] -> -32*RR[1, 3, 3, 3, -2], 
 BS[1, 2, 1, 2, 1, 2, 3] -> -32*RR[1, 3, 3, -4, 1], 
 BS[1, 2, 1, 2, 4, 2] -> -32*RR[1, 3, -4, 1, 3], 
 BS[1, 2, 1, 2, 3, 1, 2] -> -32*RR[1, 3, -4, -2, -2], 
 BS[1, 2, 1, 2, 3, 3] -> -32*RR[1, 3, -4, 3, 1], 
 BS[1, 2, 1, 2, 2, 1, 1, 2] -> -32*RR[1, 3, 5, 1, -2], 
 BS[1, 2, 1, 2, 2, 1, 3] -> -32*RR[1, 3, 5, -2, 1], 
 BS[1, 2, 1, 2, 2, 4] -> -32*RR[1, 3, -6, 1, 1], 
 BS[1, 2, 5, 2, 2] -> -32*RR[1, -4, 1, 1, 5], 
 BS[1, 2, 4, 1, 2, 2] -> -32*RR[1, -4, 1, -2, -4], 
 BS[1, 2, 4, 3, 2] -> -32*RR[1, -4, 1, 3, 3], 
 BS[1, 2, 4, 2, 1, 2] -> -32*RR[1, -4, 1, -4, -2], 
 BS[1, 2, 4, 2, 3] -> -32*RR[1, -4, 1, 5, 1], 
 BS[1, 2, 3, 1, 1, 2, 2] -> -32*RR[1, -4, -2, 1, -4], 
 BS[1, 2, 3, 1, 3, 2] -> -32*RR[1, -4, -2, -2, 3], 
 BS[1, 2, 3, 1, 2, 1, 2] -> -32*RR[1, -4, -2, 3, -2], 
 BS[1, 2, 3, 1, 2, 3] -> -32*RR[1, -4, -2, -4, 1], 
 BS[1, 2, 3, 4, 2] -> -32*RR[1, -4, 3, 1, 3], 
 BS[1, 2, 3, 3, 1, 2] -> -32*RR[1, -4, 3, -2, -2], 
 BS[1, 2, 3, 3, 3] -> -32*RR[1, -4, 3, 3, 1], 
 BS[1, 2, 3, 2, 1, 1, 2] -> -32*RR[1, -4, -4, 1, -2], 
 BS[1, 2, 3, 2, 1, 3] -> -32*RR[1, -4, -4, -2, 1], 
 BS[1, 2, 3, 2, 4] -> -32*RR[1, -4, 5, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 2, 2] -> -32*RR[1, 5, 1, 1, -4], 
 BS[1, 2, 2, 1, 1, 3, 2] -> -32*RR[1, 5, 1, -2, 3], 
 BS[1, 2, 2, 1, 1, 2, 1, 2] -> -32*RR[1, 5, 1, 3, -2], 
 BS[1, 2, 2, 1, 1, 2, 3] -> -32*RR[1, 5, 1, -4, 1], 
 BS[1, 2, 2, 1, 4, 2] -> -32*RR[1, 5, -2, 1, 3], 
 BS[1, 2, 2, 1, 3, 1, 2] -> -32*RR[1, 5, -2, -2, -2], 
 BS[1, 2, 2, 1, 3, 3] -> -32*RR[1, 5, -2, 3, 1], 
 BS[1, 2, 2, 1, 2, 1, 1, 2] -> -32*RR[1, 5, 3, 1, -2], 
 BS[1, 2, 2, 1, 2, 1, 3] -> -32*RR[1, 5, 3, -2, 1], 
 BS[1, 2, 2, 1, 2, 4] -> -32*RR[1, 5, -4, 1, 1], 
 BS[1, 2, 2, 5, 2] -> -32*RR[1, -6, 1, 1, 3], 
 BS[1, 2, 2, 4, 1, 2] -> -32*RR[1, -6, 1, -2, -2], 
 BS[1, 2, 2, 4, 3] -> -32*RR[1, -6, 1, 3, 1], 
 BS[1, 2, 2, 3, 1, 1, 2] -> -32*RR[1, -6, -2, 1, -2], 
 BS[1, 2, 2, 3, 1, 3] -> -32*RR[1, -6, -2, -2, 1], 
 BS[1, 2, 2, 3, 4] -> -32*RR[1, -6, 3, 1, 1], 
 BS[1, 2, 2, 2, 1, 1, 1, 2] -> -32*RR[1, 7, 1, 1, -2], 
 BS[1, 2, 2, 2, 1, 1, 3] -> -32*RR[1, 7, 1, -2, 1], 
 BS[1, 2, 2, 2, 1, 4] -> -32*RR[1, 7, -2, 1, 1], 
 BS[1, 2, 2, 2, 5] -> -32*RR[1, -8, 1, 1, 1], 
 BS[6, 2, 2, 2] -> -32*RR[-2, 1, 1, 1, 7], 
 BS[5, 1, 2, 2, 2] -> -32*RR[-2, 1, 1, -2, -6], 
 BS[5, 3, 2, 2] -> -32*RR[-2, 1, 1, 3, 5], 
 BS[5, 2, 1, 2, 2] -> -32*RR[-2, 1, 1, -4, -4], 
 BS[5, 2, 3, 2] -> -32*RR[-2, 1, 1, 5, 3], 
 BS[5, 2, 2, 1, 2] -> -32*RR[-2, 1, 1, -6, -2], 
 BS[5, 2, 2, 3] -> -32*RR[-2, 1, 1, 7, 1], 
 BS[4, 1, 1, 2, 2, 2] -> -32*RR[-2, 1, -2, 1, -6], 
 BS[4, 1, 3, 2, 2] -> -32*RR[-2, 1, -2, -2, 5], 
 BS[4, 1, 2, 1, 2, 2] -> -32*RR[-2, 1, -2, 3, -4], 
 BS[4, 1, 2, 3, 2] -> -32*RR[-2, 1, -2, -4, 3], 
 BS[4, 1, 2, 2, 1, 2] -> -32*RR[-2, 1, -2, 5, -2], 
 BS[4, 1, 2, 2, 3] -> -32*RR[-2, 1, -2, -6, 1], 
 BS[4, 4, 2, 2] -> -32*RR[-2, 1, 3, 1, 5], 
 BS[4, 3, 1, 2, 2] -> -32*RR[-2, 1, 3, -2, -4], 
 BS[4, 3, 3, 2] -> -32*RR[-2, 1, 3, 3, 3], 
 BS[4, 3, 2, 1, 2] -> -32*RR[-2, 1, 3, -4, -2], 
 BS[4, 3, 2, 3] -> -32*RR[-2, 1, 3, 5, 1], 
 BS[4, 2, 1, 1, 2, 2] -> -32*RR[-2, 1, -4, 1, -4], 
 BS[4, 2, 1, 3, 2] -> -32*RR[-2, 1, -4, -2, 3], 
 BS[4, 2, 1, 2, 1, 2] -> -32*RR[-2, 1, -4, 3, -2], 
 BS[4, 2, 1, 2, 3] -> -32*RR[-2, 1, -4, -4, 1], 
 BS[4, 2, 4, 2] -> -32*RR[-2, 1, 5, 1, 3], 
 BS[4, 2, 3, 1, 2] -> -32*RR[-2, 1, 5, -2, -2], 
 BS[4, 2, 3, 3] -> -32*RR[-2, 1, 5, 3, 1], 
 BS[4, 2, 2, 1, 1, 2] -> -32*RR[-2, 1, -6, 1, -2], 
 BS[4, 2, 2, 1, 3] -> -32*RR[-2, 1, -6, -2, 1], 
 BS[4, 2, 2, 4] -> -32*RR[-2, 1, 7, 1, 1], 
 BS[3, 1, 1, 1, 2, 2, 2] -> -32*RR[-2, -2, 1, 1, -6], 
 BS[3, 1, 1, 3, 2, 2] -> -32*RR[-2, -2, 1, -2, 5], 
 BS[3, 1, 1, 2, 1, 2, 2] -> -32*RR[-2, -2, 1, 3, -4], 
 BS[3, 1, 1, 2, 3, 2] -> -32*RR[-2, -2, 1, -4, 3], 
 BS[3, 1, 1, 2, 2, 1, 2] -> -32*RR[-2, -2, 1, 5, -2], 
 BS[3, 1, 1, 2, 2, 3] -> -32*RR[-2, -2, 1, -6, 1], 
 BS[3, 1, 4, 2, 2] -> -32*RR[-2, -2, -2, 1, 5], 
 BS[3, 1, 3, 1, 2, 2] -> -32*RR[-2, -2, -2, -2, -4], 
 BS[3, 1, 3, 3, 2] -> -32*RR[-2, -2, -2, 3, 3], 
 BS[3, 1, 3, 2, 1, 2] -> -32*RR[-2, -2, -2, -4, -2], 
 BS[3, 1, 3, 2, 3] -> -32*RR[-2, -2, -2, 5, 1], 
 BS[3, 1, 2, 1, 1, 2, 2] -> -32*RR[-2, -2, 3, 1, -4], 
 BS[3, 1, 2, 1, 3, 2] -> -32*RR[-2, -2, 3, -2, 3], 
 BS[3, 1, 2, 1, 2, 1, 2] -> -32*RR[-2, -2, 3, 3, -2], 
 BS[3, 1, 2, 1, 2, 3] -> -32*RR[-2, -2, 3, -4, 1], 
 BS[3, 1, 2, 4, 2] -> -32*RR[-2, -2, -4, 1, 3], 
 BS[3, 1, 2, 3, 1, 2] -> -32*RR[-2, -2, -4, -2, -2], 
 BS[3, 1, 2, 3, 3] -> -32*RR[-2, -2, -4, 3, 1], 
 BS[3, 1, 2, 2, 1, 1, 2] -> -32*RR[-2, -2, 5, 1, -2], 
 BS[3, 1, 2, 2, 1, 3] -> -32*RR[-2, -2, 5, -2, 1], 
 BS[3, 1, 2, 2, 4] -> -32*RR[-2, -2, -6, 1, 1], 
 BS[3, 5, 2, 2] -> -32*RR[-2, 3, 1, 1, 5], 
 BS[3, 4, 1, 2, 2] -> -32*RR[-2, 3, 1, -2, -4], 
 BS[3, 4, 3, 2] -> -32*RR[-2, 3, 1, 3, 3], 
 BS[3, 4, 2, 1, 2] -> -32*RR[-2, 3, 1, -4, -2], 
 BS[3, 4, 2, 3] -> -32*RR[-2, 3, 1, 5, 1], 
 BS[3, 3, 1, 1, 2, 2] -> -32*RR[-2, 3, -2, 1, -4], 
 BS[3, 3, 1, 3, 2] -> -32*RR[-2, 3, -2, -2, 3], 
 BS[3, 3, 1, 2, 1, 2] -> -32*RR[-2, 3, -2, 3, -2], 
 BS[3, 3, 1, 2, 3] -> -32*RR[-2, 3, -2, -4, 1], 
 BS[3, 3, 4, 2] -> -32*RR[-2, 3, 3, 1, 3], 
 BS[3, 3, 3, 1, 2] -> -32*RR[-2, 3, 3, -2, -2], 
 BS[3, 3, 3, 3] -> -32*RR[-2, 3, 3, 3, 1], 
 BS[3, 3, 2, 1, 1, 2] -> -32*RR[-2, 3, -4, 1, -2], 
 BS[3, 3, 2, 1, 3] -> -32*RR[-2, 3, -4, -2, 1], 
 BS[3, 3, 2, 4] -> -32*RR[-2, 3, 5, 1, 1], 
 BS[3, 2, 1, 1, 1, 2, 2] -> -32*RR[-2, -4, 1, 1, -4], 
 BS[3, 2, 1, 1, 3, 2] -> -32*RR[-2, -4, 1, -2, 3], 
 BS[3, 2, 1, 1, 2, 1, 2] -> -32*RR[-2, -4, 1, 3, -2], 
 BS[3, 2, 1, 1, 2, 3] -> -32*RR[-2, -4, 1, -4, 1], 
 BS[3, 2, 1, 4, 2] -> -32*RR[-2, -4, -2, 1, 3], 
 BS[3, 2, 1, 3, 1, 2] -> -32*RR[-2, -4, -2, -2, -2], 
 BS[3, 2, 1, 3, 3] -> -32*RR[-2, -4, -2, 3, 1], 
 BS[3, 2, 1, 2, 1, 1, 2] -> -32*RR[-2, -4, 3, 1, -2], 
 BS[3, 2, 1, 2, 1, 3] -> -32*RR[-2, -4, 3, -2, 1], 
 BS[3, 2, 1, 2, 4] -> -32*RR[-2, -4, -4, 1, 1], 
 BS[3, 2, 5, 2] -> -32*RR[-2, 5, 1, 1, 3], 
 BS[3, 2, 4, 1, 2] -> -32*RR[-2, 5, 1, -2, -2], 
 BS[3, 2, 4, 3] -> -32*RR[-2, 5, 1, 3, 1], 
 BS[3, 2, 3, 1, 1, 2] -> -32*RR[-2, 5, -2, 1, -2], 
 BS[3, 2, 3, 1, 3] -> -32*RR[-2, 5, -2, -2, 1], 
 BS[3, 2, 3, 4] -> -32*RR[-2, 5, 3, 1, 1], 
 BS[3, 2, 2, 1, 1, 1, 2] -> -32*RR[-2, -6, 1, 1, -2], 
 BS[3, 2, 2, 1, 1, 3] -> -32*RR[-2, -6, 1, -2, 1], 
 BS[3, 2, 2, 1, 4] -> -32*RR[-2, -6, -2, 1, 1], 
 BS[3, 2, 2, 5] -> -32*RR[-2, 7, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 2, 2, 2] -> -32*RR[3, 1, 1, 1, -6], 
 BS[2, 1, 1, 1, 3, 2, 2] -> -32*RR[3, 1, 1, -2, 5], 
 BS[2, 1, 1, 1, 2, 1, 2, 2] -> -32*RR[3, 1, 1, 3, -4], 
 BS[2, 1, 1, 1, 2, 3, 2] -> -32*RR[3, 1, 1, -4, 3], 
 BS[2, 1, 1, 1, 2, 2, 1, 2] -> -32*RR[3, 1, 1, 5, -2], 
 BS[2, 1, 1, 1, 2, 2, 3] -> -32*RR[3, 1, 1, -6, 1], 
 BS[2, 1, 1, 4, 2, 2] -> -32*RR[3, 1, -2, 1, 5], 
 BS[2, 1, 1, 3, 1, 2, 2] -> -32*RR[3, 1, -2, -2, -4], 
 BS[2, 1, 1, 3, 3, 2] -> -32*RR[3, 1, -2, 3, 3], 
 BS[2, 1, 1, 3, 2, 1, 2] -> -32*RR[3, 1, -2, -4, -2], 
 BS[2, 1, 1, 3, 2, 3] -> -32*RR[3, 1, -2, 5, 1], 
 BS[2, 1, 1, 2, 1, 1, 2, 2] -> -32*RR[3, 1, 3, 1, -4], 
 BS[2, 1, 1, 2, 1, 3, 2] -> -32*RR[3, 1, 3, -2, 3], 
 BS[2, 1, 1, 2, 1, 2, 1, 2] -> -32*RR[3, 1, 3, 3, -2], 
 BS[2, 1, 1, 2, 1, 2, 3] -> -32*RR[3, 1, 3, -4, 1], 
 BS[2, 1, 1, 2, 4, 2] -> -32*RR[3, 1, -4, 1, 3], 
 BS[2, 1, 1, 2, 3, 1, 2] -> -32*RR[3, 1, -4, -2, -2], 
 BS[2, 1, 1, 2, 3, 3] -> -32*RR[3, 1, -4, 3, 1], 
 BS[2, 1, 1, 2, 2, 1, 1, 2] -> -32*RR[3, 1, 5, 1, -2], 
 BS[2, 1, 1, 2, 2, 1, 3] -> -32*RR[3, 1, 5, -2, 1], 
 BS[2, 1, 1, 2, 2, 4] -> -32*RR[3, 1, -6, 1, 1], 
 BS[2, 1, 5, 2, 2] -> -32*RR[3, -2, 1, 1, 5], 
 BS[2, 1, 4, 1, 2, 2] -> -32*RR[3, -2, 1, -2, -4], 
 BS[2, 1, 4, 3, 2] -> -32*RR[3, -2, 1, 3, 3], 
 BS[2, 1, 4, 2, 1, 2] -> -32*RR[3, -2, 1, -4, -2], 
 BS[2, 1, 4, 2, 3] -> -32*RR[3, -2, 1, 5, 1], 
 BS[2, 1, 3, 1, 1, 2, 2] -> -32*RR[3, -2, -2, 1, -4], 
 BS[2, 1, 3, 1, 3, 2] -> -32*RR[3, -2, -2, -2, 3], 
 BS[2, 1, 3, 1, 2, 1, 2] -> -32*RR[3, -2, -2, 3, -2], 
 BS[2, 1, 3, 1, 2, 3] -> -32*RR[3, -2, -2, -4, 1], 
 BS[2, 1, 3, 4, 2] -> -32*RR[3, -2, 3, 1, 3], 
 BS[2, 1, 3, 3, 1, 2] -> -32*RR[3, -2, 3, -2, -2], 
 BS[2, 1, 3, 3, 3] -> -32*RR[3, -2, 3, 3, 1], 
 BS[2, 1, 3, 2, 1, 1, 2] -> -32*RR[3, -2, -4, 1, -2], 
 BS[2, 1, 3, 2, 1, 3] -> -32*RR[3, -2, -4, -2, 1], 
 BS[2, 1, 3, 2, 4] -> -32*RR[3, -2, 5, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 2, 2] -> -32*RR[3, 3, 1, 1, -4], 
 BS[2, 1, 2, 1, 1, 3, 2] -> -32*RR[3, 3, 1, -2, 3], 
 BS[2, 1, 2, 1, 1, 2, 1, 2] -> -32*RR[3, 3, 1, 3, -2], 
 BS[2, 1, 2, 1, 1, 2, 3] -> -32*RR[3, 3, 1, -4, 1], 
 BS[2, 1, 2, 1, 4, 2] -> -32*RR[3, 3, -2, 1, 3], 
 BS[2, 1, 2, 1, 3, 1, 2] -> -32*RR[3, 3, -2, -2, -2], 
 BS[2, 1, 2, 1, 3, 3] -> -32*RR[3, 3, -2, 3, 1], 
 BS[2, 1, 2, 1, 2, 1, 1, 2] -> -32*RR[3, 3, 3, 1, -2], 
 BS[2, 1, 2, 1, 2, 1, 3] -> -32*RR[3, 3, 3, -2, 1], 
 BS[2, 1, 2, 1, 2, 4] -> -32*RR[3, 3, -4, 1, 1], 
 BS[2, 1, 2, 5, 2] -> -32*RR[3, -4, 1, 1, 3], 
 BS[2, 1, 2, 4, 1, 2] -> -32*RR[3, -4, 1, -2, -2], 
 BS[2, 1, 2, 4, 3] -> -32*RR[3, -4, 1, 3, 1], 
 BS[2, 1, 2, 3, 1, 1, 2] -> -32*RR[3, -4, -2, 1, -2], 
 BS[2, 1, 2, 3, 1, 3] -> -32*RR[3, -4, -2, -2, 1], 
 BS[2, 1, 2, 3, 4] -> -32*RR[3, -4, 3, 1, 1], 
 BS[2, 1, 2, 2, 1, 1, 1, 2] -> -32*RR[3, 5, 1, 1, -2], 
 BS[2, 1, 2, 2, 1, 1, 3] -> -32*RR[3, 5, 1, -2, 1], 
 BS[2, 1, 2, 2, 1, 4] -> -32*RR[3, 5, -2, 1, 1], 
 BS[2, 1, 2, 2, 5] -> -32*RR[3, -6, 1, 1, 1], 
 BS[2, 6, 2, 2] -> -32*RR[-4, 1, 1, 1, 5], 
 BS[2, 5, 1, 2, 2] -> -32*RR[-4, 1, 1, -2, -4], 
 BS[2, 5, 3, 2] -> -32*RR[-4, 1, 1, 3, 3], 
 BS[2, 5, 2, 1, 2] -> -32*RR[-4, 1, 1, -4, -2], 
 BS[2, 5, 2, 3] -> -32*RR[-4, 1, 1, 5, 1], 
 BS[2, 4, 1, 1, 2, 2] -> -32*RR[-4, 1, -2, 1, -4], 
 BS[2, 4, 1, 3, 2] -> -32*RR[-4, 1, -2, -2, 3], 
 BS[2, 4, 1, 2, 1, 2] -> -32*RR[-4, 1, -2, 3, -2], 
 BS[2, 4, 1, 2, 3] -> -32*RR[-4, 1, -2, -4, 1], 
 BS[2, 4, 4, 2] -> -32*RR[-4, 1, 3, 1, 3], 
 BS[2, 4, 3, 1, 2] -> -32*RR[-4, 1, 3, -2, -2], 
 BS[2, 4, 3, 3] -> -32*RR[-4, 1, 3, 3, 1], 
 BS[2, 4, 2, 1, 1, 2] -> -32*RR[-4, 1, -4, 1, -2], 
 BS[2, 4, 2, 1, 3] -> -32*RR[-4, 1, -4, -2, 1], 
 BS[2, 4, 2, 4] -> -32*RR[-4, 1, 5, 1, 1], 
 BS[2, 3, 1, 1, 1, 2, 2] -> -32*RR[-4, -2, 1, 1, -4], 
 BS[2, 3, 1, 1, 3, 2] -> -32*RR[-4, -2, 1, -2, 3], 
 BS[2, 3, 1, 1, 2, 1, 2] -> -32*RR[-4, -2, 1, 3, -2], 
 BS[2, 3, 1, 1, 2, 3] -> -32*RR[-4, -2, 1, -4, 1], 
 BS[2, 3, 1, 4, 2] -> -32*RR[-4, -2, -2, 1, 3], 
 BS[2, 3, 1, 3, 1, 2] -> -32*RR[-4, -2, -2, -2, -2], 
 BS[2, 3, 1, 3, 3] -> -32*RR[-4, -2, -2, 3, 1], 
 BS[2, 3, 1, 2, 1, 1, 2] -> -32*RR[-4, -2, 3, 1, -2], 
 BS[2, 3, 1, 2, 1, 3] -> -32*RR[-4, -2, 3, -2, 1], 
 BS[2, 3, 1, 2, 4] -> -32*RR[-4, -2, -4, 1, 1], 
 BS[2, 3, 5, 2] -> -32*RR[-4, 3, 1, 1, 3], 
 BS[2, 3, 4, 1, 2] -> -32*RR[-4, 3, 1, -2, -2], 
 BS[2, 3, 4, 3] -> -32*RR[-4, 3, 1, 3, 1], 
 BS[2, 3, 3, 1, 1, 2] -> -32*RR[-4, 3, -2, 1, -2], 
 BS[2, 3, 3, 1, 3] -> -32*RR[-4, 3, -2, -2, 1], 
 BS[2, 3, 3, 4] -> -32*RR[-4, 3, 3, 1, 1], 
 BS[2, 3, 2, 1, 1, 1, 2] -> -32*RR[-4, -4, 1, 1, -2], 
 BS[2, 3, 2, 1, 1, 3] -> -32*RR[-4, -4, 1, -2, 1], 
 BS[2, 3, 2, 1, 4] -> -32*RR[-4, -4, -2, 1, 1], 
 BS[2, 3, 2, 5] -> -32*RR[-4, 5, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 2, 2] -> -32*RR[5, 1, 1, 1, -4], 
 BS[2, 2, 1, 1, 1, 3, 2] -> -32*RR[5, 1, 1, -2, 3], 
 BS[2, 2, 1, 1, 1, 2, 1, 2] -> -32*RR[5, 1, 1, 3, -2], 
 BS[2, 2, 1, 1, 1, 2, 3] -> -32*RR[5, 1, 1, -4, 1], 
 BS[2, 2, 1, 1, 4, 2] -> -32*RR[5, 1, -2, 1, 3], 
 BS[2, 2, 1, 1, 3, 1, 2] -> -32*RR[5, 1, -2, -2, -2], 
 BS[2, 2, 1, 1, 3, 3] -> -32*RR[5, 1, -2, 3, 1], 
 BS[2, 2, 1, 1, 2, 1, 1, 2] -> -32*RR[5, 1, 3, 1, -2], 
 BS[2, 2, 1, 1, 2, 1, 3] -> -32*RR[5, 1, 3, -2, 1], 
 BS[2, 2, 1, 1, 2, 4] -> -32*RR[5, 1, -4, 1, 1], 
 BS[2, 2, 1, 5, 2] -> -32*RR[5, -2, 1, 1, 3], 
 BS[2, 2, 1, 4, 1, 2] -> -32*RR[5, -2, 1, -2, -2], 
 BS[2, 2, 1, 4, 3] -> -32*RR[5, -2, 1, 3, 1], 
 BS[2, 2, 1, 3, 1, 1, 2] -> -32*RR[5, -2, -2, 1, -2], 
 BS[2, 2, 1, 3, 1, 3] -> -32*RR[5, -2, -2, -2, 1], 
 BS[2, 2, 1, 3, 4] -> -32*RR[5, -2, 3, 1, 1], 
 BS[2, 2, 1, 2, 1, 1, 1, 2] -> -32*RR[5, 3, 1, 1, -2], 
 BS[2, 2, 1, 2, 1, 1, 3] -> -32*RR[5, 3, 1, -2, 1], 
 BS[2, 2, 1, 2, 1, 4] -> -32*RR[5, 3, -2, 1, 1], 
 BS[2, 2, 1, 2, 5] -> -32*RR[5, -4, 1, 1, 1], 
 BS[2, 2, 6, 2] -> -32*RR[-6, 1, 1, 1, 3], 
 BS[2, 2, 5, 1, 2] -> -32*RR[-6, 1, 1, -2, -2], 
 BS[2, 2, 5, 3] -> -32*RR[-6, 1, 1, 3, 1], 
 BS[2, 2, 4, 1, 1, 2] -> -32*RR[-6, 1, -2, 1, -2], 
 BS[2, 2, 4, 1, 3] -> -32*RR[-6, 1, -2, -2, 1], 
 BS[2, 2, 4, 4] -> -32*RR[-6, 1, 3, 1, 1], 
 BS[2, 2, 3, 1, 1, 1, 2] -> -32*RR[-6, -2, 1, 1, -2], 
 BS[2, 2, 3, 1, 1, 3] -> -32*RR[-6, -2, 1, -2, 1], 
 BS[2, 2, 3, 1, 4] -> -32*RR[-6, -2, -2, 1, 1], 
 BS[2, 2, 3, 5] -> -32*RR[-6, 3, 1, 1, 1], 
 BS[2, 2, 2, 1, 1, 1, 1, 2] -> -32*RR[7, 1, 1, 1, -2], 
 BS[2, 2, 2, 1, 1, 1, 3] -> -32*RR[7, 1, 1, -2, 1], 
 BS[2, 2, 2, 1, 1, 4] -> -32*RR[7, 1, -2, 1, 1], 
 BS[2, 2, 2, 1, 5] -> -32*RR[7, -2, 1, 1, 1], 
 BS[2, 2, 2, 6] -> -32*RR[-8, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 2, 2, 1] -> 64*RR[1, 1, 1, 1, 1, 7], 
 BS[1, 1, 1, 1, 3, 2, 2, 1] -> 64*RR[1, 1, 1, 1, -2, -6], 
 BS[1, 1, 1, 1, 2, 1, 2, 2, 1] -> 64*RR[1, 1, 1, 1, 3, 5], 
 BS[1, 1, 1, 1, 2, 3, 2, 1] -> 64*RR[1, 1, 1, 1, -4, -4], 
 BS[1, 1, 1, 1, 2, 2, 1, 2, 1] -> 64*RR[1, 1, 1, 1, 5, 3], 
 BS[1, 1, 1, 1, 2, 2, 3, 1] -> 64*RR[1, 1, 1, 1, -6, -2], 
 BS[1, 1, 1, 1, 2, 2, 2, 1, 1] -> 64*RR[1, 1, 1, 1, 7, 1], 
 BS[1, 1, 1, 4, 2, 2, 1] -> 64*RR[1, 1, 1, -2, 1, -6], 
 BS[1, 1, 1, 3, 1, 2, 2, 1] -> 64*RR[1, 1, 1, -2, -2, 5], 
 BS[1, 1, 1, 3, 3, 2, 1] -> 64*RR[1, 1, 1, -2, 3, -4], 
 BS[1, 1, 1, 3, 2, 1, 2, 1] -> 64*RR[1, 1, 1, -2, -4, 3], 
 BS[1, 1, 1, 3, 2, 3, 1] -> 64*RR[1, 1, 1, -2, 5, -2], 
 BS[1, 1, 1, 3, 2, 2, 1, 1] -> 64*RR[1, 1, 1, -2, -6, 1], 
 BS[1, 1, 1, 2, 1, 1, 2, 2, 1] -> 64*RR[1, 1, 1, 3, 1, 5], 
 BS[1, 1, 1, 2, 1, 3, 2, 1] -> 64*RR[1, 1, 1, 3, -2, -4], 
 BS[1, 1, 1, 2, 1, 2, 1, 2, 1] -> 64*RR[1, 1, 1, 3, 3, 3], 
 BS[1, 1, 1, 2, 1, 2, 3, 1] -> 64*RR[1, 1, 1, 3, -4, -2], 
 BS[1, 1, 1, 2, 1, 2, 2, 1, 1] -> 64*RR[1, 1, 1, 3, 5, 1], 
 BS[1, 1, 1, 2, 4, 2, 1] -> 64*RR[1, 1, 1, -4, 1, -4], 
 BS[1, 1, 1, 2, 3, 1, 2, 1] -> 64*RR[1, 1, 1, -4, -2, 3], 
 BS[1, 1, 1, 2, 3, 3, 1] -> 64*RR[1, 1, 1, -4, 3, -2], 
 BS[1, 1, 1, 2, 3, 2, 1, 1] -> 64*RR[1, 1, 1, -4, -4, 1], 
 BS[1, 1, 1, 2, 2, 1, 1, 2, 1] -> 64*RR[1, 1, 1, 5, 1, 3], 
 BS[1, 1, 1, 2, 2, 1, 3, 1] -> 64*RR[1, 1, 1, 5, -2, -2], 
 BS[1, 1, 1, 2, 2, 1, 2, 1, 1] -> 64*RR[1, 1, 1, 5, 3, 1], 
 BS[1, 1, 1, 2, 2, 4, 1] -> 64*RR[1, 1, 1, -6, 1, -2], 
 BS[1, 1, 1, 2, 2, 3, 1, 1] -> 64*RR[1, 1, 1, -6, -2, 1], 
 BS[1, 1, 1, 2, 2, 2, 1, 1, 1] -> 64*RR[1, 1, 1, 7, 1, 1], 
 BS[1, 1, 5, 2, 2, 1] -> 64*RR[1, 1, -2, 1, 1, -6], 
 BS[1, 1, 4, 1, 2, 2, 1] -> 64*RR[1, 1, -2, 1, -2, 5], 
 BS[1, 1, 4, 3, 2, 1] -> 64*RR[1, 1, -2, 1, 3, -4], 
 BS[1, 1, 4, 2, 1, 2, 1] -> 64*RR[1, 1, -2, 1, -4, 3], 
 BS[1, 1, 4, 2, 3, 1] -> 64*RR[1, 1, -2, 1, 5, -2], 
 BS[1, 1, 4, 2, 2, 1, 1] -> 64*RR[1, 1, -2, 1, -6, 1], 
 BS[1, 1, 3, 1, 1, 2, 2, 1] -> 64*RR[1, 1, -2, -2, 1, 5], 
 BS[1, 1, 3, 1, 3, 2, 1] -> 64*RR[1, 1, -2, -2, -2, -4], 
 BS[1, 1, 3, 1, 2, 1, 2, 1] -> 64*RR[1, 1, -2, -2, 3, 3], 
 BS[1, 1, 3, 1, 2, 3, 1] -> 64*RR[1, 1, -2, -2, -4, -2], 
 BS[1, 1, 3, 1, 2, 2, 1, 1] -> 64*RR[1, 1, -2, -2, 5, 1], 
 BS[1, 1, 3, 4, 2, 1] -> 64*RR[1, 1, -2, 3, 1, -4], 
 BS[1, 1, 3, 3, 1, 2, 1] -> 64*RR[1, 1, -2, 3, -2, 3], 
 BS[1, 1, 3, 3, 3, 1] -> 64*RR[1, 1, -2, 3, 3, -2], 
 BS[1, 1, 3, 3, 2, 1, 1] -> 64*RR[1, 1, -2, 3, -4, 1], 
 BS[1, 1, 3, 2, 1, 1, 2, 1] -> 64*RR[1, 1, -2, -4, 1, 3], 
 BS[1, 1, 3, 2, 1, 3, 1] -> 64*RR[1, 1, -2, -4, -2, -2], 
 BS[1, 1, 3, 2, 1, 2, 1, 1] -> 64*RR[1, 1, -2, -4, 3, 1], 
 BS[1, 1, 3, 2, 4, 1] -> 64*RR[1, 1, -2, 5, 1, -2], 
 BS[1, 1, 3, 2, 3, 1, 1] -> 64*RR[1, 1, -2, 5, -2, 1], 
 BS[1, 1, 3, 2, 2, 1, 1, 1] -> 64*RR[1, 1, -2, -6, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 2, 2, 1] -> 64*RR[1, 1, 3, 1, 1, 5], 
 BS[1, 1, 2, 1, 1, 3, 2, 1] -> 64*RR[1, 1, 3, 1, -2, -4], 
 BS[1, 1, 2, 1, 1, 2, 1, 2, 1] -> 64*RR[1, 1, 3, 1, 3, 3], 
 BS[1, 1, 2, 1, 1, 2, 3, 1] -> 64*RR[1, 1, 3, 1, -4, -2], 
 BS[1, 1, 2, 1, 1, 2, 2, 1, 1] -> 64*RR[1, 1, 3, 1, 5, 1], 
 BS[1, 1, 2, 1, 4, 2, 1] -> 64*RR[1, 1, 3, -2, 1, -4], 
 BS[1, 1, 2, 1, 3, 1, 2, 1] -> 64*RR[1, 1, 3, -2, -2, 3], 
 BS[1, 1, 2, 1, 3, 3, 1] -> 64*RR[1, 1, 3, -2, 3, -2], 
 BS[1, 1, 2, 1, 3, 2, 1, 1] -> 64*RR[1, 1, 3, -2, -4, 1], 
 BS[1, 1, 2, 1, 2, 1, 1, 2, 1] -> 64*RR[1, 1, 3, 3, 1, 3], 
 BS[1, 1, 2, 1, 2, 1, 3, 1] -> 64*RR[1, 1, 3, 3, -2, -2], 
 BS[1, 1, 2, 1, 2, 1, 2, 1, 1] -> 64*RR[1, 1, 3, 3, 3, 1], 
 BS[1, 1, 2, 1, 2, 4, 1] -> 64*RR[1, 1, 3, -4, 1, -2], 
 BS[1, 1, 2, 1, 2, 3, 1, 1] -> 64*RR[1, 1, 3, -4, -2, 1], 
 BS[1, 1, 2, 1, 2, 2, 1, 1, 1] -> 64*RR[1, 1, 3, 5, 1, 1], 
 BS[1, 1, 2, 5, 2, 1] -> 64*RR[1, 1, -4, 1, 1, -4], 
 BS[1, 1, 2, 4, 1, 2, 1] -> 64*RR[1, 1, -4, 1, -2, 3], 
 BS[1, 1, 2, 4, 3, 1] -> 64*RR[1, 1, -4, 1, 3, -2], 
 BS[1, 1, 2, 4, 2, 1, 1] -> 64*RR[1, 1, -4, 1, -4, 1], 
 BS[1, 1, 2, 3, 1, 1, 2, 1] -> 64*RR[1, 1, -4, -2, 1, 3], 
 BS[1, 1, 2, 3, 1, 3, 1] -> 64*RR[1, 1, -4, -2, -2, -2], 
 BS[1, 1, 2, 3, 1, 2, 1, 1] -> 64*RR[1, 1, -4, -2, 3, 1], 
 BS[1, 1, 2, 3, 4, 1] -> 64*RR[1, 1, -4, 3, 1, -2], 
 BS[1, 1, 2, 3, 3, 1, 1] -> 64*RR[1, 1, -4, 3, -2, 1], 
 BS[1, 1, 2, 3, 2, 1, 1, 1] -> 64*RR[1, 1, -4, -4, 1, 1], 
 BS[1, 1, 2, 2, 1, 1, 1, 2, 1] -> 64*RR[1, 1, 5, 1, 1, 3], 
 BS[1, 1, 2, 2, 1, 1, 3, 1] -> 64*RR[1, 1, 5, 1, -2, -2], 
 BS[1, 1, 2, 2, 1, 1, 2, 1, 1] -> 64*RR[1, 1, 5, 1, 3, 1], 
 BS[1, 1, 2, 2, 1, 4, 1] -> 64*RR[1, 1, 5, -2, 1, -2], 
 BS[1, 1, 2, 2, 1, 3, 1, 1] -> 64*RR[1, 1, 5, -2, -2, 1], 
 BS[1, 1, 2, 2, 1, 2, 1, 1, 1] -> 64*RR[1, 1, 5, 3, 1, 1], 
 BS[1, 1, 2, 2, 5, 1] -> 64*RR[1, 1, -6, 1, 1, -2], 
 BS[1, 1, 2, 2, 4, 1, 1] -> 64*RR[1, 1, -6, 1, -2, 1], 
 BS[1, 1, 2, 2, 3, 1, 1, 1] -> 64*RR[1, 1, -6, -2, 1, 1], 
 BS[1, 1, 2, 2, 2, 1, 1, 1, 1] -> 64*RR[1, 1, 7, 1, 1, 1], 
 BS[1, 6, 2, 2, 1] -> 64*RR[1, -2, 1, 1, 1, -6], 
 BS[1, 5, 1, 2, 2, 1] -> 64*RR[1, -2, 1, 1, -2, 5], 
 BS[1, 5, 3, 2, 1] -> 64*RR[1, -2, 1, 1, 3, -4], 
 BS[1, 5, 2, 1, 2, 1] -> 64*RR[1, -2, 1, 1, -4, 3], 
 BS[1, 5, 2, 3, 1] -> 64*RR[1, -2, 1, 1, 5, -2], 
 BS[1, 5, 2, 2, 1, 1] -> 64*RR[1, -2, 1, 1, -6, 1], 
 BS[1, 4, 1, 1, 2, 2, 1] -> 64*RR[1, -2, 1, -2, 1, 5], 
 BS[1, 4, 1, 3, 2, 1] -> 64*RR[1, -2, 1, -2, -2, -4], 
 BS[1, 4, 1, 2, 1, 2, 1] -> 64*RR[1, -2, 1, -2, 3, 3], 
 BS[1, 4, 1, 2, 3, 1] -> 64*RR[1, -2, 1, -2, -4, -2], 
 BS[1, 4, 1, 2, 2, 1, 1] -> 64*RR[1, -2, 1, -2, 5, 1], 
 BS[1, 4, 4, 2, 1] -> 64*RR[1, -2, 1, 3, 1, -4], 
 BS[1, 4, 3, 1, 2, 1] -> 64*RR[1, -2, 1, 3, -2, 3], 
 BS[1, 4, 3, 3, 1] -> 64*RR[1, -2, 1, 3, 3, -2], 
 BS[1, 4, 3, 2, 1, 1] -> 64*RR[1, -2, 1, 3, -4, 1], 
 BS[1, 4, 2, 1, 1, 2, 1] -> 64*RR[1, -2, 1, -4, 1, 3], 
 BS[1, 4, 2, 1, 3, 1] -> 64*RR[1, -2, 1, -4, -2, -2], 
 BS[1, 4, 2, 1, 2, 1, 1] -> 64*RR[1, -2, 1, -4, 3, 1], 
 BS[1, 4, 2, 4, 1] -> 64*RR[1, -2, 1, 5, 1, -2], 
 BS[1, 4, 2, 3, 1, 1] -> 64*RR[1, -2, 1, 5, -2, 1], 
 BS[1, 4, 2, 2, 1, 1, 1] -> 64*RR[1, -2, 1, -6, 1, 1], 
 BS[1, 3, 1, 1, 1, 2, 2, 1] -> 64*RR[1, -2, -2, 1, 1, 5], 
 BS[1, 3, 1, 1, 3, 2, 1] -> 64*RR[1, -2, -2, 1, -2, -4], 
 BS[1, 3, 1, 1, 2, 1, 2, 1] -> 64*RR[1, -2, -2, 1, 3, 3], 
 BS[1, 3, 1, 1, 2, 3, 1] -> 64*RR[1, -2, -2, 1, -4, -2], 
 BS[1, 3, 1, 1, 2, 2, 1, 1] -> 64*RR[1, -2, -2, 1, 5, 1], 
 BS[1, 3, 1, 4, 2, 1] -> 64*RR[1, -2, -2, -2, 1, -4], 
 BS[1, 3, 1, 3, 1, 2, 1] -> 64*RR[1, -2, -2, -2, -2, 3], 
 BS[1, 3, 1, 3, 3, 1] -> 64*RR[1, -2, -2, -2, 3, -2], 
 BS[1, 3, 1, 3, 2, 1, 1] -> 64*RR[1, -2, -2, -2, -4, 1], 
 BS[1, 3, 1, 2, 1, 1, 2, 1] -> 64*RR[1, -2, -2, 3, 1, 3], 
 BS[1, 3, 1, 2, 1, 3, 1] -> 64*RR[1, -2, -2, 3, -2, -2], 
 BS[1, 3, 1, 2, 1, 2, 1, 1] -> 64*RR[1, -2, -2, 3, 3, 1], 
 BS[1, 3, 1, 2, 4, 1] -> 64*RR[1, -2, -2, -4, 1, -2], 
 BS[1, 3, 1, 2, 3, 1, 1] -> 64*RR[1, -2, -2, -4, -2, 1], 
 BS[1, 3, 1, 2, 2, 1, 1, 1] -> 64*RR[1, -2, -2, 5, 1, 1], 
 BS[1, 3, 5, 2, 1] -> 64*RR[1, -2, 3, 1, 1, -4], 
 BS[1, 3, 4, 1, 2, 1] -> 64*RR[1, -2, 3, 1, -2, 3], 
 BS[1, 3, 4, 3, 1] -> 64*RR[1, -2, 3, 1, 3, -2], 
 BS[1, 3, 4, 2, 1, 1] -> 64*RR[1, -2, 3, 1, -4, 1], 
 BS[1, 3, 3, 1, 1, 2, 1] -> 64*RR[1, -2, 3, -2, 1, 3], 
 BS[1, 3, 3, 1, 3, 1] -> 64*RR[1, -2, 3, -2, -2, -2], 
 BS[1, 3, 3, 1, 2, 1, 1] -> 64*RR[1, -2, 3, -2, 3, 1], 
 BS[1, 3, 3, 4, 1] -> 64*RR[1, -2, 3, 3, 1, -2], 
 BS[1, 3, 3, 3, 1, 1] -> 64*RR[1, -2, 3, 3, -2, 1], 
 BS[1, 3, 3, 2, 1, 1, 1] -> 64*RR[1, -2, 3, -4, 1, 1], 
 BS[1, 3, 2, 1, 1, 1, 2, 1] -> 64*RR[1, -2, -4, 1, 1, 3], 
 BS[1, 3, 2, 1, 1, 3, 1] -> 64*RR[1, -2, -4, 1, -2, -2], 
 BS[1, 3, 2, 1, 1, 2, 1, 1] -> 64*RR[1, -2, -4, 1, 3, 1], 
 BS[1, 3, 2, 1, 4, 1] -> 64*RR[1, -2, -4, -2, 1, -2], 
 BS[1, 3, 2, 1, 3, 1, 1] -> 64*RR[1, -2, -4, -2, -2, 1], 
 BS[1, 3, 2, 1, 2, 1, 1, 1] -> 64*RR[1, -2, -4, 3, 1, 1], 
 BS[1, 3, 2, 5, 1] -> 64*RR[1, -2, 5, 1, 1, -2], 
 BS[1, 3, 2, 4, 1, 1] -> 64*RR[1, -2, 5, 1, -2, 1], 
 BS[1, 3, 2, 3, 1, 1, 1] -> 64*RR[1, -2, 5, -2, 1, 1], 
 BS[1, 3, 2, 2, 1, 1, 1, 1] -> 64*RR[1, -2, -6, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 2, 2, 1] -> 64*RR[1, 3, 1, 1, 1, 5], 
 BS[1, 2, 1, 1, 1, 3, 2, 1] -> 64*RR[1, 3, 1, 1, -2, -4], 
 BS[1, 2, 1, 1, 1, 2, 1, 2, 1] -> 64*RR[1, 3, 1, 1, 3, 3], 
 BS[1, 2, 1, 1, 1, 2, 3, 1] -> 64*RR[1, 3, 1, 1, -4, -2], 
 BS[1, 2, 1, 1, 1, 2, 2, 1, 1] -> 64*RR[1, 3, 1, 1, 5, 1], 
 BS[1, 2, 1, 1, 4, 2, 1] -> 64*RR[1, 3, 1, -2, 1, -4], 
 BS[1, 2, 1, 1, 3, 1, 2, 1] -> 64*RR[1, 3, 1, -2, -2, 3], 
 BS[1, 2, 1, 1, 3, 3, 1] -> 64*RR[1, 3, 1, -2, 3, -2], 
 BS[1, 2, 1, 1, 3, 2, 1, 1] -> 64*RR[1, 3, 1, -2, -4, 1], 
 BS[1, 2, 1, 1, 2, 1, 1, 2, 1] -> 64*RR[1, 3, 1, 3, 1, 3], 
 BS[1, 2, 1, 1, 2, 1, 3, 1] -> 64*RR[1, 3, 1, 3, -2, -2], 
 BS[1, 2, 1, 1, 2, 1, 2, 1, 1] -> 64*RR[1, 3, 1, 3, 3, 1], 
 BS[1, 2, 1, 1, 2, 4, 1] -> 64*RR[1, 3, 1, -4, 1, -2], 
 BS[1, 2, 1, 1, 2, 3, 1, 1] -> 64*RR[1, 3, 1, -4, -2, 1], 
 BS[1, 2, 1, 1, 2, 2, 1, 1, 1] -> 64*RR[1, 3, 1, 5, 1, 1], 
 BS[1, 2, 1, 5, 2, 1] -> 64*RR[1, 3, -2, 1, 1, -4], 
 BS[1, 2, 1, 4, 1, 2, 1] -> 64*RR[1, 3, -2, 1, -2, 3], 
 BS[1, 2, 1, 4, 3, 1] -> 64*RR[1, 3, -2, 1, 3, -2], 
 BS[1, 2, 1, 4, 2, 1, 1] -> 64*RR[1, 3, -2, 1, -4, 1], 
 BS[1, 2, 1, 3, 1, 1, 2, 1] -> 64*RR[1, 3, -2, -2, 1, 3], 
 BS[1, 2, 1, 3, 1, 3, 1] -> 64*RR[1, 3, -2, -2, -2, -2], 
 BS[1, 2, 1, 3, 1, 2, 1, 1] -> 64*RR[1, 3, -2, -2, 3, 1], 
 BS[1, 2, 1, 3, 4, 1] -> 64*RR[1, 3, -2, 3, 1, -2], 
 BS[1, 2, 1, 3, 3, 1, 1] -> 64*RR[1, 3, -2, 3, -2, 1], 
 BS[1, 2, 1, 3, 2, 1, 1, 1] -> 64*RR[1, 3, -2, -4, 1, 1], 
 BS[1, 2, 1, 2, 1, 1, 1, 2, 1] -> 64*RR[1, 3, 3, 1, 1, 3], 
 BS[1, 2, 1, 2, 1, 1, 3, 1] -> 64*RR[1, 3, 3, 1, -2, -2], 
 BS[1, 2, 1, 2, 1, 1, 2, 1, 1] -> 64*RR[1, 3, 3, 1, 3, 1], 
 BS[1, 2, 1, 2, 1, 4, 1] -> 64*RR[1, 3, 3, -2, 1, -2], 
 BS[1, 2, 1, 2, 1, 3, 1, 1] -> 64*RR[1, 3, 3, -2, -2, 1], 
 BS[1, 2, 1, 2, 1, 2, 1, 1, 1] -> 64*RR[1, 3, 3, 3, 1, 1], 
 BS[1, 2, 1, 2, 5, 1] -> 64*RR[1, 3, -4, 1, 1, -2], 
 BS[1, 2, 1, 2, 4, 1, 1] -> 64*RR[1, 3, -4, 1, -2, 1], 
 BS[1, 2, 1, 2, 3, 1, 1, 1] -> 64*RR[1, 3, -4, -2, 1, 1], 
 BS[1, 2, 1, 2, 2, 1, 1, 1, 1] -> 64*RR[1, 3, 5, 1, 1, 1], 
 BS[1, 2, 6, 2, 1] -> 64*RR[1, -4, 1, 1, 1, -4], 
 BS[1, 2, 5, 1, 2, 1] -> 64*RR[1, -4, 1, 1, -2, 3], 
 BS[1, 2, 5, 3, 1] -> 64*RR[1, -4, 1, 1, 3, -2], 
 BS[1, 2, 5, 2, 1, 1] -> 64*RR[1, -4, 1, 1, -4, 1], 
 BS[1, 2, 4, 1, 1, 2, 1] -> 64*RR[1, -4, 1, -2, 1, 3], 
 BS[1, 2, 4, 1, 3, 1] -> 64*RR[1, -4, 1, -2, -2, -2], 
 BS[1, 2, 4, 1, 2, 1, 1] -> 64*RR[1, -4, 1, -2, 3, 1], 
 BS[1, 2, 4, 4, 1] -> 64*RR[1, -4, 1, 3, 1, -2], 
 BS[1, 2, 4, 3, 1, 1] -> 64*RR[1, -4, 1, 3, -2, 1], 
 BS[1, 2, 4, 2, 1, 1, 1] -> 64*RR[1, -4, 1, -4, 1, 1], 
 BS[1, 2, 3, 1, 1, 1, 2, 1] -> 64*RR[1, -4, -2, 1, 1, 3], 
 BS[1, 2, 3, 1, 1, 3, 1] -> 64*RR[1, -4, -2, 1, -2, -2], 
 BS[1, 2, 3, 1, 1, 2, 1, 1] -> 64*RR[1, -4, -2, 1, 3, 1], 
 BS[1, 2, 3, 1, 4, 1] -> 64*RR[1, -4, -2, -2, 1, -2], 
 BS[1, 2, 3, 1, 3, 1, 1] -> 64*RR[1, -4, -2, -2, -2, 1], 
 BS[1, 2, 3, 1, 2, 1, 1, 1] -> 64*RR[1, -4, -2, 3, 1, 1], 
 BS[1, 2, 3, 5, 1] -> 64*RR[1, -4, 3, 1, 1, -2], 
 BS[1, 2, 3, 4, 1, 1] -> 64*RR[1, -4, 3, 1, -2, 1], 
 BS[1, 2, 3, 3, 1, 1, 1] -> 64*RR[1, -4, 3, -2, 1, 1], 
 BS[1, 2, 3, 2, 1, 1, 1, 1] -> 64*RR[1, -4, -4, 1, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 1, 2, 1] -> 64*RR[1, 5, 1, 1, 1, 3], 
 BS[1, 2, 2, 1, 1, 1, 3, 1] -> 64*RR[1, 5, 1, 1, -2, -2], 
 BS[1, 2, 2, 1, 1, 1, 2, 1, 1] -> 64*RR[1, 5, 1, 1, 3, 1], 
 BS[1, 2, 2, 1, 1, 4, 1] -> 64*RR[1, 5, 1, -2, 1, -2], 
 BS[1, 2, 2, 1, 1, 3, 1, 1] -> 64*RR[1, 5, 1, -2, -2, 1], 
 BS[1, 2, 2, 1, 1, 2, 1, 1, 1] -> 64*RR[1, 5, 1, 3, 1, 1], 
 BS[1, 2, 2, 1, 5, 1] -> 64*RR[1, 5, -2, 1, 1, -2], 
 BS[1, 2, 2, 1, 4, 1, 1] -> 64*RR[1, 5, -2, 1, -2, 1], 
 BS[1, 2, 2, 1, 3, 1, 1, 1] -> 64*RR[1, 5, -2, -2, 1, 1], 
 BS[1, 2, 2, 1, 2, 1, 1, 1, 1] -> 64*RR[1, 5, 3, 1, 1, 1], 
 BS[1, 2, 2, 6, 1] -> 64*RR[1, -6, 1, 1, 1, -2], 
 BS[1, 2, 2, 5, 1, 1] -> 64*RR[1, -6, 1, 1, -2, 1], 
 BS[1, 2, 2, 4, 1, 1, 1] -> 64*RR[1, -6, 1, -2, 1, 1], 
 BS[1, 2, 2, 3, 1, 1, 1, 1] -> 64*RR[1, -6, -2, 1, 1, 1], 
 BS[1, 2, 2, 2, 1, 1, 1, 1, 1] -> 64*RR[1, 7, 1, 1, 1, 1], 
 BS[7, 2, 2, 1] -> 64*RR[-2, 1, 1, 1, 1, -6], 
 BS[6, 1, 2, 2, 1] -> 64*RR[-2, 1, 1, 1, -2, 5], 
 BS[6, 3, 2, 1] -> 64*RR[-2, 1, 1, 1, 3, -4], 
 BS[6, 2, 1, 2, 1] -> 64*RR[-2, 1, 1, 1, -4, 3], 
 BS[6, 2, 3, 1] -> 64*RR[-2, 1, 1, 1, 5, -2], 
 BS[6, 2, 2, 1, 1] -> 64*RR[-2, 1, 1, 1, -6, 1], 
 BS[5, 1, 1, 2, 2, 1] -> 64*RR[-2, 1, 1, -2, 1, 5], 
 BS[5, 1, 3, 2, 1] -> 64*RR[-2, 1, 1, -2, -2, -4], 
 BS[5, 1, 2, 1, 2, 1] -> 64*RR[-2, 1, 1, -2, 3, 3], 
 BS[5, 1, 2, 3, 1] -> 64*RR[-2, 1, 1, -2, -4, -2], 
 BS[5, 1, 2, 2, 1, 1] -> 64*RR[-2, 1, 1, -2, 5, 1], 
 BS[5, 4, 2, 1] -> 64*RR[-2, 1, 1, 3, 1, -4], 
 BS[5, 3, 1, 2, 1] -> 64*RR[-2, 1, 1, 3, -2, 3], 
 BS[5, 3, 3, 1] -> 64*RR[-2, 1, 1, 3, 3, -2], 
 BS[5, 3, 2, 1, 1] -> 64*RR[-2, 1, 1, 3, -4, 1], 
 BS[5, 2, 1, 1, 2, 1] -> 64*RR[-2, 1, 1, -4, 1, 3], 
 BS[5, 2, 1, 3, 1] -> 64*RR[-2, 1, 1, -4, -2, -2], 
 BS[5, 2, 1, 2, 1, 1] -> 64*RR[-2, 1, 1, -4, 3, 1], 
 BS[5, 2, 4, 1] -> 64*RR[-2, 1, 1, 5, 1, -2], 
 BS[5, 2, 3, 1, 1] -> 64*RR[-2, 1, 1, 5, -2, 1], 
 BS[5, 2, 2, 1, 1, 1] -> 64*RR[-2, 1, 1, -6, 1, 1], 
 BS[4, 1, 1, 1, 2, 2, 1] -> 64*RR[-2, 1, -2, 1, 1, 5], 
 BS[4, 1, 1, 3, 2, 1] -> 64*RR[-2, 1, -2, 1, -2, -4], 
 BS[4, 1, 1, 2, 1, 2, 1] -> 64*RR[-2, 1, -2, 1, 3, 3], 
 BS[4, 1, 1, 2, 3, 1] -> 64*RR[-2, 1, -2, 1, -4, -2], 
 BS[4, 1, 1, 2, 2, 1, 1] -> 64*RR[-2, 1, -2, 1, 5, 1], 
 BS[4, 1, 4, 2, 1] -> 64*RR[-2, 1, -2, -2, 1, -4], 
 BS[4, 1, 3, 1, 2, 1] -> 64*RR[-2, 1, -2, -2, -2, 3], 
 BS[4, 1, 3, 3, 1] -> 64*RR[-2, 1, -2, -2, 3, -2], 
 BS[4, 1, 3, 2, 1, 1] -> 64*RR[-2, 1, -2, -2, -4, 1], 
 BS[4, 1, 2, 1, 1, 2, 1] -> 64*RR[-2, 1, -2, 3, 1, 3], 
 BS[4, 1, 2, 1, 3, 1] -> 64*RR[-2, 1, -2, 3, -2, -2], 
 BS[4, 1, 2, 1, 2, 1, 1] -> 64*RR[-2, 1, -2, 3, 3, 1], 
 BS[4, 1, 2, 4, 1] -> 64*RR[-2, 1, -2, -4, 1, -2], 
 BS[4, 1, 2, 3, 1, 1] -> 64*RR[-2, 1, -2, -4, -2, 1], 
 BS[4, 1, 2, 2, 1, 1, 1] -> 64*RR[-2, 1, -2, 5, 1, 1], 
 BS[4, 5, 2, 1] -> 64*RR[-2, 1, 3, 1, 1, -4], 
 BS[4, 4, 1, 2, 1] -> 64*RR[-2, 1, 3, 1, -2, 3], 
 BS[4, 4, 3, 1] -> 64*RR[-2, 1, 3, 1, 3, -2], 
 BS[4, 4, 2, 1, 1] -> 64*RR[-2, 1, 3, 1, -4, 1], 
 BS[4, 3, 1, 1, 2, 1] -> 64*RR[-2, 1, 3, -2, 1, 3], 
 BS[4, 3, 1, 3, 1] -> 64*RR[-2, 1, 3, -2, -2, -2], 
 BS[4, 3, 1, 2, 1, 1] -> 64*RR[-2, 1, 3, -2, 3, 1], 
 BS[4, 3, 4, 1] -> 64*RR[-2, 1, 3, 3, 1, -2], 
 BS[4, 3, 3, 1, 1] -> 64*RR[-2, 1, 3, 3, -2, 1], 
 BS[4, 3, 2, 1, 1, 1] -> 64*RR[-2, 1, 3, -4, 1, 1], 
 BS[4, 2, 1, 1, 1, 2, 1] -> 64*RR[-2, 1, -4, 1, 1, 3], 
 BS[4, 2, 1, 1, 3, 1] -> 64*RR[-2, 1, -4, 1, -2, -2], 
 BS[4, 2, 1, 1, 2, 1, 1] -> 64*RR[-2, 1, -4, 1, 3, 1], 
 BS[4, 2, 1, 4, 1] -> 64*RR[-2, 1, -4, -2, 1, -2], 
 BS[4, 2, 1, 3, 1, 1] -> 64*RR[-2, 1, -4, -2, -2, 1], 
 BS[4, 2, 1, 2, 1, 1, 1] -> 64*RR[-2, 1, -4, 3, 1, 1], 
 BS[4, 2, 5, 1] -> 64*RR[-2, 1, 5, 1, 1, -2], 
 BS[4, 2, 4, 1, 1] -> 64*RR[-2, 1, 5, 1, -2, 1], 
 BS[4, 2, 3, 1, 1, 1] -> 64*RR[-2, 1, 5, -2, 1, 1], 
 BS[4, 2, 2, 1, 1, 1, 1] -> 64*RR[-2, 1, -6, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 2, 2, 1] -> 64*RR[-2, -2, 1, 1, 1, 5], 
 BS[3, 1, 1, 1, 3, 2, 1] -> 64*RR[-2, -2, 1, 1, -2, -4], 
 BS[3, 1, 1, 1, 2, 1, 2, 1] -> 64*RR[-2, -2, 1, 1, 3, 3], 
 BS[3, 1, 1, 1, 2, 3, 1] -> 64*RR[-2, -2, 1, 1, -4, -2], 
 BS[3, 1, 1, 1, 2, 2, 1, 1] -> 64*RR[-2, -2, 1, 1, 5, 1], 
 BS[3, 1, 1, 4, 2, 1] -> 64*RR[-2, -2, 1, -2, 1, -4], 
 BS[3, 1, 1, 3, 1, 2, 1] -> 64*RR[-2, -2, 1, -2, -2, 3], 
 BS[3, 1, 1, 3, 3, 1] -> 64*RR[-2, -2, 1, -2, 3, -2], 
 BS[3, 1, 1, 3, 2, 1, 1] -> 64*RR[-2, -2, 1, -2, -4, 1], 
 BS[3, 1, 1, 2, 1, 1, 2, 1] -> 64*RR[-2, -2, 1, 3, 1, 3], 
 BS[3, 1, 1, 2, 1, 3, 1] -> 64*RR[-2, -2, 1, 3, -2, -2], 
 BS[3, 1, 1, 2, 1, 2, 1, 1] -> 64*RR[-2, -2, 1, 3, 3, 1], 
 BS[3, 1, 1, 2, 4, 1] -> 64*RR[-2, -2, 1, -4, 1, -2], 
 BS[3, 1, 1, 2, 3, 1, 1] -> 64*RR[-2, -2, 1, -4, -2, 1], 
 BS[3, 1, 1, 2, 2, 1, 1, 1] -> 64*RR[-2, -2, 1, 5, 1, 1], 
 BS[3, 1, 5, 2, 1] -> 64*RR[-2, -2, -2, 1, 1, -4], 
 BS[3, 1, 4, 1, 2, 1] -> 64*RR[-2, -2, -2, 1, -2, 3], 
 BS[3, 1, 4, 3, 1] -> 64*RR[-2, -2, -2, 1, 3, -2], 
 BS[3, 1, 4, 2, 1, 1] -> 64*RR[-2, -2, -2, 1, -4, 1], 
 BS[3, 1, 3, 1, 1, 2, 1] -> 64*RR[-2, -2, -2, -2, 1, 3], 
 BS[3, 1, 3, 1, 3, 1] -> 64*RR[-2, -2, -2, -2, -2, -2], 
 BS[3, 1, 3, 1, 2, 1, 1] -> 64*RR[-2, -2, -2, -2, 3, 1], 
 BS[3, 1, 3, 4, 1] -> 64*RR[-2, -2, -2, 3, 1, -2], 
 BS[3, 1, 3, 3, 1, 1] -> 64*RR[-2, -2, -2, 3, -2, 1], 
 BS[3, 1, 3, 2, 1, 1, 1] -> 64*RR[-2, -2, -2, -4, 1, 1], 
 BS[3, 1, 2, 1, 1, 1, 2, 1] -> 64*RR[-2, -2, 3, 1, 1, 3], 
 BS[3, 1, 2, 1, 1, 3, 1] -> 64*RR[-2, -2, 3, 1, -2, -2], 
 BS[3, 1, 2, 1, 1, 2, 1, 1] -> 64*RR[-2, -2, 3, 1, 3, 1], 
 BS[3, 1, 2, 1, 4, 1] -> 64*RR[-2, -2, 3, -2, 1, -2], 
 BS[3, 1, 2, 1, 3, 1, 1] -> 64*RR[-2, -2, 3, -2, -2, 1], 
 BS[3, 1, 2, 1, 2, 1, 1, 1] -> 64*RR[-2, -2, 3, 3, 1, 1], 
 BS[3, 1, 2, 5, 1] -> 64*RR[-2, -2, -4, 1, 1, -2], 
 BS[3, 1, 2, 4, 1, 1] -> 64*RR[-2, -2, -4, 1, -2, 1], 
 BS[3, 1, 2, 3, 1, 1, 1] -> 64*RR[-2, -2, -4, -2, 1, 1], 
 BS[3, 1, 2, 2, 1, 1, 1, 1] -> 64*RR[-2, -2, 5, 1, 1, 1], 
 BS[3, 6, 2, 1] -> 64*RR[-2, 3, 1, 1, 1, -4], 
 BS[3, 5, 1, 2, 1] -> 64*RR[-2, 3, 1, 1, -2, 3], 
 BS[3, 5, 3, 1] -> 64*RR[-2, 3, 1, 1, 3, -2], 
 BS[3, 5, 2, 1, 1] -> 64*RR[-2, 3, 1, 1, -4, 1], 
 BS[3, 4, 1, 1, 2, 1] -> 64*RR[-2, 3, 1, -2, 1, 3], 
 BS[3, 4, 1, 3, 1] -> 64*RR[-2, 3, 1, -2, -2, -2], 
 BS[3, 4, 1, 2, 1, 1] -> 64*RR[-2, 3, 1, -2, 3, 1], 
 BS[3, 4, 4, 1] -> 64*RR[-2, 3, 1, 3, 1, -2], 
 BS[3, 4, 3, 1, 1] -> 64*RR[-2, 3, 1, 3, -2, 1], 
 BS[3, 4, 2, 1, 1, 1] -> 64*RR[-2, 3, 1, -4, 1, 1], 
 BS[3, 3, 1, 1, 1, 2, 1] -> 64*RR[-2, 3, -2, 1, 1, 3], 
 BS[3, 3, 1, 1, 3, 1] -> 64*RR[-2, 3, -2, 1, -2, -2], 
 BS[3, 3, 1, 1, 2, 1, 1] -> 64*RR[-2, 3, -2, 1, 3, 1], 
 BS[3, 3, 1, 4, 1] -> 64*RR[-2, 3, -2, -2, 1, -2], 
 BS[3, 3, 1, 3, 1, 1] -> 64*RR[-2, 3, -2, -2, -2, 1], 
 BS[3, 3, 1, 2, 1, 1, 1] -> 64*RR[-2, 3, -2, 3, 1, 1], 
 BS[3, 3, 5, 1] -> 64*RR[-2, 3, 3, 1, 1, -2], 
 BS[3, 3, 4, 1, 1] -> 64*RR[-2, 3, 3, 1, -2, 1], 
 BS[3, 3, 3, 1, 1, 1] -> 64*RR[-2, 3, 3, -2, 1, 1], 
 BS[3, 3, 2, 1, 1, 1, 1] -> 64*RR[-2, 3, -4, 1, 1, 1], 
 BS[3, 2, 1, 1, 1, 1, 2, 1] -> 64*RR[-2, -4, 1, 1, 1, 3], 
 BS[3, 2, 1, 1, 1, 3, 1] -> 64*RR[-2, -4, 1, 1, -2, -2], 
 BS[3, 2, 1, 1, 1, 2, 1, 1] -> 64*RR[-2, -4, 1, 1, 3, 1], 
 BS[3, 2, 1, 1, 4, 1] -> 64*RR[-2, -4, 1, -2, 1, -2], 
 BS[3, 2, 1, 1, 3, 1, 1] -> 64*RR[-2, -4, 1, -2, -2, 1], 
 BS[3, 2, 1, 1, 2, 1, 1, 1] -> 64*RR[-2, -4, 1, 3, 1, 1], 
 BS[3, 2, 1, 5, 1] -> 64*RR[-2, -4, -2, 1, 1, -2], 
 BS[3, 2, 1, 4, 1, 1] -> 64*RR[-2, -4, -2, 1, -2, 1], 
 BS[3, 2, 1, 3, 1, 1, 1] -> 64*RR[-2, -4, -2, -2, 1, 1], 
 BS[3, 2, 1, 2, 1, 1, 1, 1] -> 64*RR[-2, -4, 3, 1, 1, 1], 
 BS[3, 2, 6, 1] -> 64*RR[-2, 5, 1, 1, 1, -2], 
 BS[3, 2, 5, 1, 1] -> 64*RR[-2, 5, 1, 1, -2, 1], 
 BS[3, 2, 4, 1, 1, 1] -> 64*RR[-2, 5, 1, -2, 1, 1], 
 BS[3, 2, 3, 1, 1, 1, 1] -> 64*RR[-2, 5, -2, 1, 1, 1], 
 BS[3, 2, 2, 1, 1, 1, 1, 1] -> 64*RR[-2, -6, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 2, 2, 1] -> 64*RR[3, 1, 1, 1, 1, 5], 
 BS[2, 1, 1, 1, 1, 3, 2, 1] -> 64*RR[3, 1, 1, 1, -2, -4], 
 BS[2, 1, 1, 1, 1, 2, 1, 2, 1] -> 64*RR[3, 1, 1, 1, 3, 3], 
 BS[2, 1, 1, 1, 1, 2, 3, 1] -> 64*RR[3, 1, 1, 1, -4, -2], 
 BS[2, 1, 1, 1, 1, 2, 2, 1, 1] -> 64*RR[3, 1, 1, 1, 5, 1], 
 BS[2, 1, 1, 1, 4, 2, 1] -> 64*RR[3, 1, 1, -2, 1, -4], 
 BS[2, 1, 1, 1, 3, 1, 2, 1] -> 64*RR[3, 1, 1, -2, -2, 3], 
 BS[2, 1, 1, 1, 3, 3, 1] -> 64*RR[3, 1, 1, -2, 3, -2], 
 BS[2, 1, 1, 1, 3, 2, 1, 1] -> 64*RR[3, 1, 1, -2, -4, 1], 
 BS[2, 1, 1, 1, 2, 1, 1, 2, 1] -> 64*RR[3, 1, 1, 3, 1, 3], 
 BS[2, 1, 1, 1, 2, 1, 3, 1] -> 64*RR[3, 1, 1, 3, -2, -2], 
 BS[2, 1, 1, 1, 2, 1, 2, 1, 1] -> 64*RR[3, 1, 1, 3, 3, 1], 
 BS[2, 1, 1, 1, 2, 4, 1] -> 64*RR[3, 1, 1, -4, 1, -2], 
 BS[2, 1, 1, 1, 2, 3, 1, 1] -> 64*RR[3, 1, 1, -4, -2, 1], 
 BS[2, 1, 1, 1, 2, 2, 1, 1, 1] -> 64*RR[3, 1, 1, 5, 1, 1], 
 BS[2, 1, 1, 5, 2, 1] -> 64*RR[3, 1, -2, 1, 1, -4], 
 BS[2, 1, 1, 4, 1, 2, 1] -> 64*RR[3, 1, -2, 1, -2, 3], 
 BS[2, 1, 1, 4, 3, 1] -> 64*RR[3, 1, -2, 1, 3, -2], 
 BS[2, 1, 1, 4, 2, 1, 1] -> 64*RR[3, 1, -2, 1, -4, 1], 
 BS[2, 1, 1, 3, 1, 1, 2, 1] -> 64*RR[3, 1, -2, -2, 1, 3], 
 BS[2, 1, 1, 3, 1, 3, 1] -> 64*RR[3, 1, -2, -2, -2, -2], 
 BS[2, 1, 1, 3, 1, 2, 1, 1] -> 64*RR[3, 1, -2, -2, 3, 1], 
 BS[2, 1, 1, 3, 4, 1] -> 64*RR[3, 1, -2, 3, 1, -2], 
 BS[2, 1, 1, 3, 3, 1, 1] -> 64*RR[3, 1, -2, 3, -2, 1], 
 BS[2, 1, 1, 3, 2, 1, 1, 1] -> 64*RR[3, 1, -2, -4, 1, 1], 
 BS[2, 1, 1, 2, 1, 1, 1, 2, 1] -> 64*RR[3, 1, 3, 1, 1, 3], 
 BS[2, 1, 1, 2, 1, 1, 3, 1] -> 64*RR[3, 1, 3, 1, -2, -2], 
 BS[2, 1, 1, 2, 1, 1, 2, 1, 1] -> 64*RR[3, 1, 3, 1, 3, 1], 
 BS[2, 1, 1, 2, 1, 4, 1] -> 64*RR[3, 1, 3, -2, 1, -2], 
 BS[2, 1, 1, 2, 1, 3, 1, 1] -> 64*RR[3, 1, 3, -2, -2, 1], 
 BS[2, 1, 1, 2, 1, 2, 1, 1, 1] -> 64*RR[3, 1, 3, 3, 1, 1], 
 BS[2, 1, 1, 2, 5, 1] -> 64*RR[3, 1, -4, 1, 1, -2], 
 BS[2, 1, 1, 2, 4, 1, 1] -> 64*RR[3, 1, -4, 1, -2, 1], 
 BS[2, 1, 1, 2, 3, 1, 1, 1] -> 64*RR[3, 1, -4, -2, 1, 1], 
 BS[2, 1, 1, 2, 2, 1, 1, 1, 1] -> 64*RR[3, 1, 5, 1, 1, 1], 
 BS[2, 1, 6, 2, 1] -> 64*RR[3, -2, 1, 1, 1, -4], 
 BS[2, 1, 5, 1, 2, 1] -> 64*RR[3, -2, 1, 1, -2, 3], 
 BS[2, 1, 5, 3, 1] -> 64*RR[3, -2, 1, 1, 3, -2], 
 BS[2, 1, 5, 2, 1, 1] -> 64*RR[3, -2, 1, 1, -4, 1], 
 BS[2, 1, 4, 1, 1, 2, 1] -> 64*RR[3, -2, 1, -2, 1, 3], 
 BS[2, 1, 4, 1, 3, 1] -> 64*RR[3, -2, 1, -2, -2, -2], 
 BS[2, 1, 4, 1, 2, 1, 1] -> 64*RR[3, -2, 1, -2, 3, 1], 
 BS[2, 1, 4, 4, 1] -> 64*RR[3, -2, 1, 3, 1, -2], 
 BS[2, 1, 4, 3, 1, 1] -> 64*RR[3, -2, 1, 3, -2, 1], 
 BS[2, 1, 4, 2, 1, 1, 1] -> 64*RR[3, -2, 1, -4, 1, 1], 
 BS[2, 1, 3, 1, 1, 1, 2, 1] -> 64*RR[3, -2, -2, 1, 1, 3], 
 BS[2, 1, 3, 1, 1, 3, 1] -> 64*RR[3, -2, -2, 1, -2, -2], 
 BS[2, 1, 3, 1, 1, 2, 1, 1] -> 64*RR[3, -2, -2, 1, 3, 1], 
 BS[2, 1, 3, 1, 4, 1] -> 64*RR[3, -2, -2, -2, 1, -2], 
 BS[2, 1, 3, 1, 3, 1, 1] -> 64*RR[3, -2, -2, -2, -2, 1], 
 BS[2, 1, 3, 1, 2, 1, 1, 1] -> 64*RR[3, -2, -2, 3, 1, 1], 
 BS[2, 1, 3, 5, 1] -> 64*RR[3, -2, 3, 1, 1, -2], 
 BS[2, 1, 3, 4, 1, 1] -> 64*RR[3, -2, 3, 1, -2, 1], 
 BS[2, 1, 3, 3, 1, 1, 1] -> 64*RR[3, -2, 3, -2, 1, 1], 
 BS[2, 1, 3, 2, 1, 1, 1, 1] -> 64*RR[3, -2, -4, 1, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 1, 2, 1] -> 64*RR[3, 3, 1, 1, 1, 3], 
 BS[2, 1, 2, 1, 1, 1, 3, 1] -> 64*RR[3, 3, 1, 1, -2, -2], 
 BS[2, 1, 2, 1, 1, 1, 2, 1, 1] -> 64*RR[3, 3, 1, 1, 3, 1], 
 BS[2, 1, 2, 1, 1, 4, 1] -> 64*RR[3, 3, 1, -2, 1, -2], 
 BS[2, 1, 2, 1, 1, 3, 1, 1] -> 64*RR[3, 3, 1, -2, -2, 1], 
 BS[2, 1, 2, 1, 1, 2, 1, 1, 1] -> 64*RR[3, 3, 1, 3, 1, 1], 
 BS[2, 1, 2, 1, 5, 1] -> 64*RR[3, 3, -2, 1, 1, -2], 
 BS[2, 1, 2, 1, 4, 1, 1] -> 64*RR[3, 3, -2, 1, -2, 1], 
 BS[2, 1, 2, 1, 3, 1, 1, 1] -> 64*RR[3, 3, -2, -2, 1, 1], 
 BS[2, 1, 2, 1, 2, 1, 1, 1, 1] -> 64*RR[3, 3, 3, 1, 1, 1], 
 BS[2, 1, 2, 6, 1] -> 64*RR[3, -4, 1, 1, 1, -2], 
 BS[2, 1, 2, 5, 1, 1] -> 64*RR[3, -4, 1, 1, -2, 1], 
 BS[2, 1, 2, 4, 1, 1, 1] -> 64*RR[3, -4, 1, -2, 1, 1], 
 BS[2, 1, 2, 3, 1, 1, 1, 1] -> 64*RR[3, -4, -2, 1, 1, 1], 
 BS[2, 1, 2, 2, 1, 1, 1, 1, 1] -> 64*RR[3, 5, 1, 1, 1, 1], 
 BS[2, 7, 2, 1] -> 64*RR[-4, 1, 1, 1, 1, -4], 
 BS[2, 6, 1, 2, 1] -> 64*RR[-4, 1, 1, 1, -2, 3], 
 BS[2, 6, 3, 1] -> 64*RR[-4, 1, 1, 1, 3, -2], 
 BS[2, 6, 2, 1, 1] -> 64*RR[-4, 1, 1, 1, -4, 1], 
 BS[2, 5, 1, 1, 2, 1] -> 64*RR[-4, 1, 1, -2, 1, 3], 
 BS[2, 5, 1, 3, 1] -> 64*RR[-4, 1, 1, -2, -2, -2], 
 BS[2, 5, 1, 2, 1, 1] -> 64*RR[-4, 1, 1, -2, 3, 1], 
 BS[2, 5, 4, 1] -> 64*RR[-4, 1, 1, 3, 1, -2], 
 BS[2, 5, 3, 1, 1] -> 64*RR[-4, 1, 1, 3, -2, 1], 
 BS[2, 5, 2, 1, 1, 1] -> 64*RR[-4, 1, 1, -4, 1, 1], 
 BS[2, 4, 1, 1, 1, 2, 1] -> 64*RR[-4, 1, -2, 1, 1, 3], 
 BS[2, 4, 1, 1, 3, 1] -> 64*RR[-4, 1, -2, 1, -2, -2], 
 BS[2, 4, 1, 1, 2, 1, 1] -> 64*RR[-4, 1, -2, 1, 3, 1], 
 BS[2, 4, 1, 4, 1] -> 64*RR[-4, 1, -2, -2, 1, -2], 
 BS[2, 4, 1, 3, 1, 1] -> 64*RR[-4, 1, -2, -2, -2, 1], 
 BS[2, 4, 1, 2, 1, 1, 1] -> 64*RR[-4, 1, -2, 3, 1, 1], 
 BS[2, 4, 5, 1] -> 64*RR[-4, 1, 3, 1, 1, -2], 
 BS[2, 4, 4, 1, 1] -> 64*RR[-4, 1, 3, 1, -2, 1], 
 BS[2, 4, 3, 1, 1, 1] -> 64*RR[-4, 1, 3, -2, 1, 1], 
 BS[2, 4, 2, 1, 1, 1, 1] -> 64*RR[-4, 1, -4, 1, 1, 1], 
 BS[2, 3, 1, 1, 1, 1, 2, 1] -> 64*RR[-4, -2, 1, 1, 1, 3], 
 BS[2, 3, 1, 1, 1, 3, 1] -> 64*RR[-4, -2, 1, 1, -2, -2], 
 BS[2, 3, 1, 1, 1, 2, 1, 1] -> 64*RR[-4, -2, 1, 1, 3, 1], 
 BS[2, 3, 1, 1, 4, 1] -> 64*RR[-4, -2, 1, -2, 1, -2], 
 BS[2, 3, 1, 1, 3, 1, 1] -> 64*RR[-4, -2, 1, -2, -2, 1], 
 BS[2, 3, 1, 1, 2, 1, 1, 1] -> 64*RR[-4, -2, 1, 3, 1, 1], 
 BS[2, 3, 1, 5, 1] -> 64*RR[-4, -2, -2, 1, 1, -2], 
 BS[2, 3, 1, 4, 1, 1] -> 64*RR[-4, -2, -2, 1, -2, 1], 
 BS[2, 3, 1, 3, 1, 1, 1] -> 64*RR[-4, -2, -2, -2, 1, 1], 
 BS[2, 3, 1, 2, 1, 1, 1, 1] -> 64*RR[-4, -2, 3, 1, 1, 1], 
 BS[2, 3, 6, 1] -> 64*RR[-4, 3, 1, 1, 1, -2], 
 BS[2, 3, 5, 1, 1] -> 64*RR[-4, 3, 1, 1, -2, 1], 
 BS[2, 3, 4, 1, 1, 1] -> 64*RR[-4, 3, 1, -2, 1, 1], 
 BS[2, 3, 3, 1, 1, 1, 1] -> 64*RR[-4, 3, -2, 1, 1, 1], 
 BS[2, 3, 2, 1, 1, 1, 1, 1] -> 64*RR[-4, -4, 1, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 1, 2, 1] -> 64*RR[5, 1, 1, 1, 1, 3], 
 BS[2, 2, 1, 1, 1, 1, 3, 1] -> 64*RR[5, 1, 1, 1, -2, -2], 
 BS[2, 2, 1, 1, 1, 1, 2, 1, 1] -> 64*RR[5, 1, 1, 1, 3, 1], 
 BS[2, 2, 1, 1, 1, 4, 1] -> 64*RR[5, 1, 1, -2, 1, -2], 
 BS[2, 2, 1, 1, 1, 3, 1, 1] -> 64*RR[5, 1, 1, -2, -2, 1], 
 BS[2, 2, 1, 1, 1, 2, 1, 1, 1] -> 64*RR[5, 1, 1, 3, 1, 1], 
 BS[2, 2, 1, 1, 5, 1] -> 64*RR[5, 1, -2, 1, 1, -2], 
 BS[2, 2, 1, 1, 4, 1, 1] -> 64*RR[5, 1, -2, 1, -2, 1], 
 BS[2, 2, 1, 1, 3, 1, 1, 1] -> 64*RR[5, 1, -2, -2, 1, 1], 
 BS[2, 2, 1, 1, 2, 1, 1, 1, 1] -> 64*RR[5, 1, 3, 1, 1, 1], 
 BS[2, 2, 1, 6, 1] -> 64*RR[5, -2, 1, 1, 1, -2], 
 BS[2, 2, 1, 5, 1, 1] -> 64*RR[5, -2, 1, 1, -2, 1], 
 BS[2, 2, 1, 4, 1, 1, 1] -> 64*RR[5, -2, 1, -2, 1, 1], 
 BS[2, 2, 1, 3, 1, 1, 1, 1] -> 64*RR[5, -2, -2, 1, 1, 1], 
 BS[2, 2, 1, 2, 1, 1, 1, 1, 1] -> 64*RR[5, 3, 1, 1, 1, 1], 
 BS[2, 2, 7, 1] -> 64*RR[-6, 1, 1, 1, 1, -2], 
 BS[2, 2, 6, 1, 1] -> 64*RR[-6, 1, 1, 1, -2, 1], 
 BS[2, 2, 5, 1, 1, 1] -> 64*RR[-6, 1, 1, -2, 1, 1], 
 BS[2, 2, 4, 1, 1, 1, 1] -> 64*RR[-6, 1, -2, 1, 1, 1], 
 BS[2, 2, 3, 1, 1, 1, 1, 1] -> 64*RR[-6, -2, 1, 1, 1, 1], 
 BS[2, 2, 2, 1, 1, 1, 1, 1, 1] -> 64*RR[7, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 2, 2] -> -128*RR[1, 1, 1, 1, 1, 1, -6], 
 BS[1, 1, 1, 1, 1, 3, 2, 2] -> -128*RR[1, 1, 1, 1, 1, -2, 5], 
 BS[1, 1, 1, 1, 1, 2, 1, 2, 2] -> -128*RR[1, 1, 1, 1, 1, 3, -4], 
 BS[1, 1, 1, 1, 1, 2, 3, 2] -> -128*RR[1, 1, 1, 1, 1, -4, 3], 
 BS[1, 1, 1, 1, 1, 2, 2, 1, 2] -> -128*RR[1, 1, 1, 1, 1, 5, -2], 
 BS[1, 1, 1, 1, 1, 2, 2, 3] -> -128*RR[1, 1, 1, 1, 1, -6, 1], 
 BS[1, 1, 1, 1, 4, 2, 2] -> -128*RR[1, 1, 1, 1, -2, 1, 5], 
 BS[1, 1, 1, 1, 3, 1, 2, 2] -> -128*RR[1, 1, 1, 1, -2, -2, -4], 
 BS[1, 1, 1, 1, 3, 3, 2] -> -128*RR[1, 1, 1, 1, -2, 3, 3], 
 BS[1, 1, 1, 1, 3, 2, 1, 2] -> -128*RR[1, 1, 1, 1, -2, -4, -2], 
 BS[1, 1, 1, 1, 3, 2, 3] -> -128*RR[1, 1, 1, 1, -2, 5, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 2, 2] -> -128*RR[1, 1, 1, 1, 3, 1, -4], 
 BS[1, 1, 1, 1, 2, 1, 3, 2] -> -128*RR[1, 1, 1, 1, 3, -2, 3], 
 BS[1, 1, 1, 1, 2, 1, 2, 1, 2] -> -128*RR[1, 1, 1, 1, 3, 3, -2], 
 BS[1, 1, 1, 1, 2, 1, 2, 3] -> -128*RR[1, 1, 1, 1, 3, -4, 1], 
 BS[1, 1, 1, 1, 2, 4, 2] -> -128*RR[1, 1, 1, 1, -4, 1, 3], 
 BS[1, 1, 1, 1, 2, 3, 1, 2] -> -128*RR[1, 1, 1, 1, -4, -2, -2], 
 BS[1, 1, 1, 1, 2, 3, 3] -> -128*RR[1, 1, 1, 1, -4, 3, 1], 
 BS[1, 1, 1, 1, 2, 2, 1, 1, 2] -> -128*RR[1, 1, 1, 1, 5, 1, -2], 
 BS[1, 1, 1, 1, 2, 2, 1, 3] -> -128*RR[1, 1, 1, 1, 5, -2, 1], 
 BS[1, 1, 1, 1, 2, 2, 4] -> -128*RR[1, 1, 1, 1, -6, 1, 1], 
 BS[1, 1, 1, 5, 2, 2] -> -128*RR[1, 1, 1, -2, 1, 1, 5], 
 BS[1, 1, 1, 4, 1, 2, 2] -> -128*RR[1, 1, 1, -2, 1, -2, -4], 
 BS[1, 1, 1, 4, 3, 2] -> -128*RR[1, 1, 1, -2, 1, 3, 3], 
 BS[1, 1, 1, 4, 2, 1, 2] -> -128*RR[1, 1, 1, -2, 1, -4, -2], 
 BS[1, 1, 1, 4, 2, 3] -> -128*RR[1, 1, 1, -2, 1, 5, 1], 
 BS[1, 1, 1, 3, 1, 1, 2, 2] -> -128*RR[1, 1, 1, -2, -2, 1, -4], 
 BS[1, 1, 1, 3, 1, 3, 2] -> -128*RR[1, 1, 1, -2, -2, -2, 3], 
 BS[1, 1, 1, 3, 1, 2, 1, 2] -> -128*RR[1, 1, 1, -2, -2, 3, -2], 
 BS[1, 1, 1, 3, 1, 2, 3] -> -128*RR[1, 1, 1, -2, -2, -4, 1], 
 BS[1, 1, 1, 3, 4, 2] -> -128*RR[1, 1, 1, -2, 3, 1, 3], 
 BS[1, 1, 1, 3, 3, 1, 2] -> -128*RR[1, 1, 1, -2, 3, -2, -2], 
 BS[1, 1, 1, 3, 3, 3] -> -128*RR[1, 1, 1, -2, 3, 3, 1], 
 BS[1, 1, 1, 3, 2, 1, 1, 2] -> -128*RR[1, 1, 1, -2, -4, 1, -2], 
 BS[1, 1, 1, 3, 2, 1, 3] -> -128*RR[1, 1, 1, -2, -4, -2, 1], 
 BS[1, 1, 1, 3, 2, 4] -> -128*RR[1, 1, 1, -2, 5, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 2, 2] -> -128*RR[1, 1, 1, 3, 1, 1, -4], 
 BS[1, 1, 1, 2, 1, 1, 3, 2] -> -128*RR[1, 1, 1, 3, 1, -2, 3], 
 BS[1, 1, 1, 2, 1, 1, 2, 1, 2] -> -128*RR[1, 1, 1, 3, 1, 3, -2], 
 BS[1, 1, 1, 2, 1, 1, 2, 3] -> -128*RR[1, 1, 1, 3, 1, -4, 1], 
 BS[1, 1, 1, 2, 1, 4, 2] -> -128*RR[1, 1, 1, 3, -2, 1, 3], 
 BS[1, 1, 1, 2, 1, 3, 1, 2] -> -128*RR[1, 1, 1, 3, -2, -2, -2], 
 BS[1, 1, 1, 2, 1, 3, 3] -> -128*RR[1, 1, 1, 3, -2, 3, 1], 
 BS[1, 1, 1, 2, 1, 2, 1, 1, 2] -> -128*RR[1, 1, 1, 3, 3, 1, -2], 
 BS[1, 1, 1, 2, 1, 2, 1, 3] -> -128*RR[1, 1, 1, 3, 3, -2, 1], 
 BS[1, 1, 1, 2, 1, 2, 4] -> -128*RR[1, 1, 1, 3, -4, 1, 1], 
 BS[1, 1, 1, 2, 5, 2] -> -128*RR[1, 1, 1, -4, 1, 1, 3], 
 BS[1, 1, 1, 2, 4, 1, 2] -> -128*RR[1, 1, 1, -4, 1, -2, -2], 
 BS[1, 1, 1, 2, 4, 3] -> -128*RR[1, 1, 1, -4, 1, 3, 1], 
 BS[1, 1, 1, 2, 3, 1, 1, 2] -> -128*RR[1, 1, 1, -4, -2, 1, -2], 
 BS[1, 1, 1, 2, 3, 1, 3] -> -128*RR[1, 1, 1, -4, -2, -2, 1], 
 BS[1, 1, 1, 2, 3, 4] -> -128*RR[1, 1, 1, -4, 3, 1, 1], 
 BS[1, 1, 1, 2, 2, 1, 1, 1, 2] -> -128*RR[1, 1, 1, 5, 1, 1, -2], 
 BS[1, 1, 1, 2, 2, 1, 1, 3] -> -128*RR[1, 1, 1, 5, 1, -2, 1], 
 BS[1, 1, 1, 2, 2, 1, 4] -> -128*RR[1, 1, 1, 5, -2, 1, 1], 
 BS[1, 1, 1, 2, 2, 5] -> -128*RR[1, 1, 1, -6, 1, 1, 1], 
 BS[1, 1, 6, 2, 2] -> -128*RR[1, 1, -2, 1, 1, 1, 5], 
 BS[1, 1, 5, 1, 2, 2] -> -128*RR[1, 1, -2, 1, 1, -2, -4], 
 BS[1, 1, 5, 3, 2] -> -128*RR[1, 1, -2, 1, 1, 3, 3], 
 BS[1, 1, 5, 2, 1, 2] -> -128*RR[1, 1, -2, 1, 1, -4, -2], 
 BS[1, 1, 5, 2, 3] -> -128*RR[1, 1, -2, 1, 1, 5, 1], 
 BS[1, 1, 4, 1, 1, 2, 2] -> -128*RR[1, 1, -2, 1, -2, 1, -4], 
 BS[1, 1, 4, 1, 3, 2] -> -128*RR[1, 1, -2, 1, -2, -2, 3], 
 BS[1, 1, 4, 1, 2, 1, 2] -> -128*RR[1, 1, -2, 1, -2, 3, -2], 
 BS[1, 1, 4, 1, 2, 3] -> -128*RR[1, 1, -2, 1, -2, -4, 1], 
 BS[1, 1, 4, 4, 2] -> -128*RR[1, 1, -2, 1, 3, 1, 3], 
 BS[1, 1, 4, 3, 1, 2] -> -128*RR[1, 1, -2, 1, 3, -2, -2], 
 BS[1, 1, 4, 3, 3] -> -128*RR[1, 1, -2, 1, 3, 3, 1], 
 BS[1, 1, 4, 2, 1, 1, 2] -> -128*RR[1, 1, -2, 1, -4, 1, -2], 
 BS[1, 1, 4, 2, 1, 3] -> -128*RR[1, 1, -2, 1, -4, -2, 1], 
 BS[1, 1, 4, 2, 4] -> -128*RR[1, 1, -2, 1, 5, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 2, 2] -> -128*RR[1, 1, -2, -2, 1, 1, -4], 
 BS[1, 1, 3, 1, 1, 3, 2] -> -128*RR[1, 1, -2, -2, 1, -2, 3], 
 BS[1, 1, 3, 1, 1, 2, 1, 2] -> -128*RR[1, 1, -2, -2, 1, 3, -2], 
 BS[1, 1, 3, 1, 1, 2, 3] -> -128*RR[1, 1, -2, -2, 1, -4, 1], 
 BS[1, 1, 3, 1, 4, 2] -> -128*RR[1, 1, -2, -2, -2, 1, 3], 
 BS[1, 1, 3, 1, 3, 1, 2] -> -128*RR[1, 1, -2, -2, -2, -2, -2], 
 BS[1, 1, 3, 1, 3, 3] -> -128*RR[1, 1, -2, -2, -2, 3, 1], 
 BS[1, 1, 3, 1, 2, 1, 1, 2] -> -128*RR[1, 1, -2, -2, 3, 1, -2], 
 BS[1, 1, 3, 1, 2, 1, 3] -> -128*RR[1, 1, -2, -2, 3, -2, 1], 
 BS[1, 1, 3, 1, 2, 4] -> -128*RR[1, 1, -2, -2, -4, 1, 1], 
 BS[1, 1, 3, 5, 2] -> -128*RR[1, 1, -2, 3, 1, 1, 3], 
 BS[1, 1, 3, 4, 1, 2] -> -128*RR[1, 1, -2, 3, 1, -2, -2], 
 BS[1, 1, 3, 4, 3] -> -128*RR[1, 1, -2, 3, 1, 3, 1], 
 BS[1, 1, 3, 3, 1, 1, 2] -> -128*RR[1, 1, -2, 3, -2, 1, -2], 
 BS[1, 1, 3, 3, 1, 3] -> -128*RR[1, 1, -2, 3, -2, -2, 1], 
 BS[1, 1, 3, 3, 4] -> -128*RR[1, 1, -2, 3, 3, 1, 1], 
 BS[1, 1, 3, 2, 1, 1, 1, 2] -> -128*RR[1, 1, -2, -4, 1, 1, -2], 
 BS[1, 1, 3, 2, 1, 1, 3] -> -128*RR[1, 1, -2, -4, 1, -2, 1], 
 BS[1, 1, 3, 2, 1, 4] -> -128*RR[1, 1, -2, -4, -2, 1, 1], 
 BS[1, 1, 3, 2, 5] -> -128*RR[1, 1, -2, 5, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 2, 2] -> -128*RR[1, 1, 3, 1, 1, 1, -4], 
 BS[1, 1, 2, 1, 1, 1, 3, 2] -> -128*RR[1, 1, 3, 1, 1, -2, 3], 
 BS[1, 1, 2, 1, 1, 1, 2, 1, 2] -> -128*RR[1, 1, 3, 1, 1, 3, -2], 
 BS[1, 1, 2, 1, 1, 1, 2, 3] -> -128*RR[1, 1, 3, 1, 1, -4, 1], 
 BS[1, 1, 2, 1, 1, 4, 2] -> -128*RR[1, 1, 3, 1, -2, 1, 3], 
 BS[1, 1, 2, 1, 1, 3, 1, 2] -> -128*RR[1, 1, 3, 1, -2, -2, -2], 
 BS[1, 1, 2, 1, 1, 3, 3] -> -128*RR[1, 1, 3, 1, -2, 3, 1], 
 BS[1, 1, 2, 1, 1, 2, 1, 1, 2] -> -128*RR[1, 1, 3, 1, 3, 1, -2], 
 BS[1, 1, 2, 1, 1, 2, 1, 3] -> -128*RR[1, 1, 3, 1, 3, -2, 1], 
 BS[1, 1, 2, 1, 1, 2, 4] -> -128*RR[1, 1, 3, 1, -4, 1, 1], 
 BS[1, 1, 2, 1, 5, 2] -> -128*RR[1, 1, 3, -2, 1, 1, 3], 
 BS[1, 1, 2, 1, 4, 1, 2] -> -128*RR[1, 1, 3, -2, 1, -2, -2], 
 BS[1, 1, 2, 1, 4, 3] -> -128*RR[1, 1, 3, -2, 1, 3, 1], 
 BS[1, 1, 2, 1, 3, 1, 1, 2] -> -128*RR[1, 1, 3, -2, -2, 1, -2], 
 BS[1, 1, 2, 1, 3, 1, 3] -> -128*RR[1, 1, 3, -2, -2, -2, 1], 
 BS[1, 1, 2, 1, 3, 4] -> -128*RR[1, 1, 3, -2, 3, 1, 1], 
 BS[1, 1, 2, 1, 2, 1, 1, 1, 2] -> -128*RR[1, 1, 3, 3, 1, 1, -2], 
 BS[1, 1, 2, 1, 2, 1, 1, 3] -> -128*RR[1, 1, 3, 3, 1, -2, 1], 
 BS[1, 1, 2, 1, 2, 1, 4] -> -128*RR[1, 1, 3, 3, -2, 1, 1], 
 BS[1, 1, 2, 1, 2, 5] -> -128*RR[1, 1, 3, -4, 1, 1, 1], 
 BS[1, 1, 2, 6, 2] -> -128*RR[1, 1, -4, 1, 1, 1, 3], 
 BS[1, 1, 2, 5, 1, 2] -> -128*RR[1, 1, -4, 1, 1, -2, -2], 
 BS[1, 1, 2, 5, 3] -> -128*RR[1, 1, -4, 1, 1, 3, 1], 
 BS[1, 1, 2, 4, 1, 1, 2] -> -128*RR[1, 1, -4, 1, -2, 1, -2], 
 BS[1, 1, 2, 4, 1, 3] -> -128*RR[1, 1, -4, 1, -2, -2, 1], 
 BS[1, 1, 2, 4, 4] -> -128*RR[1, 1, -4, 1, 3, 1, 1], 
 BS[1, 1, 2, 3, 1, 1, 1, 2] -> -128*RR[1, 1, -4, -2, 1, 1, -2], 
 BS[1, 1, 2, 3, 1, 1, 3] -> -128*RR[1, 1, -4, -2, 1, -2, 1], 
 BS[1, 1, 2, 3, 1, 4] -> -128*RR[1, 1, -4, -2, -2, 1, 1], 
 BS[1, 1, 2, 3, 5] -> -128*RR[1, 1, -4, 3, 1, 1, 1], 
 BS[1, 1, 2, 2, 1, 1, 1, 1, 2] -> -128*RR[1, 1, 5, 1, 1, 1, -2], 
 BS[1, 1, 2, 2, 1, 1, 1, 3] -> -128*RR[1, 1, 5, 1, 1, -2, 1], 
 BS[1, 1, 2, 2, 1, 1, 4] -> -128*RR[1, 1, 5, 1, -2, 1, 1], 
 BS[1, 1, 2, 2, 1, 5] -> -128*RR[1, 1, 5, -2, 1, 1, 1], 
 BS[1, 1, 2, 2, 6] -> -128*RR[1, 1, -6, 1, 1, 1, 1], 
 BS[1, 7, 2, 2] -> -128*RR[1, -2, 1, 1, 1, 1, 5], 
 BS[1, 6, 1, 2, 2] -> -128*RR[1, -2, 1, 1, 1, -2, -4], 
 BS[1, 6, 3, 2] -> -128*RR[1, -2, 1, 1, 1, 3, 3], 
 BS[1, 6, 2, 1, 2] -> -128*RR[1, -2, 1, 1, 1, -4, -2], 
 BS[1, 6, 2, 3] -> -128*RR[1, -2, 1, 1, 1, 5, 1], 
 BS[1, 5, 1, 1, 2, 2] -> -128*RR[1, -2, 1, 1, -2, 1, -4], 
 BS[1, 5, 1, 3, 2] -> -128*RR[1, -2, 1, 1, -2, -2, 3], 
 BS[1, 5, 1, 2, 1, 2] -> -128*RR[1, -2, 1, 1, -2, 3, -2], 
 BS[1, 5, 1, 2, 3] -> -128*RR[1, -2, 1, 1, -2, -4, 1], 
 BS[1, 5, 4, 2] -> -128*RR[1, -2, 1, 1, 3, 1, 3], 
 BS[1, 5, 3, 1, 2] -> -128*RR[1, -2, 1, 1, 3, -2, -2], 
 BS[1, 5, 3, 3] -> -128*RR[1, -2, 1, 1, 3, 3, 1], 
 BS[1, 5, 2, 1, 1, 2] -> -128*RR[1, -2, 1, 1, -4, 1, -2], 
 BS[1, 5, 2, 1, 3] -> -128*RR[1, -2, 1, 1, -4, -2, 1], 
 BS[1, 5, 2, 4] -> -128*RR[1, -2, 1, 1, 5, 1, 1], 
 BS[1, 4, 1, 1, 1, 2, 2] -> -128*RR[1, -2, 1, -2, 1, 1, -4], 
 BS[1, 4, 1, 1, 3, 2] -> -128*RR[1, -2, 1, -2, 1, -2, 3], 
 BS[1, 4, 1, 1, 2, 1, 2] -> -128*RR[1, -2, 1, -2, 1, 3, -2], 
 BS[1, 4, 1, 1, 2, 3] -> -128*RR[1, -2, 1, -2, 1, -4, 1], 
 BS[1, 4, 1, 4, 2] -> -128*RR[1, -2, 1, -2, -2, 1, 3], 
 BS[1, 4, 1, 3, 1, 2] -> -128*RR[1, -2, 1, -2, -2, -2, -2], 
 BS[1, 4, 1, 3, 3] -> -128*RR[1, -2, 1, -2, -2, 3, 1], 
 BS[1, 4, 1, 2, 1, 1, 2] -> -128*RR[1, -2, 1, -2, 3, 1, -2], 
 BS[1, 4, 1, 2, 1, 3] -> -128*RR[1, -2, 1, -2, 3, -2, 1], 
 BS[1, 4, 1, 2, 4] -> -128*RR[1, -2, 1, -2, -4, 1, 1], 
 BS[1, 4, 5, 2] -> -128*RR[1, -2, 1, 3, 1, 1, 3], 
 BS[1, 4, 4, 1, 2] -> -128*RR[1, -2, 1, 3, 1, -2, -2], 
 BS[1, 4, 4, 3] -> -128*RR[1, -2, 1, 3, 1, 3, 1], 
 BS[1, 4, 3, 1, 1, 2] -> -128*RR[1, -2, 1, 3, -2, 1, -2], 
 BS[1, 4, 3, 1, 3] -> -128*RR[1, -2, 1, 3, -2, -2, 1], 
 BS[1, 4, 3, 4] -> -128*RR[1, -2, 1, 3, 3, 1, 1], 
 BS[1, 4, 2, 1, 1, 1, 2] -> -128*RR[1, -2, 1, -4, 1, 1, -2], 
 BS[1, 4, 2, 1, 1, 3] -> -128*RR[1, -2, 1, -4, 1, -2, 1], 
 BS[1, 4, 2, 1, 4] -> -128*RR[1, -2, 1, -4, -2, 1, 1], 
 BS[1, 4, 2, 5] -> -128*RR[1, -2, 1, 5, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 2, 2] -> -128*RR[1, -2, -2, 1, 1, 1, -4], 
 BS[1, 3, 1, 1, 1, 3, 2] -> -128*RR[1, -2, -2, 1, 1, -2, 3], 
 BS[1, 3, 1, 1, 1, 2, 1, 2] -> -128*RR[1, -2, -2, 1, 1, 3, -2], 
 BS[1, 3, 1, 1, 1, 2, 3] -> -128*RR[1, -2, -2, 1, 1, -4, 1], 
 BS[1, 3, 1, 1, 4, 2] -> -128*RR[1, -2, -2, 1, -2, 1, 3], 
 BS[1, 3, 1, 1, 3, 1, 2] -> -128*RR[1, -2, -2, 1, -2, -2, -2], 
 BS[1, 3, 1, 1, 3, 3] -> -128*RR[1, -2, -2, 1, -2, 3, 1], 
 BS[1, 3, 1, 1, 2, 1, 1, 2] -> -128*RR[1, -2, -2, 1, 3, 1, -2], 
 BS[1, 3, 1, 1, 2, 1, 3] -> -128*RR[1, -2, -2, 1, 3, -2, 1], 
 BS[1, 3, 1, 1, 2, 4] -> -128*RR[1, -2, -2, 1, -4, 1, 1], 
 BS[1, 3, 1, 5, 2] -> -128*RR[1, -2, -2, -2, 1, 1, 3], 
 BS[1, 3, 1, 4, 1, 2] -> -128*RR[1, -2, -2, -2, 1, -2, -2], 
 BS[1, 3, 1, 4, 3] -> -128*RR[1, -2, -2, -2, 1, 3, 1], 
 BS[1, 3, 1, 3, 1, 1, 2] -> -128*RR[1, -2, -2, -2, -2, 1, -2], 
 BS[1, 3, 1, 3, 1, 3] -> -128*RR[1, -2, -2, -2, -2, -2, 1], 
 BS[1, 3, 1, 3, 4] -> -128*RR[1, -2, -2, -2, 3, 1, 1], 
 BS[1, 3, 1, 2, 1, 1, 1, 2] -> -128*RR[1, -2, -2, 3, 1, 1, -2], 
 BS[1, 3, 1, 2, 1, 1, 3] -> -128*RR[1, -2, -2, 3, 1, -2, 1], 
 BS[1, 3, 1, 2, 1, 4] -> -128*RR[1, -2, -2, 3, -2, 1, 1], 
 BS[1, 3, 1, 2, 5] -> -128*RR[1, -2, -2, -4, 1, 1, 1], 
 BS[1, 3, 6, 2] -> -128*RR[1, -2, 3, 1, 1, 1, 3], 
 BS[1, 3, 5, 1, 2] -> -128*RR[1, -2, 3, 1, 1, -2, -2], 
 BS[1, 3, 5, 3] -> -128*RR[1, -2, 3, 1, 1, 3, 1], 
 BS[1, 3, 4, 1, 1, 2] -> -128*RR[1, -2, 3, 1, -2, 1, -2], 
 BS[1, 3, 4, 1, 3] -> -128*RR[1, -2, 3, 1, -2, -2, 1], 
 BS[1, 3, 4, 4] -> -128*RR[1, -2, 3, 1, 3, 1, 1], 
 BS[1, 3, 3, 1, 1, 1, 2] -> -128*RR[1, -2, 3, -2, 1, 1, -2], 
 BS[1, 3, 3, 1, 1, 3] -> -128*RR[1, -2, 3, -2, 1, -2, 1], 
 BS[1, 3, 3, 1, 4] -> -128*RR[1, -2, 3, -2, -2, 1, 1], 
 BS[1, 3, 3, 5] -> -128*RR[1, -2, 3, 3, 1, 1, 1], 
 BS[1, 3, 2, 1, 1, 1, 1, 2] -> -128*RR[1, -2, -4, 1, 1, 1, -2], 
 BS[1, 3, 2, 1, 1, 1, 3] -> -128*RR[1, -2, -4, 1, 1, -2, 1], 
 BS[1, 3, 2, 1, 1, 4] -> -128*RR[1, -2, -4, 1, -2, 1, 1], 
 BS[1, 3, 2, 1, 5] -> -128*RR[1, -2, -4, -2, 1, 1, 1], 
 BS[1, 3, 2, 6] -> -128*RR[1, -2, 5, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 2, 2] -> -128*RR[1, 3, 1, 1, 1, 1, -4], 
 BS[1, 2, 1, 1, 1, 1, 3, 2] -> -128*RR[1, 3, 1, 1, 1, -2, 3], 
 BS[1, 2, 1, 1, 1, 1, 2, 1, 2] -> -128*RR[1, 3, 1, 1, 1, 3, -2], 
 BS[1, 2, 1, 1, 1, 1, 2, 3] -> -128*RR[1, 3, 1, 1, 1, -4, 1], 
 BS[1, 2, 1, 1, 1, 4, 2] -> -128*RR[1, 3, 1, 1, -2, 1, 3], 
 BS[1, 2, 1, 1, 1, 3, 1, 2] -> -128*RR[1, 3, 1, 1, -2, -2, -2], 
 BS[1, 2, 1, 1, 1, 3, 3] -> -128*RR[1, 3, 1, 1, -2, 3, 1], 
 BS[1, 2, 1, 1, 1, 2, 1, 1, 2] -> -128*RR[1, 3, 1, 1, 3, 1, -2], 
 BS[1, 2, 1, 1, 1, 2, 1, 3] -> -128*RR[1, 3, 1, 1, 3, -2, 1], 
 BS[1, 2, 1, 1, 1, 2, 4] -> -128*RR[1, 3, 1, 1, -4, 1, 1], 
 BS[1, 2, 1, 1, 5, 2] -> -128*RR[1, 3, 1, -2, 1, 1, 3], 
 BS[1, 2, 1, 1, 4, 1, 2] -> -128*RR[1, 3, 1, -2, 1, -2, -2], 
 BS[1, 2, 1, 1, 4, 3] -> -128*RR[1, 3, 1, -2, 1, 3, 1], 
 BS[1, 2, 1, 1, 3, 1, 1, 2] -> -128*RR[1, 3, 1, -2, -2, 1, -2], 
 BS[1, 2, 1, 1, 3, 1, 3] -> -128*RR[1, 3, 1, -2, -2, -2, 1], 
 BS[1, 2, 1, 1, 3, 4] -> -128*RR[1, 3, 1, -2, 3, 1, 1], 
 BS[1, 2, 1, 1, 2, 1, 1, 1, 2] -> -128*RR[1, 3, 1, 3, 1, 1, -2], 
 BS[1, 2, 1, 1, 2, 1, 1, 3] -> -128*RR[1, 3, 1, 3, 1, -2, 1], 
 BS[1, 2, 1, 1, 2, 1, 4] -> -128*RR[1, 3, 1, 3, -2, 1, 1], 
 BS[1, 2, 1, 1, 2, 5] -> -128*RR[1, 3, 1, -4, 1, 1, 1], 
 BS[1, 2, 1, 6, 2] -> -128*RR[1, 3, -2, 1, 1, 1, 3], 
 BS[1, 2, 1, 5, 1, 2] -> -128*RR[1, 3, -2, 1, 1, -2, -2], 
 BS[1, 2, 1, 5, 3] -> -128*RR[1, 3, -2, 1, 1, 3, 1], 
 BS[1, 2, 1, 4, 1, 1, 2] -> -128*RR[1, 3, -2, 1, -2, 1, -2], 
 BS[1, 2, 1, 4, 1, 3] -> -128*RR[1, 3, -2, 1, -2, -2, 1], 
 BS[1, 2, 1, 4, 4] -> -128*RR[1, 3, -2, 1, 3, 1, 1], 
 BS[1, 2, 1, 3, 1, 1, 1, 2] -> -128*RR[1, 3, -2, -2, 1, 1, -2], 
 BS[1, 2, 1, 3, 1, 1, 3] -> -128*RR[1, 3, -2, -2, 1, -2, 1], 
 BS[1, 2, 1, 3, 1, 4] -> -128*RR[1, 3, -2, -2, -2, 1, 1], 
 BS[1, 2, 1, 3, 5] -> -128*RR[1, 3, -2, 3, 1, 1, 1], 
 BS[1, 2, 1, 2, 1, 1, 1, 1, 2] -> -128*RR[1, 3, 3, 1, 1, 1, -2], 
 BS[1, 2, 1, 2, 1, 1, 1, 3] -> -128*RR[1, 3, 3, 1, 1, -2, 1], 
 BS[1, 2, 1, 2, 1, 1, 4] -> -128*RR[1, 3, 3, 1, -2, 1, 1], 
 BS[1, 2, 1, 2, 1, 5] -> -128*RR[1, 3, 3, -2, 1, 1, 1], 
 BS[1, 2, 1, 2, 6] -> -128*RR[1, 3, -4, 1, 1, 1, 1], 
 BS[1, 2, 7, 2] -> -128*RR[1, -4, 1, 1, 1, 1, 3], 
 BS[1, 2, 6, 1, 2] -> -128*RR[1, -4, 1, 1, 1, -2, -2], 
 BS[1, 2, 6, 3] -> -128*RR[1, -4, 1, 1, 1, 3, 1], 
 BS[1, 2, 5, 1, 1, 2] -> -128*RR[1, -4, 1, 1, -2, 1, -2], 
 BS[1, 2, 5, 1, 3] -> -128*RR[1, -4, 1, 1, -2, -2, 1], 
 BS[1, 2, 5, 4] -> -128*RR[1, -4, 1, 1, 3, 1, 1], 
 BS[1, 2, 4, 1, 1, 1, 2] -> -128*RR[1, -4, 1, -2, 1, 1, -2], 
 BS[1, 2, 4, 1, 1, 3] -> -128*RR[1, -4, 1, -2, 1, -2, 1], 
 BS[1, 2, 4, 1, 4] -> -128*RR[1, -4, 1, -2, -2, 1, 1], 
 BS[1, 2, 4, 5] -> -128*RR[1, -4, 1, 3, 1, 1, 1], 
 BS[1, 2, 3, 1, 1, 1, 1, 2] -> -128*RR[1, -4, -2, 1, 1, 1, -2], 
 BS[1, 2, 3, 1, 1, 1, 3] -> -128*RR[1, -4, -2, 1, 1, -2, 1], 
 BS[1, 2, 3, 1, 1, 4] -> -128*RR[1, -4, -2, 1, -2, 1, 1], 
 BS[1, 2, 3, 1, 5] -> -128*RR[1, -4, -2, -2, 1, 1, 1], 
 BS[1, 2, 3, 6] -> -128*RR[1, -4, 3, 1, 1, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 1, 1, 2] -> -128*RR[1, 5, 1, 1, 1, 1, -2], 
 BS[1, 2, 2, 1, 1, 1, 1, 3] -> -128*RR[1, 5, 1, 1, 1, -2, 1], 
 BS[1, 2, 2, 1, 1, 1, 4] -> -128*RR[1, 5, 1, 1, -2, 1, 1], 
 BS[1, 2, 2, 1, 1, 5] -> -128*RR[1, 5, 1, -2, 1, 1, 1], 
 BS[1, 2, 2, 1, 6] -> -128*RR[1, 5, -2, 1, 1, 1, 1], 
 BS[1, 2, 2, 7] -> -128*RR[1, -6, 1, 1, 1, 1, 1], 
 BS[8, 2, 2] -> -128*RR[-2, 1, 1, 1, 1, 1, 5], 
 BS[7, 1, 2, 2] -> -128*RR[-2, 1, 1, 1, 1, -2, -4], 
 BS[7, 3, 2] -> -128*RR[-2, 1, 1, 1, 1, 3, 3], 
 BS[7, 2, 1, 2] -> -128*RR[-2, 1, 1, 1, 1, -4, -2], 
 BS[7, 2, 3] -> -128*RR[-2, 1, 1, 1, 1, 5, 1], 
 BS[6, 1, 1, 2, 2] -> -128*RR[-2, 1, 1, 1, -2, 1, -4], 
 BS[6, 1, 3, 2] -> -128*RR[-2, 1, 1, 1, -2, -2, 3], 
 BS[6, 1, 2, 1, 2] -> -128*RR[-2, 1, 1, 1, -2, 3, -2], 
 BS[6, 1, 2, 3] -> -128*RR[-2, 1, 1, 1, -2, -4, 1], 
 BS[6, 4, 2] -> -128*RR[-2, 1, 1, 1, 3, 1, 3], 
 BS[6, 3, 1, 2] -> -128*RR[-2, 1, 1, 1, 3, -2, -2], 
 BS[6, 3, 3] -> -128*RR[-2, 1, 1, 1, 3, 3, 1], 
 BS[6, 2, 1, 1, 2] -> -128*RR[-2, 1, 1, 1, -4, 1, -2], 
 BS[6, 2, 1, 3] -> -128*RR[-2, 1, 1, 1, -4, -2, 1], 
 BS[6, 2, 4] -> -128*RR[-2, 1, 1, 1, 5, 1, 1], 
 BS[5, 1, 1, 1, 2, 2] -> -128*RR[-2, 1, 1, -2, 1, 1, -4], 
 BS[5, 1, 1, 3, 2] -> -128*RR[-2, 1, 1, -2, 1, -2, 3], 
 BS[5, 1, 1, 2, 1, 2] -> -128*RR[-2, 1, 1, -2, 1, 3, -2], 
 BS[5, 1, 1, 2, 3] -> -128*RR[-2, 1, 1, -2, 1, -4, 1], 
 BS[5, 1, 4, 2] -> -128*RR[-2, 1, 1, -2, -2, 1, 3], 
 BS[5, 1, 3, 1, 2] -> -128*RR[-2, 1, 1, -2, -2, -2, -2], 
 BS[5, 1, 3, 3] -> -128*RR[-2, 1, 1, -2, -2, 3, 1], 
 BS[5, 1, 2, 1, 1, 2] -> -128*RR[-2, 1, 1, -2, 3, 1, -2], 
 BS[5, 1, 2, 1, 3] -> -128*RR[-2, 1, 1, -2, 3, -2, 1], 
 BS[5, 1, 2, 4] -> -128*RR[-2, 1, 1, -2, -4, 1, 1], 
 BS[5, 5, 2] -> -128*RR[-2, 1, 1, 3, 1, 1, 3], 
 BS[5, 4, 1, 2] -> -128*RR[-2, 1, 1, 3, 1, -2, -2], 
 BS[5, 4, 3] -> -128*RR[-2, 1, 1, 3, 1, 3, 1], 
 BS[5, 3, 1, 1, 2] -> -128*RR[-2, 1, 1, 3, -2, 1, -2], 
 BS[5, 3, 1, 3] -> -128*RR[-2, 1, 1, 3, -2, -2, 1], 
 BS[5, 3, 4] -> -128*RR[-2, 1, 1, 3, 3, 1, 1], 
 BS[5, 2, 1, 1, 1, 2] -> -128*RR[-2, 1, 1, -4, 1, 1, -2], 
 BS[5, 2, 1, 1, 3] -> -128*RR[-2, 1, 1, -4, 1, -2, 1], 
 BS[5, 2, 1, 4] -> -128*RR[-2, 1, 1, -4, -2, 1, 1], 
 BS[5, 2, 5] -> -128*RR[-2, 1, 1, 5, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 2, 2] -> -128*RR[-2, 1, -2, 1, 1, 1, -4], 
 BS[4, 1, 1, 1, 3, 2] -> -128*RR[-2, 1, -2, 1, 1, -2, 3], 
 BS[4, 1, 1, 1, 2, 1, 2] -> -128*RR[-2, 1, -2, 1, 1, 3, -2], 
 BS[4, 1, 1, 1, 2, 3] -> -128*RR[-2, 1, -2, 1, 1, -4, 1], 
 BS[4, 1, 1, 4, 2] -> -128*RR[-2, 1, -2, 1, -2, 1, 3], 
 BS[4, 1, 1, 3, 1, 2] -> -128*RR[-2, 1, -2, 1, -2, -2, -2], 
 BS[4, 1, 1, 3, 3] -> -128*RR[-2, 1, -2, 1, -2, 3, 1], 
 BS[4, 1, 1, 2, 1, 1, 2] -> -128*RR[-2, 1, -2, 1, 3, 1, -2], 
 BS[4, 1, 1, 2, 1, 3] -> -128*RR[-2, 1, -2, 1, 3, -2, 1], 
 BS[4, 1, 1, 2, 4] -> -128*RR[-2, 1, -2, 1, -4, 1, 1], 
 BS[4, 1, 5, 2] -> -128*RR[-2, 1, -2, -2, 1, 1, 3], 
 BS[4, 1, 4, 1, 2] -> -128*RR[-2, 1, -2, -2, 1, -2, -2], 
 BS[4, 1, 4, 3] -> -128*RR[-2, 1, -2, -2, 1, 3, 1], 
 BS[4, 1, 3, 1, 1, 2] -> -128*RR[-2, 1, -2, -2, -2, 1, -2], 
 BS[4, 1, 3, 1, 3] -> -128*RR[-2, 1, -2, -2, -2, -2, 1], 
 BS[4, 1, 3, 4] -> -128*RR[-2, 1, -2, -2, 3, 1, 1], 
 BS[4, 1, 2, 1, 1, 1, 2] -> -128*RR[-2, 1, -2, 3, 1, 1, -2], 
 BS[4, 1, 2, 1, 1, 3] -> -128*RR[-2, 1, -2, 3, 1, -2, 1], 
 BS[4, 1, 2, 1, 4] -> -128*RR[-2, 1, -2, 3, -2, 1, 1], 
 BS[4, 1, 2, 5] -> -128*RR[-2, 1, -2, -4, 1, 1, 1], 
 BS[4, 6, 2] -> -128*RR[-2, 1, 3, 1, 1, 1, 3], 
 BS[4, 5, 1, 2] -> -128*RR[-2, 1, 3, 1, 1, -2, -2], 
 BS[4, 5, 3] -> -128*RR[-2, 1, 3, 1, 1, 3, 1], 
 BS[4, 4, 1, 1, 2] -> -128*RR[-2, 1, 3, 1, -2, 1, -2], 
 BS[4, 4, 1, 3] -> -128*RR[-2, 1, 3, 1, -2, -2, 1], 
 BS[4, 4, 4] -> -128*RR[-2, 1, 3, 1, 3, 1, 1], 
 BS[4, 3, 1, 1, 1, 2] -> -128*RR[-2, 1, 3, -2, 1, 1, -2], 
 BS[4, 3, 1, 1, 3] -> -128*RR[-2, 1, 3, -2, 1, -2, 1], 
 BS[4, 3, 1, 4] -> -128*RR[-2, 1, 3, -2, -2, 1, 1], 
 BS[4, 3, 5] -> -128*RR[-2, 1, 3, 3, 1, 1, 1], 
 BS[4, 2, 1, 1, 1, 1, 2] -> -128*RR[-2, 1, -4, 1, 1, 1, -2], 
 BS[4, 2, 1, 1, 1, 3] -> -128*RR[-2, 1, -4, 1, 1, -2, 1], 
 BS[4, 2, 1, 1, 4] -> -128*RR[-2, 1, -4, 1, -2, 1, 1], 
 BS[4, 2, 1, 5] -> -128*RR[-2, 1, -4, -2, 1, 1, 1], 
 BS[4, 2, 6] -> -128*RR[-2, 1, 5, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 2, 2] -> -128*RR[-2, -2, 1, 1, 1, 1, -4], 
 BS[3, 1, 1, 1, 1, 3, 2] -> -128*RR[-2, -2, 1, 1, 1, -2, 3], 
 BS[3, 1, 1, 1, 1, 2, 1, 2] -> -128*RR[-2, -2, 1, 1, 1, 3, -2], 
 BS[3, 1, 1, 1, 1, 2, 3] -> -128*RR[-2, -2, 1, 1, 1, -4, 1], 
 BS[3, 1, 1, 1, 4, 2] -> -128*RR[-2, -2, 1, 1, -2, 1, 3], 
 BS[3, 1, 1, 1, 3, 1, 2] -> -128*RR[-2, -2, 1, 1, -2, -2, -2], 
 BS[3, 1, 1, 1, 3, 3] -> -128*RR[-2, -2, 1, 1, -2, 3, 1], 
 BS[3, 1, 1, 1, 2, 1, 1, 2] -> -128*RR[-2, -2, 1, 1, 3, 1, -2], 
 BS[3, 1, 1, 1, 2, 1, 3] -> -128*RR[-2, -2, 1, 1, 3, -2, 1], 
 BS[3, 1, 1, 1, 2, 4] -> -128*RR[-2, -2, 1, 1, -4, 1, 1], 
 BS[3, 1, 1, 5, 2] -> -128*RR[-2, -2, 1, -2, 1, 1, 3], 
 BS[3, 1, 1, 4, 1, 2] -> -128*RR[-2, -2, 1, -2, 1, -2, -2], 
 BS[3, 1, 1, 4, 3] -> -128*RR[-2, -2, 1, -2, 1, 3, 1], 
 BS[3, 1, 1, 3, 1, 1, 2] -> -128*RR[-2, -2, 1, -2, -2, 1, -2], 
 BS[3, 1, 1, 3, 1, 3] -> -128*RR[-2, -2, 1, -2, -2, -2, 1], 
 BS[3, 1, 1, 3, 4] -> -128*RR[-2, -2, 1, -2, 3, 1, 1], 
 BS[3, 1, 1, 2, 1, 1, 1, 2] -> -128*RR[-2, -2, 1, 3, 1, 1, -2], 
 BS[3, 1, 1, 2, 1, 1, 3] -> -128*RR[-2, -2, 1, 3, 1, -2, 1], 
 BS[3, 1, 1, 2, 1, 4] -> -128*RR[-2, -2, 1, 3, -2, 1, 1], 
 BS[3, 1, 1, 2, 5] -> -128*RR[-2, -2, 1, -4, 1, 1, 1], 
 BS[3, 1, 6, 2] -> -128*RR[-2, -2, -2, 1, 1, 1, 3], 
 BS[3, 1, 5, 1, 2] -> -128*RR[-2, -2, -2, 1, 1, -2, -2], 
 BS[3, 1, 5, 3] -> -128*RR[-2, -2, -2, 1, 1, 3, 1], 
 BS[3, 1, 4, 1, 1, 2] -> -128*RR[-2, -2, -2, 1, -2, 1, -2], 
 BS[3, 1, 4, 1, 3] -> -128*RR[-2, -2, -2, 1, -2, -2, 1], 
 BS[3, 1, 4, 4] -> -128*RR[-2, -2, -2, 1, 3, 1, 1], 
 BS[3, 1, 3, 1, 1, 1, 2] -> -128*RR[-2, -2, -2, -2, 1, 1, -2], 
 BS[3, 1, 3, 1, 1, 3] -> -128*RR[-2, -2, -2, -2, 1, -2, 1], 
 BS[3, 1, 3, 1, 4] -> -128*RR[-2, -2, -2, -2, -2, 1, 1], 
 BS[3, 1, 3, 5] -> -128*RR[-2, -2, -2, 3, 1, 1, 1], 
 BS[3, 1, 2, 1, 1, 1, 1, 2] -> -128*RR[-2, -2, 3, 1, 1, 1, -2], 
 BS[3, 1, 2, 1, 1, 1, 3] -> -128*RR[-2, -2, 3, 1, 1, -2, 1], 
 BS[3, 1, 2, 1, 1, 4] -> -128*RR[-2, -2, 3, 1, -2, 1, 1], 
 BS[3, 1, 2, 1, 5] -> -128*RR[-2, -2, 3, -2, 1, 1, 1], 
 BS[3, 1, 2, 6] -> -128*RR[-2, -2, -4, 1, 1, 1, 1], 
 BS[3, 7, 2] -> -128*RR[-2, 3, 1, 1, 1, 1, 3], 
 BS[3, 6, 1, 2] -> -128*RR[-2, 3, 1, 1, 1, -2, -2], 
 BS[3, 6, 3] -> -128*RR[-2, 3, 1, 1, 1, 3, 1], 
 BS[3, 5, 1, 1, 2] -> -128*RR[-2, 3, 1, 1, -2, 1, -2], 
 BS[3, 5, 1, 3] -> -128*RR[-2, 3, 1, 1, -2, -2, 1], 
 BS[3, 5, 4] -> -128*RR[-2, 3, 1, 1, 3, 1, 1], 
 BS[3, 4, 1, 1, 1, 2] -> -128*RR[-2, 3, 1, -2, 1, 1, -2], 
 BS[3, 4, 1, 1, 3] -> -128*RR[-2, 3, 1, -2, 1, -2, 1], 
 BS[3, 4, 1, 4] -> -128*RR[-2, 3, 1, -2, -2, 1, 1], 
 BS[3, 4, 5] -> -128*RR[-2, 3, 1, 3, 1, 1, 1], 
 BS[3, 3, 1, 1, 1, 1, 2] -> -128*RR[-2, 3, -2, 1, 1, 1, -2], 
 BS[3, 3, 1, 1, 1, 3] -> -128*RR[-2, 3, -2, 1, 1, -2, 1], 
 BS[3, 3, 1, 1, 4] -> -128*RR[-2, 3, -2, 1, -2, 1, 1], 
 BS[3, 3, 1, 5] -> -128*RR[-2, 3, -2, -2, 1, 1, 1], 
 BS[3, 3, 6] -> -128*RR[-2, 3, 3, 1, 1, 1, 1], 
 BS[3, 2, 1, 1, 1, 1, 1, 2] -> -128*RR[-2, -4, 1, 1, 1, 1, -2], 
 BS[3, 2, 1, 1, 1, 1, 3] -> -128*RR[-2, -4, 1, 1, 1, -2, 1], 
 BS[3, 2, 1, 1, 1, 4] -> -128*RR[-2, -4, 1, 1, -2, 1, 1], 
 BS[3, 2, 1, 1, 5] -> -128*RR[-2, -4, 1, -2, 1, 1, 1], 
 BS[3, 2, 1, 6] -> -128*RR[-2, -4, -2, 1, 1, 1, 1], 
 BS[3, 2, 7] -> -128*RR[-2, 5, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 2, 2] -> -128*RR[3, 1, 1, 1, 1, 1, -4], 
 BS[2, 1, 1, 1, 1, 1, 3, 2] -> -128*RR[3, 1, 1, 1, 1, -2, 3], 
 BS[2, 1, 1, 1, 1, 1, 2, 1, 2] -> -128*RR[3, 1, 1, 1, 1, 3, -2], 
 BS[2, 1, 1, 1, 1, 1, 2, 3] -> -128*RR[3, 1, 1, 1, 1, -4, 1], 
 BS[2, 1, 1, 1, 1, 4, 2] -> -128*RR[3, 1, 1, 1, -2, 1, 3], 
 BS[2, 1, 1, 1, 1, 3, 1, 2] -> -128*RR[3, 1, 1, 1, -2, -2, -2], 
 BS[2, 1, 1, 1, 1, 3, 3] -> -128*RR[3, 1, 1, 1, -2, 3, 1], 
 BS[2, 1, 1, 1, 1, 2, 1, 1, 2] -> -128*RR[3, 1, 1, 1, 3, 1, -2], 
 BS[2, 1, 1, 1, 1, 2, 1, 3] -> -128*RR[3, 1, 1, 1, 3, -2, 1], 
 BS[2, 1, 1, 1, 1, 2, 4] -> -128*RR[3, 1, 1, 1, -4, 1, 1], 
 BS[2, 1, 1, 1, 5, 2] -> -128*RR[3, 1, 1, -2, 1, 1, 3], 
 BS[2, 1, 1, 1, 4, 1, 2] -> -128*RR[3, 1, 1, -2, 1, -2, -2], 
 BS[2, 1, 1, 1, 4, 3] -> -128*RR[3, 1, 1, -2, 1, 3, 1], 
 BS[2, 1, 1, 1, 3, 1, 1, 2] -> -128*RR[3, 1, 1, -2, -2, 1, -2], 
 BS[2, 1, 1, 1, 3, 1, 3] -> -128*RR[3, 1, 1, -2, -2, -2, 1], 
 BS[2, 1, 1, 1, 3, 4] -> -128*RR[3, 1, 1, -2, 3, 1, 1], 
 BS[2, 1, 1, 1, 2, 1, 1, 1, 2] -> -128*RR[3, 1, 1, 3, 1, 1, -2], 
 BS[2, 1, 1, 1, 2, 1, 1, 3] -> -128*RR[3, 1, 1, 3, 1, -2, 1], 
 BS[2, 1, 1, 1, 2, 1, 4] -> -128*RR[3, 1, 1, 3, -2, 1, 1], 
 BS[2, 1, 1, 1, 2, 5] -> -128*RR[3, 1, 1, -4, 1, 1, 1], 
 BS[2, 1, 1, 6, 2] -> -128*RR[3, 1, -2, 1, 1, 1, 3], 
 BS[2, 1, 1, 5, 1, 2] -> -128*RR[3, 1, -2, 1, 1, -2, -2], 
 BS[2, 1, 1, 5, 3] -> -128*RR[3, 1, -2, 1, 1, 3, 1], 
 BS[2, 1, 1, 4, 1, 1, 2] -> -128*RR[3, 1, -2, 1, -2, 1, -2], 
 BS[2, 1, 1, 4, 1, 3] -> -128*RR[3, 1, -2, 1, -2, -2, 1], 
 BS[2, 1, 1, 4, 4] -> -128*RR[3, 1, -2, 1, 3, 1, 1], 
 BS[2, 1, 1, 3, 1, 1, 1, 2] -> -128*RR[3, 1, -2, -2, 1, 1, -2], 
 BS[2, 1, 1, 3, 1, 1, 3] -> -128*RR[3, 1, -2, -2, 1, -2, 1], 
 BS[2, 1, 1, 3, 1, 4] -> -128*RR[3, 1, -2, -2, -2, 1, 1], 
 BS[2, 1, 1, 3, 5] -> -128*RR[3, 1, -2, 3, 1, 1, 1], 
 BS[2, 1, 1, 2, 1, 1, 1, 1, 2] -> -128*RR[3, 1, 3, 1, 1, 1, -2], 
 BS[2, 1, 1, 2, 1, 1, 1, 3] -> -128*RR[3, 1, 3, 1, 1, -2, 1], 
 BS[2, 1, 1, 2, 1, 1, 4] -> -128*RR[3, 1, 3, 1, -2, 1, 1], 
 BS[2, 1, 1, 2, 1, 5] -> -128*RR[3, 1, 3, -2, 1, 1, 1], 
 BS[2, 1, 1, 2, 6] -> -128*RR[3, 1, -4, 1, 1, 1, 1], 
 BS[2, 1, 7, 2] -> -128*RR[3, -2, 1, 1, 1, 1, 3], 
 BS[2, 1, 6, 1, 2] -> -128*RR[3, -2, 1, 1, 1, -2, -2], 
 BS[2, 1, 6, 3] -> -128*RR[3, -2, 1, 1, 1, 3, 1], 
 BS[2, 1, 5, 1, 1, 2] -> -128*RR[3, -2, 1, 1, -2, 1, -2], 
 BS[2, 1, 5, 1, 3] -> -128*RR[3, -2, 1, 1, -2, -2, 1], 
 BS[2, 1, 5, 4] -> -128*RR[3, -2, 1, 1, 3, 1, 1], 
 BS[2, 1, 4, 1, 1, 1, 2] -> -128*RR[3, -2, 1, -2, 1, 1, -2], 
 BS[2, 1, 4, 1, 1, 3] -> -128*RR[3, -2, 1, -2, 1, -2, 1], 
 BS[2, 1, 4, 1, 4] -> -128*RR[3, -2, 1, -2, -2, 1, 1], 
 BS[2, 1, 4, 5] -> -128*RR[3, -2, 1, 3, 1, 1, 1], 
 BS[2, 1, 3, 1, 1, 1, 1, 2] -> -128*RR[3, -2, -2, 1, 1, 1, -2], 
 BS[2, 1, 3, 1, 1, 1, 3] -> -128*RR[3, -2, -2, 1, 1, -2, 1], 
 BS[2, 1, 3, 1, 1, 4] -> -128*RR[3, -2, -2, 1, -2, 1, 1], 
 BS[2, 1, 3, 1, 5] -> -128*RR[3, -2, -2, -2, 1, 1, 1], 
 BS[2, 1, 3, 6] -> -128*RR[3, -2, 3, 1, 1, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 1, 1, 2] -> -128*RR[3, 3, 1, 1, 1, 1, -2], 
 BS[2, 1, 2, 1, 1, 1, 1, 3] -> -128*RR[3, 3, 1, 1, 1, -2, 1], 
 BS[2, 1, 2, 1, 1, 1, 4] -> -128*RR[3, 3, 1, 1, -2, 1, 1], 
 BS[2, 1, 2, 1, 1, 5] -> -128*RR[3, 3, 1, -2, 1, 1, 1], 
 BS[2, 1, 2, 1, 6] -> -128*RR[3, 3, -2, 1, 1, 1, 1], 
 BS[2, 1, 2, 7] -> -128*RR[3, -4, 1, 1, 1, 1, 1], 
 BS[2, 8, 2] -> -128*RR[-4, 1, 1, 1, 1, 1, 3], 
 BS[2, 7, 1, 2] -> -128*RR[-4, 1, 1, 1, 1, -2, -2], 
 BS[2, 7, 3] -> -128*RR[-4, 1, 1, 1, 1, 3, 1], 
 BS[2, 6, 1, 1, 2] -> -128*RR[-4, 1, 1, 1, -2, 1, -2], 
 BS[2, 6, 1, 3] -> -128*RR[-4, 1, 1, 1, -2, -2, 1], 
 BS[2, 6, 4] -> -128*RR[-4, 1, 1, 1, 3, 1, 1], 
 BS[2, 5, 1, 1, 1, 2] -> -128*RR[-4, 1, 1, -2, 1, 1, -2], 
 BS[2, 5, 1, 1, 3] -> -128*RR[-4, 1, 1, -2, 1, -2, 1], 
 BS[2, 5, 1, 4] -> -128*RR[-4, 1, 1, -2, -2, 1, 1], 
 BS[2, 5, 5] -> -128*RR[-4, 1, 1, 3, 1, 1, 1], 
 BS[2, 4, 1, 1, 1, 1, 2] -> -128*RR[-4, 1, -2, 1, 1, 1, -2], 
 BS[2, 4, 1, 1, 1, 3] -> -128*RR[-4, 1, -2, 1, 1, -2, 1], 
 BS[2, 4, 1, 1, 4] -> -128*RR[-4, 1, -2, 1, -2, 1, 1], 
 BS[2, 4, 1, 5] -> -128*RR[-4, 1, -2, -2, 1, 1, 1], 
 BS[2, 4, 6] -> -128*RR[-4, 1, 3, 1, 1, 1, 1], 
 BS[2, 3, 1, 1, 1, 1, 1, 2] -> -128*RR[-4, -2, 1, 1, 1, 1, -2], 
 BS[2, 3, 1, 1, 1, 1, 3] -> -128*RR[-4, -2, 1, 1, 1, -2, 1], 
 BS[2, 3, 1, 1, 1, 4] -> -128*RR[-4, -2, 1, 1, -2, 1, 1], 
 BS[2, 3, 1, 1, 5] -> -128*RR[-4, -2, 1, -2, 1, 1, 1], 
 BS[2, 3, 1, 6] -> -128*RR[-4, -2, -2, 1, 1, 1, 1], 
 BS[2, 3, 7] -> -128*RR[-4, 3, 1, 1, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 1, 1, 2] -> -128*RR[5, 1, 1, 1, 1, 1, -2], 
 BS[2, 2, 1, 1, 1, 1, 1, 3] -> -128*RR[5, 1, 1, 1, 1, -2, 1], 
 BS[2, 2, 1, 1, 1, 1, 4] -> -128*RR[5, 1, 1, 1, -2, 1, 1], 
 BS[2, 2, 1, 1, 1, 5] -> -128*RR[5, 1, 1, -2, 1, 1, 1], 
 BS[2, 2, 1, 1, 6] -> -128*RR[5, 1, -2, 1, 1, 1, 1], 
 BS[2, 2, 1, 7] -> -128*RR[5, -2, 1, 1, 1, 1, 1], 
 BS[2, 2, 8] -> -128*RR[-6, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 2, 1] -> 256*RR[1, 1, 1, 1, 1, 1, 1, 5], 
 BS[1, 1, 1, 1, 1, 1, 3, 2, 1] -> 256*RR[1, 1, 1, 1, 1, 1, -2, -4], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 2, 1] -> 256*RR[1, 1, 1, 1, 1, 1, 3, 3], 
 BS[1, 1, 1, 1, 1, 1, 2, 3, 1] -> 256*RR[1, 1, 1, 1, 1, 1, -4, -2], 
 BS[1, 1, 1, 1, 1, 1, 2, 2, 1, 1] -> 256*RR[1, 1, 1, 1, 1, 1, 5, 1], 
 BS[1, 1, 1, 1, 1, 4, 2, 1] -> 256*RR[1, 1, 1, 1, 1, -2, 1, -4], 
 BS[1, 1, 1, 1, 1, 3, 1, 2, 1] -> 256*RR[1, 1, 1, 1, 1, -2, -2, 3], 
 BS[1, 1, 1, 1, 1, 3, 3, 1] -> 256*RR[1, 1, 1, 1, 1, -2, 3, -2], 
 BS[1, 1, 1, 1, 1, 3, 2, 1, 1] -> 256*RR[1, 1, 1, 1, 1, -2, -4, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 2, 1] -> 256*RR[1, 1, 1, 1, 1, 3, 1, 3], 
 BS[1, 1, 1, 1, 1, 2, 1, 3, 1] -> 256*RR[1, 1, 1, 1, 1, 3, -2, -2], 
 BS[1, 1, 1, 1, 1, 2, 1, 2, 1, 1] -> 256*RR[1, 1, 1, 1, 1, 3, 3, 1], 
 BS[1, 1, 1, 1, 1, 2, 4, 1] -> 256*RR[1, 1, 1, 1, 1, -4, 1, -2], 
 BS[1, 1, 1, 1, 1, 2, 3, 1, 1] -> 256*RR[1, 1, 1, 1, 1, -4, -2, 1], 
 BS[1, 1, 1, 1, 1, 2, 2, 1, 1, 1] -> 256*RR[1, 1, 1, 1, 1, 5, 1, 1], 
 BS[1, 1, 1, 1, 5, 2, 1] -> 256*RR[1, 1, 1, 1, -2, 1, 1, -4], 
 BS[1, 1, 1, 1, 4, 1, 2, 1] -> 256*RR[1, 1, 1, 1, -2, 1, -2, 3], 
 BS[1, 1, 1, 1, 4, 3, 1] -> 256*RR[1, 1, 1, 1, -2, 1, 3, -2], 
 BS[1, 1, 1, 1, 4, 2, 1, 1] -> 256*RR[1, 1, 1, 1, -2, 1, -4, 1], 
 BS[1, 1, 1, 1, 3, 1, 1, 2, 1] -> 256*RR[1, 1, 1, 1, -2, -2, 1, 3], 
 BS[1, 1, 1, 1, 3, 1, 3, 1] -> 256*RR[1, 1, 1, 1, -2, -2, -2, -2], 
 BS[1, 1, 1, 1, 3, 1, 2, 1, 1] -> 256*RR[1, 1, 1, 1, -2, -2, 3, 1], 
 BS[1, 1, 1, 1, 3, 4, 1] -> 256*RR[1, 1, 1, 1, -2, 3, 1, -2], 
 BS[1, 1, 1, 1, 3, 3, 1, 1] -> 256*RR[1, 1, 1, 1, -2, 3, -2, 1], 
 BS[1, 1, 1, 1, 3, 2, 1, 1, 1] -> 256*RR[1, 1, 1, 1, -2, -4, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 2, 1] -> 256*RR[1, 1, 1, 1, 3, 1, 1, 3], 
 BS[1, 1, 1, 1, 2, 1, 1, 3, 1] -> 256*RR[1, 1, 1, 1, 3, 1, -2, -2], 
 BS[1, 1, 1, 1, 2, 1, 1, 2, 1, 1] -> 256*RR[1, 1, 1, 1, 3, 1, 3, 1], 
 BS[1, 1, 1, 1, 2, 1, 4, 1] -> 256*RR[1, 1, 1, 1, 3, -2, 1, -2], 
 BS[1, 1, 1, 1, 2, 1, 3, 1, 1] -> 256*RR[1, 1, 1, 1, 3, -2, -2, 1], 
 BS[1, 1, 1, 1, 2, 1, 2, 1, 1, 1] -> 256*RR[1, 1, 1, 1, 3, 3, 1, 1], 
 BS[1, 1, 1, 1, 2, 5, 1] -> 256*RR[1, 1, 1, 1, -4, 1, 1, -2], 
 BS[1, 1, 1, 1, 2, 4, 1, 1] -> 256*RR[1, 1, 1, 1, -4, 1, -2, 1], 
 BS[1, 1, 1, 1, 2, 3, 1, 1, 1] -> 256*RR[1, 1, 1, 1, -4, -2, 1, 1], 
 BS[1, 1, 1, 1, 2, 2, 1, 1, 1, 1] -> 256*RR[1, 1, 1, 1, 5, 1, 1, 1], 
 BS[1, 1, 1, 6, 2, 1] -> 256*RR[1, 1, 1, -2, 1, 1, 1, -4], 
 BS[1, 1, 1, 5, 1, 2, 1] -> 256*RR[1, 1, 1, -2, 1, 1, -2, 3], 
 BS[1, 1, 1, 5, 3, 1] -> 256*RR[1, 1, 1, -2, 1, 1, 3, -2], 
 BS[1, 1, 1, 5, 2, 1, 1] -> 256*RR[1, 1, 1, -2, 1, 1, -4, 1], 
 BS[1, 1, 1, 4, 1, 1, 2, 1] -> 256*RR[1, 1, 1, -2, 1, -2, 1, 3], 
 BS[1, 1, 1, 4, 1, 3, 1] -> 256*RR[1, 1, 1, -2, 1, -2, -2, -2], 
 BS[1, 1, 1, 4, 1, 2, 1, 1] -> 256*RR[1, 1, 1, -2, 1, -2, 3, 1], 
 BS[1, 1, 1, 4, 4, 1] -> 256*RR[1, 1, 1, -2, 1, 3, 1, -2], 
 BS[1, 1, 1, 4, 3, 1, 1] -> 256*RR[1, 1, 1, -2, 1, 3, -2, 1], 
 BS[1, 1, 1, 4, 2, 1, 1, 1] -> 256*RR[1, 1, 1, -2, 1, -4, 1, 1], 
 BS[1, 1, 1, 3, 1, 1, 1, 2, 1] -> 256*RR[1, 1, 1, -2, -2, 1, 1, 3], 
 BS[1, 1, 1, 3, 1, 1, 3, 1] -> 256*RR[1, 1, 1, -2, -2, 1, -2, -2], 
 BS[1, 1, 1, 3, 1, 1, 2, 1, 1] -> 256*RR[1, 1, 1, -2, -2, 1, 3, 1], 
 BS[1, 1, 1, 3, 1, 4, 1] -> 256*RR[1, 1, 1, -2, -2, -2, 1, -2], 
 BS[1, 1, 1, 3, 1, 3, 1, 1] -> 256*RR[1, 1, 1, -2, -2, -2, -2, 1], 
 BS[1, 1, 1, 3, 1, 2, 1, 1, 1] -> 256*RR[1, 1, 1, -2, -2, 3, 1, 1], 
 BS[1, 1, 1, 3, 5, 1] -> 256*RR[1, 1, 1, -2, 3, 1, 1, -2], 
 BS[1, 1, 1, 3, 4, 1, 1] -> 256*RR[1, 1, 1, -2, 3, 1, -2, 1], 
 BS[1, 1, 1, 3, 3, 1, 1, 1] -> 256*RR[1, 1, 1, -2, 3, -2, 1, 1], 
 BS[1, 1, 1, 3, 2, 1, 1, 1, 1] -> 256*RR[1, 1, 1, -2, -4, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 2, 1] -> 256*RR[1, 1, 1, 3, 1, 1, 1, 3], 
 BS[1, 1, 1, 2, 1, 1, 1, 3, 1] -> 256*RR[1, 1, 1, 3, 1, 1, -2, -2], 
 BS[1, 1, 1, 2, 1, 1, 1, 2, 1, 1] -> 256*RR[1, 1, 1, 3, 1, 1, 3, 1], 
 BS[1, 1, 1, 2, 1, 1, 4, 1] -> 256*RR[1, 1, 1, 3, 1, -2, 1, -2], 
 BS[1, 1, 1, 2, 1, 1, 3, 1, 1] -> 256*RR[1, 1, 1, 3, 1, -2, -2, 1], 
 BS[1, 1, 1, 2, 1, 1, 2, 1, 1, 1] -> 256*RR[1, 1, 1, 3, 1, 3, 1, 1], 
 BS[1, 1, 1, 2, 1, 5, 1] -> 256*RR[1, 1, 1, 3, -2, 1, 1, -2], 
 BS[1, 1, 1, 2, 1, 4, 1, 1] -> 256*RR[1, 1, 1, 3, -2, 1, -2, 1], 
 BS[1, 1, 1, 2, 1, 3, 1, 1, 1] -> 256*RR[1, 1, 1, 3, -2, -2, 1, 1], 
 BS[1, 1, 1, 2, 1, 2, 1, 1, 1, 1] -> 256*RR[1, 1, 1, 3, 3, 1, 1, 1], 
 BS[1, 1, 1, 2, 6, 1] -> 256*RR[1, 1, 1, -4, 1, 1, 1, -2], 
 BS[1, 1, 1, 2, 5, 1, 1] -> 256*RR[1, 1, 1, -4, 1, 1, -2, 1], 
 BS[1, 1, 1, 2, 4, 1, 1, 1] -> 256*RR[1, 1, 1, -4, 1, -2, 1, 1], 
 BS[1, 1, 1, 2, 3, 1, 1, 1, 1] -> 256*RR[1, 1, 1, -4, -2, 1, 1, 1], 
 BS[1, 1, 1, 2, 2, 1, 1, 1, 1, 1] -> 256*RR[1, 1, 1, 5, 1, 1, 1, 1], 
 BS[1, 1, 7, 2, 1] -> 256*RR[1, 1, -2, 1, 1, 1, 1, -4], 
 BS[1, 1, 6, 1, 2, 1] -> 256*RR[1, 1, -2, 1, 1, 1, -2, 3], 
 BS[1, 1, 6, 3, 1] -> 256*RR[1, 1, -2, 1, 1, 1, 3, -2], 
 BS[1, 1, 6, 2, 1, 1] -> 256*RR[1, 1, -2, 1, 1, 1, -4, 1], 
 BS[1, 1, 5, 1, 1, 2, 1] -> 256*RR[1, 1, -2, 1, 1, -2, 1, 3], 
 BS[1, 1, 5, 1, 3, 1] -> 256*RR[1, 1, -2, 1, 1, -2, -2, -2], 
 BS[1, 1, 5, 1, 2, 1, 1] -> 256*RR[1, 1, -2, 1, 1, -2, 3, 1], 
 BS[1, 1, 5, 4, 1] -> 256*RR[1, 1, -2, 1, 1, 3, 1, -2], 
 BS[1, 1, 5, 3, 1, 1] -> 256*RR[1, 1, -2, 1, 1, 3, -2, 1], 
 BS[1, 1, 5, 2, 1, 1, 1] -> 256*RR[1, 1, -2, 1, 1, -4, 1, 1], 
 BS[1, 1, 4, 1, 1, 1, 2, 1] -> 256*RR[1, 1, -2, 1, -2, 1, 1, 3], 
 BS[1, 1, 4, 1, 1, 3, 1] -> 256*RR[1, 1, -2, 1, -2, 1, -2, -2], 
 BS[1, 1, 4, 1, 1, 2, 1, 1] -> 256*RR[1, 1, -2, 1, -2, 1, 3, 1], 
 BS[1, 1, 4, 1, 4, 1] -> 256*RR[1, 1, -2, 1, -2, -2, 1, -2], 
 BS[1, 1, 4, 1, 3, 1, 1] -> 256*RR[1, 1, -2, 1, -2, -2, -2, 1], 
 BS[1, 1, 4, 1, 2, 1, 1, 1] -> 256*RR[1, 1, -2, 1, -2, 3, 1, 1], 
 BS[1, 1, 4, 5, 1] -> 256*RR[1, 1, -2, 1, 3, 1, 1, -2], 
 BS[1, 1, 4, 4, 1, 1] -> 256*RR[1, 1, -2, 1, 3, 1, -2, 1], 
 BS[1, 1, 4, 3, 1, 1, 1] -> 256*RR[1, 1, -2, 1, 3, -2, 1, 1], 
 BS[1, 1, 4, 2, 1, 1, 1, 1] -> 256*RR[1, 1, -2, 1, -4, 1, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 1, 2, 1] -> 256*RR[1, 1, -2, -2, 1, 1, 1, 3], 
 BS[1, 1, 3, 1, 1, 1, 3, 1] -> 256*RR[1, 1, -2, -2, 1, 1, -2, -2], 
 BS[1, 1, 3, 1, 1, 1, 2, 1, 1] -> 256*RR[1, 1, -2, -2, 1, 1, 3, 1], 
 BS[1, 1, 3, 1, 1, 4, 1] -> 256*RR[1, 1, -2, -2, 1, -2, 1, -2], 
 BS[1, 1, 3, 1, 1, 3, 1, 1] -> 256*RR[1, 1, -2, -2, 1, -2, -2, 1], 
 BS[1, 1, 3, 1, 1, 2, 1, 1, 1] -> 256*RR[1, 1, -2, -2, 1, 3, 1, 1], 
 BS[1, 1, 3, 1, 5, 1] -> 256*RR[1, 1, -2, -2, -2, 1, 1, -2], 
 BS[1, 1, 3, 1, 4, 1, 1] -> 256*RR[1, 1, -2, -2, -2, 1, -2, 1], 
 BS[1, 1, 3, 1, 3, 1, 1, 1] -> 256*RR[1, 1, -2, -2, -2, -2, 1, 1], 
 BS[1, 1, 3, 1, 2, 1, 1, 1, 1] -> 256*RR[1, 1, -2, -2, 3, 1, 1, 1], 
 BS[1, 1, 3, 6, 1] -> 256*RR[1, 1, -2, 3, 1, 1, 1, -2], 
 BS[1, 1, 3, 5, 1, 1] -> 256*RR[1, 1, -2, 3, 1, 1, -2, 1], 
 BS[1, 1, 3, 4, 1, 1, 1] -> 256*RR[1, 1, -2, 3, 1, -2, 1, 1], 
 BS[1, 1, 3, 3, 1, 1, 1, 1] -> 256*RR[1, 1, -2, 3, -2, 1, 1, 1], 
 BS[1, 1, 3, 2, 1, 1, 1, 1, 1] -> 256*RR[1, 1, -2, -4, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 2, 1] -> 256*RR[1, 1, 3, 1, 1, 1, 1, 3], 
 BS[1, 1, 2, 1, 1, 1, 1, 3, 1] -> 256*RR[1, 1, 3, 1, 1, 1, -2, -2], 
 BS[1, 1, 2, 1, 1, 1, 1, 2, 1, 1] -> 256*RR[1, 1, 3, 1, 1, 1, 3, 1], 
 BS[1, 1, 2, 1, 1, 1, 4, 1] -> 256*RR[1, 1, 3, 1, 1, -2, 1, -2], 
 BS[1, 1, 2, 1, 1, 1, 3, 1, 1] -> 256*RR[1, 1, 3, 1, 1, -2, -2, 1], 
 BS[1, 1, 2, 1, 1, 1, 2, 1, 1, 1] -> 256*RR[1, 1, 3, 1, 1, 3, 1, 1], 
 BS[1, 1, 2, 1, 1, 5, 1] -> 256*RR[1, 1, 3, 1, -2, 1, 1, -2], 
 BS[1, 1, 2, 1, 1, 4, 1, 1] -> 256*RR[1, 1, 3, 1, -2, 1, -2, 1], 
 BS[1, 1, 2, 1, 1, 3, 1, 1, 1] -> 256*RR[1, 1, 3, 1, -2, -2, 1, 1], 
 BS[1, 1, 2, 1, 1, 2, 1, 1, 1, 1] -> 256*RR[1, 1, 3, 1, 3, 1, 1, 1], 
 BS[1, 1, 2, 1, 6, 1] -> 256*RR[1, 1, 3, -2, 1, 1, 1, -2], 
 BS[1, 1, 2, 1, 5, 1, 1] -> 256*RR[1, 1, 3, -2, 1, 1, -2, 1], 
 BS[1, 1, 2, 1, 4, 1, 1, 1] -> 256*RR[1, 1, 3, -2, 1, -2, 1, 1], 
 BS[1, 1, 2, 1, 3, 1, 1, 1, 1] -> 256*RR[1, 1, 3, -2, -2, 1, 1, 1], 
 BS[1, 1, 2, 1, 2, 1, 1, 1, 1, 1] -> 256*RR[1, 1, 3, 3, 1, 1, 1, 1], 
 BS[1, 1, 2, 7, 1] -> 256*RR[1, 1, -4, 1, 1, 1, 1, -2], 
 BS[1, 1, 2, 6, 1, 1] -> 256*RR[1, 1, -4, 1, 1, 1, -2, 1], 
 BS[1, 1, 2, 5, 1, 1, 1] -> 256*RR[1, 1, -4, 1, 1, -2, 1, 1], 
 BS[1, 1, 2, 4, 1, 1, 1, 1] -> 256*RR[1, 1, -4, 1, -2, 1, 1, 1], 
 BS[1, 1, 2, 3, 1, 1, 1, 1, 1] -> 256*RR[1, 1, -4, -2, 1, 1, 1, 1], 
 BS[1, 1, 2, 2, 1, 1, 1, 1, 1, 1] -> 256*RR[1, 1, 5, 1, 1, 1, 1, 1], 
 BS[1, 8, 2, 1] -> 256*RR[1, -2, 1, 1, 1, 1, 1, -4], 
 BS[1, 7, 1, 2, 1] -> 256*RR[1, -2, 1, 1, 1, 1, -2, 3], 
 BS[1, 7, 3, 1] -> 256*RR[1, -2, 1, 1, 1, 1, 3, -2], 
 BS[1, 7, 2, 1, 1] -> 256*RR[1, -2, 1, 1, 1, 1, -4, 1], 
 BS[1, 6, 1, 1, 2, 1] -> 256*RR[1, -2, 1, 1, 1, -2, 1, 3], 
 BS[1, 6, 1, 3, 1] -> 256*RR[1, -2, 1, 1, 1, -2, -2, -2], 
 BS[1, 6, 1, 2, 1, 1] -> 256*RR[1, -2, 1, 1, 1, -2, 3, 1], 
 BS[1, 6, 4, 1] -> 256*RR[1, -2, 1, 1, 1, 3, 1, -2], 
 BS[1, 6, 3, 1, 1] -> 256*RR[1, -2, 1, 1, 1, 3, -2, 1], 
 BS[1, 6, 2, 1, 1, 1] -> 256*RR[1, -2, 1, 1, 1, -4, 1, 1], 
 BS[1, 5, 1, 1, 1, 2, 1] -> 256*RR[1, -2, 1, 1, -2, 1, 1, 3], 
 BS[1, 5, 1, 1, 3, 1] -> 256*RR[1, -2, 1, 1, -2, 1, -2, -2], 
 BS[1, 5, 1, 1, 2, 1, 1] -> 256*RR[1, -2, 1, 1, -2, 1, 3, 1], 
 BS[1, 5, 1, 4, 1] -> 256*RR[1, -2, 1, 1, -2, -2, 1, -2], 
 BS[1, 5, 1, 3, 1, 1] -> 256*RR[1, -2, 1, 1, -2, -2, -2, 1], 
 BS[1, 5, 1, 2, 1, 1, 1] -> 256*RR[1, -2, 1, 1, -2, 3, 1, 1], 
 BS[1, 5, 5, 1] -> 256*RR[1, -2, 1, 1, 3, 1, 1, -2], 
 BS[1, 5, 4, 1, 1] -> 256*RR[1, -2, 1, 1, 3, 1, -2, 1], 
 BS[1, 5, 3, 1, 1, 1] -> 256*RR[1, -2, 1, 1, 3, -2, 1, 1], 
 BS[1, 5, 2, 1, 1, 1, 1] -> 256*RR[1, -2, 1, 1, -4, 1, 1, 1], 
 BS[1, 4, 1, 1, 1, 1, 2, 1] -> 256*RR[1, -2, 1, -2, 1, 1, 1, 3], 
 BS[1, 4, 1, 1, 1, 3, 1] -> 256*RR[1, -2, 1, -2, 1, 1, -2, -2], 
 BS[1, 4, 1, 1, 1, 2, 1, 1] -> 256*RR[1, -2, 1, -2, 1, 1, 3, 1], 
 BS[1, 4, 1, 1, 4, 1] -> 256*RR[1, -2, 1, -2, 1, -2, 1, -2], 
 BS[1, 4, 1, 1, 3, 1, 1] -> 256*RR[1, -2, 1, -2, 1, -2, -2, 1], 
 BS[1, 4, 1, 1, 2, 1, 1, 1] -> 256*RR[1, -2, 1, -2, 1, 3, 1, 1], 
 BS[1, 4, 1, 5, 1] -> 256*RR[1, -2, 1, -2, -2, 1, 1, -2], 
 BS[1, 4, 1, 4, 1, 1] -> 256*RR[1, -2, 1, -2, -2, 1, -2, 1], 
 BS[1, 4, 1, 3, 1, 1, 1] -> 256*RR[1, -2, 1, -2, -2, -2, 1, 1], 
 BS[1, 4, 1, 2, 1, 1, 1, 1] -> 256*RR[1, -2, 1, -2, 3, 1, 1, 1], 
 BS[1, 4, 6, 1] -> 256*RR[1, -2, 1, 3, 1, 1, 1, -2], 
 BS[1, 4, 5, 1, 1] -> 256*RR[1, -2, 1, 3, 1, 1, -2, 1], 
 BS[1, 4, 4, 1, 1, 1] -> 256*RR[1, -2, 1, 3, 1, -2, 1, 1], 
 BS[1, 4, 3, 1, 1, 1, 1] -> 256*RR[1, -2, 1, 3, -2, 1, 1, 1], 
 BS[1, 4, 2, 1, 1, 1, 1, 1] -> 256*RR[1, -2, 1, -4, 1, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 1, 2, 1] -> 256*RR[1, -2, -2, 1, 1, 1, 1, 3], 
 BS[1, 3, 1, 1, 1, 1, 3, 1] -> 256*RR[1, -2, -2, 1, 1, 1, -2, -2], 
 BS[1, 3, 1, 1, 1, 1, 2, 1, 1] -> 256*RR[1, -2, -2, 1, 1, 1, 3, 1], 
 BS[1, 3, 1, 1, 1, 4, 1] -> 256*RR[1, -2, -2, 1, 1, -2, 1, -2], 
 BS[1, 3, 1, 1, 1, 3, 1, 1] -> 256*RR[1, -2, -2, 1, 1, -2, -2, 1], 
 BS[1, 3, 1, 1, 1, 2, 1, 1, 1] -> 256*RR[1, -2, -2, 1, 1, 3, 1, 1], 
 BS[1, 3, 1, 1, 5, 1] -> 256*RR[1, -2, -2, 1, -2, 1, 1, -2], 
 BS[1, 3, 1, 1, 4, 1, 1] -> 256*RR[1, -2, -2, 1, -2, 1, -2, 1], 
 BS[1, 3, 1, 1, 3, 1, 1, 1] -> 256*RR[1, -2, -2, 1, -2, -2, 1, 1], 
 BS[1, 3, 1, 1, 2, 1, 1, 1, 1] -> 256*RR[1, -2, -2, 1, 3, 1, 1, 1], 
 BS[1, 3, 1, 6, 1] -> 256*RR[1, -2, -2, -2, 1, 1, 1, -2], 
 BS[1, 3, 1, 5, 1, 1] -> 256*RR[1, -2, -2, -2, 1, 1, -2, 1], 
 BS[1, 3, 1, 4, 1, 1, 1] -> 256*RR[1, -2, -2, -2, 1, -2, 1, 1], 
 BS[1, 3, 1, 3, 1, 1, 1, 1] -> 256*RR[1, -2, -2, -2, -2, 1, 1, 1], 
 BS[1, 3, 1, 2, 1, 1, 1, 1, 1] -> 256*RR[1, -2, -2, 3, 1, 1, 1, 1], 
 BS[1, 3, 7, 1] -> 256*RR[1, -2, 3, 1, 1, 1, 1, -2], 
 BS[1, 3, 6, 1, 1] -> 256*RR[1, -2, 3, 1, 1, 1, -2, 1], 
 BS[1, 3, 5, 1, 1, 1] -> 256*RR[1, -2, 3, 1, 1, -2, 1, 1], 
 BS[1, 3, 4, 1, 1, 1, 1] -> 256*RR[1, -2, 3, 1, -2, 1, 1, 1], 
 BS[1, 3, 3, 1, 1, 1, 1, 1] -> 256*RR[1, -2, 3, -2, 1, 1, 1, 1], 
 BS[1, 3, 2, 1, 1, 1, 1, 1, 1] -> 256*RR[1, -2, -4, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 2, 1] -> 256*RR[1, 3, 1, 1, 1, 1, 1, 3], 
 BS[1, 2, 1, 1, 1, 1, 1, 3, 1] -> 256*RR[1, 3, 1, 1, 1, 1, -2, -2], 
 BS[1, 2, 1, 1, 1, 1, 1, 2, 1, 1] -> 256*RR[1, 3, 1, 1, 1, 1, 3, 1], 
 BS[1, 2, 1, 1, 1, 1, 4, 1] -> 256*RR[1, 3, 1, 1, 1, -2, 1, -2], 
 BS[1, 2, 1, 1, 1, 1, 3, 1, 1] -> 256*RR[1, 3, 1, 1, 1, -2, -2, 1], 
 BS[1, 2, 1, 1, 1, 1, 2, 1, 1, 1] -> 256*RR[1, 3, 1, 1, 1, 3, 1, 1], 
 BS[1, 2, 1, 1, 1, 5, 1] -> 256*RR[1, 3, 1, 1, -2, 1, 1, -2], 
 BS[1, 2, 1, 1, 1, 4, 1, 1] -> 256*RR[1, 3, 1, 1, -2, 1, -2, 1], 
 BS[1, 2, 1, 1, 1, 3, 1, 1, 1] -> 256*RR[1, 3, 1, 1, -2, -2, 1, 1], 
 BS[1, 2, 1, 1, 1, 2, 1, 1, 1, 1] -> 256*RR[1, 3, 1, 1, 3, 1, 1, 1], 
 BS[1, 2, 1, 1, 6, 1] -> 256*RR[1, 3, 1, -2, 1, 1, 1, -2], 
 BS[1, 2, 1, 1, 5, 1, 1] -> 256*RR[1, 3, 1, -2, 1, 1, -2, 1], 
 BS[1, 2, 1, 1, 4, 1, 1, 1] -> 256*RR[1, 3, 1, -2, 1, -2, 1, 1], 
 BS[1, 2, 1, 1, 3, 1, 1, 1, 1] -> 256*RR[1, 3, 1, -2, -2, 1, 1, 1], 
 BS[1, 2, 1, 1, 2, 1, 1, 1, 1, 1] -> 256*RR[1, 3, 1, 3, 1, 1, 1, 1], 
 BS[1, 2, 1, 7, 1] -> 256*RR[1, 3, -2, 1, 1, 1, 1, -2], 
 BS[1, 2, 1, 6, 1, 1] -> 256*RR[1, 3, -2, 1, 1, 1, -2, 1], 
 BS[1, 2, 1, 5, 1, 1, 1] -> 256*RR[1, 3, -2, 1, 1, -2, 1, 1], 
 BS[1, 2, 1, 4, 1, 1, 1, 1] -> 256*RR[1, 3, -2, 1, -2, 1, 1, 1], 
 BS[1, 2, 1, 3, 1, 1, 1, 1, 1] -> 256*RR[1, 3, -2, -2, 1, 1, 1, 1], 
 BS[1, 2, 1, 2, 1, 1, 1, 1, 1, 1] -> 256*RR[1, 3, 3, 1, 1, 1, 1, 1], 
 BS[1, 2, 8, 1] -> 256*RR[1, -4, 1, 1, 1, 1, 1, -2], 
 BS[1, 2, 7, 1, 1] -> 256*RR[1, -4, 1, 1, 1, 1, -2, 1], 
 BS[1, 2, 6, 1, 1, 1] -> 256*RR[1, -4, 1, 1, 1, -2, 1, 1], 
 BS[1, 2, 5, 1, 1, 1, 1] -> 256*RR[1, -4, 1, 1, -2, 1, 1, 1], 
 BS[1, 2, 4, 1, 1, 1, 1, 1] -> 256*RR[1, -4, 1, -2, 1, 1, 1, 1], 
 BS[1, 2, 3, 1, 1, 1, 1, 1, 1] -> 256*RR[1, -4, -2, 1, 1, 1, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 1, 1, 1, 1] -> 256*RR[1, 5, 1, 1, 1, 1, 1, 1], 
 BS[9, 2, 1] -> 256*RR[-2, 1, 1, 1, 1, 1, 1, -4], 
 BS[8, 1, 2, 1] -> 256*RR[-2, 1, 1, 1, 1, 1, -2, 3], 
 BS[8, 3, 1] -> 256*RR[-2, 1, 1, 1, 1, 1, 3, -2], 
 BS[8, 2, 1, 1] -> 256*RR[-2, 1, 1, 1, 1, 1, -4, 1], 
 BS[7, 1, 1, 2, 1] -> 256*RR[-2, 1, 1, 1, 1, -2, 1, 3], 
 BS[7, 1, 3, 1] -> 256*RR[-2, 1, 1, 1, 1, -2, -2, -2], 
 BS[7, 1, 2, 1, 1] -> 256*RR[-2, 1, 1, 1, 1, -2, 3, 1], 
 BS[7, 4, 1] -> 256*RR[-2, 1, 1, 1, 1, 3, 1, -2], 
 BS[7, 3, 1, 1] -> 256*RR[-2, 1, 1, 1, 1, 3, -2, 1], 
 BS[7, 2, 1, 1, 1] -> 256*RR[-2, 1, 1, 1, 1, -4, 1, 1], 
 BS[6, 1, 1, 1, 2, 1] -> 256*RR[-2, 1, 1, 1, -2, 1, 1, 3], 
 BS[6, 1, 1, 3, 1] -> 256*RR[-2, 1, 1, 1, -2, 1, -2, -2], 
 BS[6, 1, 1, 2, 1, 1] -> 256*RR[-2, 1, 1, 1, -2, 1, 3, 1], 
 BS[6, 1, 4, 1] -> 256*RR[-2, 1, 1, 1, -2, -2, 1, -2], 
 BS[6, 1, 3, 1, 1] -> 256*RR[-2, 1, 1, 1, -2, -2, -2, 1], 
 BS[6, 1, 2, 1, 1, 1] -> 256*RR[-2, 1, 1, 1, -2, 3, 1, 1], 
 BS[6, 5, 1] -> 256*RR[-2, 1, 1, 1, 3, 1, 1, -2], 
 BS[6, 4, 1, 1] -> 256*RR[-2, 1, 1, 1, 3, 1, -2, 1], 
 BS[6, 3, 1, 1, 1] -> 256*RR[-2, 1, 1, 1, 3, -2, 1, 1], 
 BS[6, 2, 1, 1, 1, 1] -> 256*RR[-2, 1, 1, 1, -4, 1, 1, 1], 
 BS[5, 1, 1, 1, 1, 2, 1] -> 256*RR[-2, 1, 1, -2, 1, 1, 1, 3], 
 BS[5, 1, 1, 1, 3, 1] -> 256*RR[-2, 1, 1, -2, 1, 1, -2, -2], 
 BS[5, 1, 1, 1, 2, 1, 1] -> 256*RR[-2, 1, 1, -2, 1, 1, 3, 1], 
 BS[5, 1, 1, 4, 1] -> 256*RR[-2, 1, 1, -2, 1, -2, 1, -2], 
 BS[5, 1, 1, 3, 1, 1] -> 256*RR[-2, 1, 1, -2, 1, -2, -2, 1], 
 BS[5, 1, 1, 2, 1, 1, 1] -> 256*RR[-2, 1, 1, -2, 1, 3, 1, 1], 
 BS[5, 1, 5, 1] -> 256*RR[-2, 1, 1, -2, -2, 1, 1, -2], 
 BS[5, 1, 4, 1, 1] -> 256*RR[-2, 1, 1, -2, -2, 1, -2, 1], 
 BS[5, 1, 3, 1, 1, 1] -> 256*RR[-2, 1, 1, -2, -2, -2, 1, 1], 
 BS[5, 1, 2, 1, 1, 1, 1] -> 256*RR[-2, 1, 1, -2, 3, 1, 1, 1], 
 BS[5, 6, 1] -> 256*RR[-2, 1, 1, 3, 1, 1, 1, -2], 
 BS[5, 5, 1, 1] -> 256*RR[-2, 1, 1, 3, 1, 1, -2, 1], 
 BS[5, 4, 1, 1, 1] -> 256*RR[-2, 1, 1, 3, 1, -2, 1, 1], 
 BS[5, 3, 1, 1, 1, 1] -> 256*RR[-2, 1, 1, 3, -2, 1, 1, 1], 
 BS[5, 2, 1, 1, 1, 1, 1] -> 256*RR[-2, 1, 1, -4, 1, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 1, 2, 1] -> 256*RR[-2, 1, -2, 1, 1, 1, 1, 3], 
 BS[4, 1, 1, 1, 1, 3, 1] -> 256*RR[-2, 1, -2, 1, 1, 1, -2, -2], 
 BS[4, 1, 1, 1, 1, 2, 1, 1] -> 256*RR[-2, 1, -2, 1, 1, 1, 3, 1], 
 BS[4, 1, 1, 1, 4, 1] -> 256*RR[-2, 1, -2, 1, 1, -2, 1, -2], 
 BS[4, 1, 1, 1, 3, 1, 1] -> 256*RR[-2, 1, -2, 1, 1, -2, -2, 1], 
 BS[4, 1, 1, 1, 2, 1, 1, 1] -> 256*RR[-2, 1, -2, 1, 1, 3, 1, 1], 
 BS[4, 1, 1, 5, 1] -> 256*RR[-2, 1, -2, 1, -2, 1, 1, -2], 
 BS[4, 1, 1, 4, 1, 1] -> 256*RR[-2, 1, -2, 1, -2, 1, -2, 1], 
 BS[4, 1, 1, 3, 1, 1, 1] -> 256*RR[-2, 1, -2, 1, -2, -2, 1, 1], 
 BS[4, 1, 1, 2, 1, 1, 1, 1] -> 256*RR[-2, 1, -2, 1, 3, 1, 1, 1], 
 BS[4, 1, 6, 1] -> 256*RR[-2, 1, -2, -2, 1, 1, 1, -2], 
 BS[4, 1, 5, 1, 1] -> 256*RR[-2, 1, -2, -2, 1, 1, -2, 1], 
 BS[4, 1, 4, 1, 1, 1] -> 256*RR[-2, 1, -2, -2, 1, -2, 1, 1], 
 BS[4, 1, 3, 1, 1, 1, 1] -> 256*RR[-2, 1, -2, -2, -2, 1, 1, 1], 
 BS[4, 1, 2, 1, 1, 1, 1, 1] -> 256*RR[-2, 1, -2, 3, 1, 1, 1, 1], 
 BS[4, 7, 1] -> 256*RR[-2, 1, 3, 1, 1, 1, 1, -2], 
 BS[4, 6, 1, 1] -> 256*RR[-2, 1, 3, 1, 1, 1, -2, 1], 
 BS[4, 5, 1, 1, 1] -> 256*RR[-2, 1, 3, 1, 1, -2, 1, 1], 
 BS[4, 4, 1, 1, 1, 1] -> 256*RR[-2, 1, 3, 1, -2, 1, 1, 1], 
 BS[4, 3, 1, 1, 1, 1, 1] -> 256*RR[-2, 1, 3, -2, 1, 1, 1, 1], 
 BS[4, 2, 1, 1, 1, 1, 1, 1] -> 256*RR[-2, 1, -4, 1, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 1, 2, 1] -> 256*RR[-2, -2, 1, 1, 1, 1, 1, 3], 
 BS[3, 1, 1, 1, 1, 1, 3, 1] -> 256*RR[-2, -2, 1, 1, 1, 1, -2, -2], 
 BS[3, 1, 1, 1, 1, 1, 2, 1, 1] -> 256*RR[-2, -2, 1, 1, 1, 1, 3, 1], 
 BS[3, 1, 1, 1, 1, 4, 1] -> 256*RR[-2, -2, 1, 1, 1, -2, 1, -2], 
 BS[3, 1, 1, 1, 1, 3, 1, 1] -> 256*RR[-2, -2, 1, 1, 1, -2, -2, 1], 
 BS[3, 1, 1, 1, 1, 2, 1, 1, 1] -> 256*RR[-2, -2, 1, 1, 1, 3, 1, 1], 
 BS[3, 1, 1, 1, 5, 1] -> 256*RR[-2, -2, 1, 1, -2, 1, 1, -2], 
 BS[3, 1, 1, 1, 4, 1, 1] -> 256*RR[-2, -2, 1, 1, -2, 1, -2, 1], 
 BS[3, 1, 1, 1, 3, 1, 1, 1] -> 256*RR[-2, -2, 1, 1, -2, -2, 1, 1], 
 BS[3, 1, 1, 1, 2, 1, 1, 1, 1] -> 256*RR[-2, -2, 1, 1, 3, 1, 1, 1], 
 BS[3, 1, 1, 6, 1] -> 256*RR[-2, -2, 1, -2, 1, 1, 1, -2], 
 BS[3, 1, 1, 5, 1, 1] -> 256*RR[-2, -2, 1, -2, 1, 1, -2, 1], 
 BS[3, 1, 1, 4, 1, 1, 1] -> 256*RR[-2, -2, 1, -2, 1, -2, 1, 1], 
 BS[3, 1, 1, 3, 1, 1, 1, 1] -> 256*RR[-2, -2, 1, -2, -2, 1, 1, 1], 
 BS[3, 1, 1, 2, 1, 1, 1, 1, 1] -> 256*RR[-2, -2, 1, 3, 1, 1, 1, 1], 
 BS[3, 1, 7, 1] -> 256*RR[-2, -2, -2, 1, 1, 1, 1, -2], 
 BS[3, 1, 6, 1, 1] -> 256*RR[-2, -2, -2, 1, 1, 1, -2, 1], 
 BS[3, 1, 5, 1, 1, 1] -> 256*RR[-2, -2, -2, 1, 1, -2, 1, 1], 
 BS[3, 1, 4, 1, 1, 1, 1] -> 256*RR[-2, -2, -2, 1, -2, 1, 1, 1], 
 BS[3, 1, 3, 1, 1, 1, 1, 1] -> 256*RR[-2, -2, -2, -2, 1, 1, 1, 1], 
 BS[3, 1, 2, 1, 1, 1, 1, 1, 1] -> 256*RR[-2, -2, 3, 1, 1, 1, 1, 1], 
 BS[3, 8, 1] -> 256*RR[-2, 3, 1, 1, 1, 1, 1, -2], 
 BS[3, 7, 1, 1] -> 256*RR[-2, 3, 1, 1, 1, 1, -2, 1], 
 BS[3, 6, 1, 1, 1] -> 256*RR[-2, 3, 1, 1, 1, -2, 1, 1], 
 BS[3, 5, 1, 1, 1, 1] -> 256*RR[-2, 3, 1, 1, -2, 1, 1, 1], 
 BS[3, 4, 1, 1, 1, 1, 1] -> 256*RR[-2, 3, 1, -2, 1, 1, 1, 1], 
 BS[3, 3, 1, 1, 1, 1, 1, 1] -> 256*RR[-2, 3, -2, 1, 1, 1, 1, 1], 
 BS[3, 2, 1, 1, 1, 1, 1, 1, 1] -> 256*RR[-2, -4, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 2, 1] -> 256*RR[3, 1, 1, 1, 1, 1, 1, 3], 
 BS[2, 1, 1, 1, 1, 1, 1, 3, 1] -> 256*RR[3, 1, 1, 1, 1, 1, -2, -2], 
 BS[2, 1, 1, 1, 1, 1, 1, 2, 1, 1] -> 256*RR[3, 1, 1, 1, 1, 1, 3, 1], 
 BS[2, 1, 1, 1, 1, 1, 4, 1] -> 256*RR[3, 1, 1, 1, 1, -2, 1, -2], 
 BS[2, 1, 1, 1, 1, 1, 3, 1, 1] -> 256*RR[3, 1, 1, 1, 1, -2, -2, 1], 
 BS[2, 1, 1, 1, 1, 1, 2, 1, 1, 1] -> 256*RR[3, 1, 1, 1, 1, 3, 1, 1], 
 BS[2, 1, 1, 1, 1, 5, 1] -> 256*RR[3, 1, 1, 1, -2, 1, 1, -2], 
 BS[2, 1, 1, 1, 1, 4, 1, 1] -> 256*RR[3, 1, 1, 1, -2, 1, -2, 1], 
 BS[2, 1, 1, 1, 1, 3, 1, 1, 1] -> 256*RR[3, 1, 1, 1, -2, -2, 1, 1], 
 BS[2, 1, 1, 1, 1, 2, 1, 1, 1, 1] -> 256*RR[3, 1, 1, 1, 3, 1, 1, 1], 
 BS[2, 1, 1, 1, 6, 1] -> 256*RR[3, 1, 1, -2, 1, 1, 1, -2], 
 BS[2, 1, 1, 1, 5, 1, 1] -> 256*RR[3, 1, 1, -2, 1, 1, -2, 1], 
 BS[2, 1, 1, 1, 4, 1, 1, 1] -> 256*RR[3, 1, 1, -2, 1, -2, 1, 1], 
 BS[2, 1, 1, 1, 3, 1, 1, 1, 1] -> 256*RR[3, 1, 1, -2, -2, 1, 1, 1], 
 BS[2, 1, 1, 1, 2, 1, 1, 1, 1, 1] -> 256*RR[3, 1, 1, 3, 1, 1, 1, 1], 
 BS[2, 1, 1, 7, 1] -> 256*RR[3, 1, -2, 1, 1, 1, 1, -2], 
 BS[2, 1, 1, 6, 1, 1] -> 256*RR[3, 1, -2, 1, 1, 1, -2, 1], 
 BS[2, 1, 1, 5, 1, 1, 1] -> 256*RR[3, 1, -2, 1, 1, -2, 1, 1], 
 BS[2, 1, 1, 4, 1, 1, 1, 1] -> 256*RR[3, 1, -2, 1, -2, 1, 1, 1], 
 BS[2, 1, 1, 3, 1, 1, 1, 1, 1] -> 256*RR[3, 1, -2, -2, 1, 1, 1, 1], 
 BS[2, 1, 1, 2, 1, 1, 1, 1, 1, 1] -> 256*RR[3, 1, 3, 1, 1, 1, 1, 1], 
 BS[2, 1, 8, 1] -> 256*RR[3, -2, 1, 1, 1, 1, 1, -2], 
 BS[2, 1, 7, 1, 1] -> 256*RR[3, -2, 1, 1, 1, 1, -2, 1], 
 BS[2, 1, 6, 1, 1, 1] -> 256*RR[3, -2, 1, 1, 1, -2, 1, 1], 
 BS[2, 1, 5, 1, 1, 1, 1] -> 256*RR[3, -2, 1, 1, -2, 1, 1, 1], 
 BS[2, 1, 4, 1, 1, 1, 1, 1] -> 256*RR[3, -2, 1, -2, 1, 1, 1, 1], 
 BS[2, 1, 3, 1, 1, 1, 1, 1, 1] -> 256*RR[3, -2, -2, 1, 1, 1, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 1, 1, 1, 1] -> 256*RR[3, 3, 1, 1, 1, 1, 1, 1], 
 BS[2, 9, 1] -> 256*RR[-4, 1, 1, 1, 1, 1, 1, -2], 
 BS[2, 8, 1, 1] -> 256*RR[-4, 1, 1, 1, 1, 1, -2, 1], 
 BS[2, 7, 1, 1, 1] -> 256*RR[-4, 1, 1, 1, 1, -2, 1, 1], 
 BS[2, 6, 1, 1, 1, 1] -> 256*RR[-4, 1, 1, 1, -2, 1, 1, 1], 
 BS[2, 5, 1, 1, 1, 1, 1] -> 256*RR[-4, 1, 1, -2, 1, 1, 1, 1], 
 BS[2, 4, 1, 1, 1, 1, 1, 1] -> 256*RR[-4, 1, -2, 1, 1, 1, 1, 1], 
 BS[2, 3, 1, 1, 1, 1, 1, 1, 1] -> 256*RR[-4, -2, 1, 1, 1, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 1, 1, 1, 1] -> 256*RR[5, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 2, 2] -> -512*RR[1, 1, 1, 1, 1, 1, 1, 1, -4], 
 BS[1, 1, 1, 1, 1, 1, 1, 3, 2] -> -512*RR[1, 1, 1, 1, 1, 1, 1, -2, 3], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 1, 2] -> -512*RR[1, 1, 1, 1, 1, 1, 1, 3, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 3] -> -512*RR[1, 1, 1, 1, 1, 1, 1, -4, 1], 
 BS[1, 1, 1, 1, 1, 1, 4, 2] -> -512*RR[1, 1, 1, 1, 1, 1, -2, 1, 3], 
 BS[1, 1, 1, 1, 1, 1, 3, 1, 2] -> -512*RR[1, 1, 1, 1, 1, 1, -2, -2, -2], 
 BS[1, 1, 1, 1, 1, 1, 3, 3] -> -512*RR[1, 1, 1, 1, 1, 1, -2, 3, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 1, 2] -> -512*RR[1, 1, 1, 1, 1, 1, 3, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 3] -> -512*RR[1, 1, 1, 1, 1, 1, 3, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 4] -> -512*RR[1, 1, 1, 1, 1, 1, -4, 1, 1], 
 BS[1, 1, 1, 1, 1, 5, 2] -> -512*RR[1, 1, 1, 1, 1, -2, 1, 1, 3], 
 BS[1, 1, 1, 1, 1, 4, 1, 2] -> -512*RR[1, 1, 1, 1, 1, -2, 1, -2, -2], 
 BS[1, 1, 1, 1, 1, 4, 3] -> -512*RR[1, 1, 1, 1, 1, -2, 1, 3, 1], 
 BS[1, 1, 1, 1, 1, 3, 1, 1, 2] -> -512*RR[1, 1, 1, 1, 1, -2, -2, 1, -2], 
 BS[1, 1, 1, 1, 1, 3, 1, 3] -> -512*RR[1, 1, 1, 1, 1, -2, -2, -2, 1], 
 BS[1, 1, 1, 1, 1, 3, 4] -> -512*RR[1, 1, 1, 1, 1, -2, 3, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 1, 2] -> -512*RR[1, 1, 1, 1, 1, 3, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 3] -> -512*RR[1, 1, 1, 1, 1, 3, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 4] -> -512*RR[1, 1, 1, 1, 1, 3, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 5] -> -512*RR[1, 1, 1, 1, 1, -4, 1, 1, 1], 
 BS[1, 1, 1, 1, 6, 2] -> -512*RR[1, 1, 1, 1, -2, 1, 1, 1, 3], 
 BS[1, 1, 1, 1, 5, 1, 2] -> -512*RR[1, 1, 1, 1, -2, 1, 1, -2, -2], 
 BS[1, 1, 1, 1, 5, 3] -> -512*RR[1, 1, 1, 1, -2, 1, 1, 3, 1], 
 BS[1, 1, 1, 1, 4, 1, 1, 2] -> -512*RR[1, 1, 1, 1, -2, 1, -2, 1, -2], 
 BS[1, 1, 1, 1, 4, 1, 3] -> -512*RR[1, 1, 1, 1, -2, 1, -2, -2, 1], 
 BS[1, 1, 1, 1, 4, 4] -> -512*RR[1, 1, 1, 1, -2, 1, 3, 1, 1], 
 BS[1, 1, 1, 1, 3, 1, 1, 1, 2] -> -512*RR[1, 1, 1, 1, -2, -2, 1, 1, -2], 
 BS[1, 1, 1, 1, 3, 1, 1, 3] -> -512*RR[1, 1, 1, 1, -2, -2, 1, -2, 1], 
 BS[1, 1, 1, 1, 3, 1, 4] -> -512*RR[1, 1, 1, 1, -2, -2, -2, 1, 1], 
 BS[1, 1, 1, 1, 3, 5] -> -512*RR[1, 1, 1, 1, -2, 3, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 1, 2] -> -512*RR[1, 1, 1, 1, 3, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 3] -> -512*RR[1, 1, 1, 1, 3, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 4] -> -512*RR[1, 1, 1, 1, 3, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 5] -> -512*RR[1, 1, 1, 1, 3, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 6] -> -512*RR[1, 1, 1, 1, -4, 1, 1, 1, 1], 
 BS[1, 1, 1, 7, 2] -> -512*RR[1, 1, 1, -2, 1, 1, 1, 1, 3], 
 BS[1, 1, 1, 6, 1, 2] -> -512*RR[1, 1, 1, -2, 1, 1, 1, -2, -2], 
 BS[1, 1, 1, 6, 3] -> -512*RR[1, 1, 1, -2, 1, 1, 1, 3, 1], 
 BS[1, 1, 1, 5, 1, 1, 2] -> -512*RR[1, 1, 1, -2, 1, 1, -2, 1, -2], 
 BS[1, 1, 1, 5, 1, 3] -> -512*RR[1, 1, 1, -2, 1, 1, -2, -2, 1], 
 BS[1, 1, 1, 5, 4] -> -512*RR[1, 1, 1, -2, 1, 1, 3, 1, 1], 
 BS[1, 1, 1, 4, 1, 1, 1, 2] -> -512*RR[1, 1, 1, -2, 1, -2, 1, 1, -2], 
 BS[1, 1, 1, 4, 1, 1, 3] -> -512*RR[1, 1, 1, -2, 1, -2, 1, -2, 1], 
 BS[1, 1, 1, 4, 1, 4] -> -512*RR[1, 1, 1, -2, 1, -2, -2, 1, 1], 
 BS[1, 1, 1, 4, 5] -> -512*RR[1, 1, 1, -2, 1, 3, 1, 1, 1], 
 BS[1, 1, 1, 3, 1, 1, 1, 1, 2] -> -512*RR[1, 1, 1, -2, -2, 1, 1, 1, -2], 
 BS[1, 1, 1, 3, 1, 1, 1, 3] -> -512*RR[1, 1, 1, -2, -2, 1, 1, -2, 1], 
 BS[1, 1, 1, 3, 1, 1, 4] -> -512*RR[1, 1, 1, -2, -2, 1, -2, 1, 1], 
 BS[1, 1, 1, 3, 1, 5] -> -512*RR[1, 1, 1, -2, -2, -2, 1, 1, 1], 
 BS[1, 1, 1, 3, 6] -> -512*RR[1, 1, 1, -2, 3, 1, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 1, 2] -> -512*RR[1, 1, 1, 3, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 3] -> -512*RR[1, 1, 1, 3, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 4] -> -512*RR[1, 1, 1, 3, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 5] -> -512*RR[1, 1, 1, 3, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 6] -> -512*RR[1, 1, 1, 3, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 2, 7] -> -512*RR[1, 1, 1, -4, 1, 1, 1, 1, 1], 
 BS[1, 1, 8, 2] -> -512*RR[1, 1, -2, 1, 1, 1, 1, 1, 3], 
 BS[1, 1, 7, 1, 2] -> -512*RR[1, 1, -2, 1, 1, 1, 1, -2, -2], 
 BS[1, 1, 7, 3] -> -512*RR[1, 1, -2, 1, 1, 1, 1, 3, 1], 
 BS[1, 1, 6, 1, 1, 2] -> -512*RR[1, 1, -2, 1, 1, 1, -2, 1, -2], 
 BS[1, 1, 6, 1, 3] -> -512*RR[1, 1, -2, 1, 1, 1, -2, -2, 1], 
 BS[1, 1, 6, 4] -> -512*RR[1, 1, -2, 1, 1, 1, 3, 1, 1], 
 BS[1, 1, 5, 1, 1, 1, 2] -> -512*RR[1, 1, -2, 1, 1, -2, 1, 1, -2], 
 BS[1, 1, 5, 1, 1, 3] -> -512*RR[1, 1, -2, 1, 1, -2, 1, -2, 1], 
 BS[1, 1, 5, 1, 4] -> -512*RR[1, 1, -2, 1, 1, -2, -2, 1, 1], 
 BS[1, 1, 5, 5] -> -512*RR[1, 1, -2, 1, 1, 3, 1, 1, 1], 
 BS[1, 1, 4, 1, 1, 1, 1, 2] -> -512*RR[1, 1, -2, 1, -2, 1, 1, 1, -2], 
 BS[1, 1, 4, 1, 1, 1, 3] -> -512*RR[1, 1, -2, 1, -2, 1, 1, -2, 1], 
 BS[1, 1, 4, 1, 1, 4] -> -512*RR[1, 1, -2, 1, -2, 1, -2, 1, 1], 
 BS[1, 1, 4, 1, 5] -> -512*RR[1, 1, -2, 1, -2, -2, 1, 1, 1], 
 BS[1, 1, 4, 6] -> -512*RR[1, 1, -2, 1, 3, 1, 1, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 1, 1, 2] -> -512*RR[1, 1, -2, -2, 1, 1, 1, 1, -2], 
 BS[1, 1, 3, 1, 1, 1, 1, 3] -> -512*RR[1, 1, -2, -2, 1, 1, 1, -2, 1], 
 BS[1, 1, 3, 1, 1, 1, 4] -> -512*RR[1, 1, -2, -2, 1, 1, -2, 1, 1], 
 BS[1, 1, 3, 1, 1, 5] -> -512*RR[1, 1, -2, -2, 1, -2, 1, 1, 1], 
 BS[1, 1, 3, 1, 6] -> -512*RR[1, 1, -2, -2, -2, 1, 1, 1, 1], 
 BS[1, 1, 3, 7] -> -512*RR[1, 1, -2, 3, 1, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 1, 2] -> -512*RR[1, 1, 3, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 3] -> -512*RR[1, 1, 3, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 4] -> -512*RR[1, 1, 3, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 5] -> -512*RR[1, 1, 3, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 6] -> -512*RR[1, 1, 3, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 7] -> -512*RR[1, 1, 3, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 2, 8] -> -512*RR[1, 1, -4, 1, 1, 1, 1, 1, 1], 
 BS[1, 9, 2] -> -512*RR[1, -2, 1, 1, 1, 1, 1, 1, 3], 
 BS[1, 8, 1, 2] -> -512*RR[1, -2, 1, 1, 1, 1, 1, -2, -2], 
 BS[1, 8, 3] -> -512*RR[1, -2, 1, 1, 1, 1, 1, 3, 1], 
 BS[1, 7, 1, 1, 2] -> -512*RR[1, -2, 1, 1, 1, 1, -2, 1, -2], 
 BS[1, 7, 1, 3] -> -512*RR[1, -2, 1, 1, 1, 1, -2, -2, 1], 
 BS[1, 7, 4] -> -512*RR[1, -2, 1, 1, 1, 1, 3, 1, 1], 
 BS[1, 6, 1, 1, 1, 2] -> -512*RR[1, -2, 1, 1, 1, -2, 1, 1, -2], 
 BS[1, 6, 1, 1, 3] -> -512*RR[1, -2, 1, 1, 1, -2, 1, -2, 1], 
 BS[1, 6, 1, 4] -> -512*RR[1, -2, 1, 1, 1, -2, -2, 1, 1], 
 BS[1, 6, 5] -> -512*RR[1, -2, 1, 1, 1, 3, 1, 1, 1], 
 BS[1, 5, 1, 1, 1, 1, 2] -> -512*RR[1, -2, 1, 1, -2, 1, 1, 1, -2], 
 BS[1, 5, 1, 1, 1, 3] -> -512*RR[1, -2, 1, 1, -2, 1, 1, -2, 1], 
 BS[1, 5, 1, 1, 4] -> -512*RR[1, -2, 1, 1, -2, 1, -2, 1, 1], 
 BS[1, 5, 1, 5] -> -512*RR[1, -2, 1, 1, -2, -2, 1, 1, 1], 
 BS[1, 5, 6] -> -512*RR[1, -2, 1, 1, 3, 1, 1, 1, 1], 
 BS[1, 4, 1, 1, 1, 1, 1, 2] -> -512*RR[1, -2, 1, -2, 1, 1, 1, 1, -2], 
 BS[1, 4, 1, 1, 1, 1, 3] -> -512*RR[1, -2, 1, -2, 1, 1, 1, -2, 1], 
 BS[1, 4, 1, 1, 1, 4] -> -512*RR[1, -2, 1, -2, 1, 1, -2, 1, 1], 
 BS[1, 4, 1, 1, 5] -> -512*RR[1, -2, 1, -2, 1, -2, 1, 1, 1], 
 BS[1, 4, 1, 6] -> -512*RR[1, -2, 1, -2, -2, 1, 1, 1, 1], 
 BS[1, 4, 7] -> -512*RR[1, -2, 1, 3, 1, 1, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 1, 1, 2] -> -512*RR[1, -2, -2, 1, 1, 1, 1, 1, -2], 
 BS[1, 3, 1, 1, 1, 1, 1, 3] -> -512*RR[1, -2, -2, 1, 1, 1, 1, -2, 1], 
 BS[1, 3, 1, 1, 1, 1, 4] -> -512*RR[1, -2, -2, 1, 1, 1, -2, 1, 1], 
 BS[1, 3, 1, 1, 1, 5] -> -512*RR[1, -2, -2, 1, 1, -2, 1, 1, 1], 
 BS[1, 3, 1, 1, 6] -> -512*RR[1, -2, -2, 1, -2, 1, 1, 1, 1], 
 BS[1, 3, 1, 7] -> -512*RR[1, -2, -2, -2, 1, 1, 1, 1, 1], 
 BS[1, 3, 8] -> -512*RR[1, -2, 3, 1, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 1, 2] -> -512*RR[1, 3, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 3] -> -512*RR[1, 3, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 4] -> -512*RR[1, 3, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 5] -> -512*RR[1, 3, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 6] -> -512*RR[1, 3, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 7] -> -512*RR[1, 3, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 8] -> -512*RR[1, 3, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 2, 9] -> -512*RR[1, -4, 1, 1, 1, 1, 1, 1, 1], 
 BS[10, 2] -> -512*RR[-2, 1, 1, 1, 1, 1, 1, 1, 3], 
 BS[9, 1, 2] -> -512*RR[-2, 1, 1, 1, 1, 1, 1, -2, -2], 
 BS[9, 3] -> -512*RR[-2, 1, 1, 1, 1, 1, 1, 3, 1], 
 BS[8, 1, 1, 2] -> -512*RR[-2, 1, 1, 1, 1, 1, -2, 1, -2], 
 BS[8, 1, 3] -> -512*RR[-2, 1, 1, 1, 1, 1, -2, -2, 1], 
 BS[8, 4] -> -512*RR[-2, 1, 1, 1, 1, 1, 3, 1, 1], 
 BS[7, 1, 1, 1, 2] -> -512*RR[-2, 1, 1, 1, 1, -2, 1, 1, -2], 
 BS[7, 1, 1, 3] -> -512*RR[-2, 1, 1, 1, 1, -2, 1, -2, 1], 
 BS[7, 1, 4] -> -512*RR[-2, 1, 1, 1, 1, -2, -2, 1, 1], 
 BS[7, 5] -> -512*RR[-2, 1, 1, 1, 1, 3, 1, 1, 1], 
 BS[6, 1, 1, 1, 1, 2] -> -512*RR[-2, 1, 1, 1, -2, 1, 1, 1, -2], 
 BS[6, 1, 1, 1, 3] -> -512*RR[-2, 1, 1, 1, -2, 1, 1, -2, 1], 
 BS[6, 1, 1, 4] -> -512*RR[-2, 1, 1, 1, -2, 1, -2, 1, 1], 
 BS[6, 1, 5] -> -512*RR[-2, 1, 1, 1, -2, -2, 1, 1, 1], 
 BS[6, 6] -> -512*RR[-2, 1, 1, 1, 3, 1, 1, 1, 1], 
 BS[5, 1, 1, 1, 1, 1, 2] -> -512*RR[-2, 1, 1, -2, 1, 1, 1, 1, -2], 
 BS[5, 1, 1, 1, 1, 3] -> -512*RR[-2, 1, 1, -2, 1, 1, 1, -2, 1], 
 BS[5, 1, 1, 1, 4] -> -512*RR[-2, 1, 1, -2, 1, 1, -2, 1, 1], 
 BS[5, 1, 1, 5] -> -512*RR[-2, 1, 1, -2, 1, -2, 1, 1, 1], 
 BS[5, 1, 6] -> -512*RR[-2, 1, 1, -2, -2, 1, 1, 1, 1], 
 BS[5, 7] -> -512*RR[-2, 1, 1, 3, 1, 1, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 1, 1, 2] -> -512*RR[-2, 1, -2, 1, 1, 1, 1, 1, -2], 
 BS[4, 1, 1, 1, 1, 1, 3] -> -512*RR[-2, 1, -2, 1, 1, 1, 1, -2, 1], 
 BS[4, 1, 1, 1, 1, 4] -> -512*RR[-2, 1, -2, 1, 1, 1, -2, 1, 1], 
 BS[4, 1, 1, 1, 5] -> -512*RR[-2, 1, -2, 1, 1, -2, 1, 1, 1], 
 BS[4, 1, 1, 6] -> -512*RR[-2, 1, -2, 1, -2, 1, 1, 1, 1], 
 BS[4, 1, 7] -> -512*RR[-2, 1, -2, -2, 1, 1, 1, 1, 1], 
 BS[4, 8] -> -512*RR[-2, 1, 3, 1, 1, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 1, 1, 2] -> -512*RR[-2, -2, 1, 1, 1, 1, 1, 1, -2], 
 BS[3, 1, 1, 1, 1, 1, 1, 3] -> -512*RR[-2, -2, 1, 1, 1, 1, 1, -2, 1], 
 BS[3, 1, 1, 1, 1, 1, 4] -> -512*RR[-2, -2, 1, 1, 1, 1, -2, 1, 1], 
 BS[3, 1, 1, 1, 1, 5] -> -512*RR[-2, -2, 1, 1, 1, -2, 1, 1, 1], 
 BS[3, 1, 1, 1, 6] -> -512*RR[-2, -2, 1, 1, -2, 1, 1, 1, 1], 
 BS[3, 1, 1, 7] -> -512*RR[-2, -2, 1, -2, 1, 1, 1, 1, 1], 
 BS[3, 1, 8] -> -512*RR[-2, -2, -2, 1, 1, 1, 1, 1, 1], 
 BS[3, 9] -> -512*RR[-2, 3, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 1, 2] -> -512*RR[3, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 3] -> -512*RR[3, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 4] -> -512*RR[3, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 5] -> -512*RR[3, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 6] -> -512*RR[3, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 7] -> -512*RR[3, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 8] -> -512*RR[3, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 9] -> -512*RR[3, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 10] -> -512*RR[-4, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1] -> 1024*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, 3], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 3, 1] -> 1024*RR[1, 1, 1, 1, 1, 1, 1, 1, -2, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1] -> 1024*RR[1, 1, 1, 1, 1, 1, 1, 1, 3, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 4, 1] -> 1024*RR[1, 1, 1, 1, 1, 1, 1, -2, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 3, 1, 1] -> 1024*RR[1, 1, 1, 1, 1, 1, 1, -2, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1] -> 1024*RR[1, 1, 1, 1, 1, 1, 1, 3, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 5, 1] -> 1024*RR[1, 1, 1, 1, 1, 1, -2, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 4, 1, 1] -> 1024*RR[1, 1, 1, 1, 1, 1, -2, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 3, 1, 1, 1] -> 1024*RR[1, 1, 1, 1, 1, 1, -2, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1] -> 1024*RR[1, 1, 1, 1, 1, 1, 3, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 6, 1] -> 1024*RR[1, 1, 1, 1, 1, -2, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 5, 1, 1] -> 1024*RR[1, 1, 1, 1, 1, -2, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 4, 1, 1, 1] -> 1024*RR[1, 1, 1, 1, 1, -2, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 3, 1, 1, 1, 1] -> 1024*RR[1, 1, 1, 1, 1, -2, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1] -> 1024*RR[1, 1, 1, 1, 1, 3, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 7, 1] -> 1024*RR[1, 1, 1, 1, -2, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 6, 1, 1] -> 1024*RR[1, 1, 1, 1, -2, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 5, 1, 1, 1] -> 1024*RR[1, 1, 1, 1, -2, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 4, 1, 1, 1, 1] -> 1024*RR[1, 1, 1, 1, -2, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 3, 1, 1, 1, 1, 1] -> 1024*RR[1, 1, 1, 1, -2, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1] -> 1024*RR[1, 1, 1, 1, 3, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 8, 1] -> 1024*RR[1, 1, 1, -2, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 7, 1, 1] -> 1024*RR[1, 1, 1, -2, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 6, 1, 1, 1] -> 1024*RR[1, 1, 1, -2, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 5, 1, 1, 1, 1] -> 1024*RR[1, 1, 1, -2, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 4, 1, 1, 1, 1, 1] -> 1024*RR[1, 1, 1, -2, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 3, 1, 1, 1, 1, 1, 1] -> 1024*RR[1, 1, 1, -2, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1] -> 1024*RR[1, 1, 1, 3, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 9, 1] -> 1024*RR[1, 1, -2, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 8, 1, 1] -> 1024*RR[1, 1, -2, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 7, 1, 1, 1] -> 1024*RR[1, 1, -2, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 6, 1, 1, 1, 1] -> 1024*RR[1, 1, -2, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 5, 1, 1, 1, 1, 1] -> 1024*RR[1, 1, -2, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 4, 1, 1, 1, 1, 1, 1] -> 1024*RR[1, 1, -2, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 1, 1, 1, 1] -> 1024*RR[1, 1, -2, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1] -> 1024*RR[1, 1, 3, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 10, 1] -> 1024*RR[1, -2, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 9, 1, 1] -> 1024*RR[1, -2, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 8, 1, 1, 1] -> 1024*RR[1, -2, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 7, 1, 1, 1, 1] -> 1024*RR[1, -2, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 6, 1, 1, 1, 1, 1] -> 1024*RR[1, -2, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 5, 1, 1, 1, 1, 1, 1] -> 1024*RR[1, -2, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 4, 1, 1, 1, 1, 1, 1, 1] -> 1024*RR[1, -2, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 1, 1, 1, 1] -> 1024*RR[1, -2, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 1024*RR[1, 3, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[11, 1] -> 1024*RR[-2, 1, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[10, 1, 1] -> 1024*RR[-2, 1, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[9, 1, 1, 1] -> 1024*RR[-2, 1, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[8, 1, 1, 1, 1] -> 1024*RR[-2, 1, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[7, 1, 1, 1, 1, 1] -> 1024*RR[-2, 1, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[6, 1, 1, 1, 1, 1, 1] -> 1024*RR[-2, 1, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[5, 1, 1, 1, 1, 1, 1, 1] -> 1024*RR[-2, 1, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 1, 1, 1, 1] -> 1024*RR[-2, 1, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 1024*RR[-2, -2, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 1024*RR[3, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2] -> -2048*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 3] -> -2048*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 4] -> -2048*RR[1, 1, 1, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 5] -> -2048*RR[1, 1, 1, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 6] -> -2048*RR[1, 1, 1, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 7] -> -2048*RR[1, 1, 1, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 8] -> -2048*RR[1, 1, 1, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 9] -> -2048*RR[1, 1, 1, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 10] -> -2048*RR[1, 1, -2, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 11] -> -2048*RR[1, -2, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[12] -> -2048*RR[-2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 4096*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 2, 2, 2, 2, 1] -> 2*RR[11], 
 BS[1, 2, 2, 2, 2, 2] -> -4*RR[1, -10], 
 BS[3, 2, 2, 2, 2] -> -4*RR[-2, 9], 
 BS[2, 1, 2, 2, 2, 2] -> -4*RR[3, -8], 
 BS[2, 3, 2, 2, 2] -> -4*RR[-4, 7], 
 BS[2, 2, 1, 2, 2, 2] -> -4*RR[5, -6], 
 BS[2, 2, 3, 2, 2] -> -4*RR[-6, 5], 
 BS[2, 2, 2, 1, 2, 2] -> -4*RR[7, -4], 
 BS[2, 2, 2, 3, 2] -> -4*RR[-8, 3], 
 BS[2, 2, 2, 2, 1, 2] -> -4*RR[9, -2], 
 BS[2, 2, 2, 2, 3] -> -4*RR[-10, 1], 
 BS[1, 1, 2, 2, 2, 2, 1] -> 8*RR[1, 1, 9], 
 BS[1, 3, 2, 2, 2, 1] -> 8*RR[1, -2, -8], 
 BS[1, 2, 1, 2, 2, 2, 1] -> 8*RR[1, 3, 7], 
 BS[1, 2, 3, 2, 2, 1] -> 8*RR[1, -4, -6], 
 BS[1, 2, 2, 1, 2, 2, 1] -> 8*RR[1, 5, 5], 
 BS[1, 2, 2, 3, 2, 1] -> 8*RR[1, -6, -4], 
 BS[1, 2, 2, 2, 1, 2, 1] -> 8*RR[1, 7, 3], 
 BS[1, 2, 2, 2, 3, 1] -> 8*RR[1, -8, -2], 
 BS[1, 2, 2, 2, 2, 1, 1] -> 8*RR[1, 9, 1], 
 BS[4, 2, 2, 2, 1] -> 8*RR[-2, 1, -8], 
 BS[3, 1, 2, 2, 2, 1] -> 8*RR[-2, -2, 7], 
 BS[3, 3, 2, 2, 1] -> 8*RR[-2, 3, -6], 
 BS[3, 2, 1, 2, 2, 1] -> 8*RR[-2, -4, 5], 
 BS[3, 2, 3, 2, 1] -> 8*RR[-2, 5, -4], 
 BS[3, 2, 2, 1, 2, 1] -> 8*RR[-2, -6, 3], 
 BS[3, 2, 2, 3, 1] -> 8*RR[-2, 7, -2], 
 BS[3, 2, 2, 2, 1, 1] -> 8*RR[-2, -8, 1], 
 BS[2, 1, 1, 2, 2, 2, 1] -> 8*RR[3, 1, 7], 
 BS[2, 1, 3, 2, 2, 1] -> 8*RR[3, -2, -6], 
 BS[2, 1, 2, 1, 2, 2, 1] -> 8*RR[3, 3, 5], 
 BS[2, 1, 2, 3, 2, 1] -> 8*RR[3, -4, -4], 
 BS[2, 1, 2, 2, 1, 2, 1] -> 8*RR[3, 5, 3], 
 BS[2, 1, 2, 2, 3, 1] -> 8*RR[3, -6, -2], 
 BS[2, 1, 2, 2, 2, 1, 1] -> 8*RR[3, 7, 1], 
 BS[2, 4, 2, 2, 1] -> 8*RR[-4, 1, -6], 
 BS[2, 3, 1, 2, 2, 1] -> 8*RR[-4, -2, 5], 
 BS[2, 3, 3, 2, 1] -> 8*RR[-4, 3, -4], 
 BS[2, 3, 2, 1, 2, 1] -> 8*RR[-4, -4, 3], 
 BS[2, 3, 2, 3, 1] -> 8*RR[-4, 5, -2], 
 BS[2, 3, 2, 2, 1, 1] -> 8*RR[-4, -6, 1], 
 BS[2, 2, 1, 1, 2, 2, 1] -> 8*RR[5, 1, 5], 
 BS[2, 2, 1, 3, 2, 1] -> 8*RR[5, -2, -4], 
 BS[2, 2, 1, 2, 1, 2, 1] -> 8*RR[5, 3, 3], 
 BS[2, 2, 1, 2, 3, 1] -> 8*RR[5, -4, -2], 
 BS[2, 2, 1, 2, 2, 1, 1] -> 8*RR[5, 5, 1], 
 BS[2, 2, 4, 2, 1] -> 8*RR[-6, 1, -4], 
 BS[2, 2, 3, 1, 2, 1] -> 8*RR[-6, -2, 3], 
 BS[2, 2, 3, 3, 1] -> 8*RR[-6, 3, -2], 
 BS[2, 2, 3, 2, 1, 1] -> 8*RR[-6, -4, 1], 
 BS[2, 2, 2, 1, 1, 2, 1] -> 8*RR[7, 1, 3], 
 BS[2, 2, 2, 1, 3, 1] -> 8*RR[7, -2, -2], 
 BS[2, 2, 2, 1, 2, 1, 1] -> 8*RR[7, 3, 1], 
 BS[2, 2, 2, 4, 1] -> 8*RR[-8, 1, -2], 
 BS[2, 2, 2, 3, 1, 1] -> 8*RR[-8, -2, 1], 
 BS[2, 2, 2, 2, 1, 1, 1] -> 8*RR[9, 1, 1], 
 BS[1, 1, 1, 2, 2, 2, 2] -> -16*RR[1, 1, 1, -8], 
 BS[1, 1, 3, 2, 2, 2] -> -16*RR[1, 1, -2, 7], 
 BS[1, 1, 2, 1, 2, 2, 2] -> -16*RR[1, 1, 3, -6], 
 BS[1, 1, 2, 3, 2, 2] -> -16*RR[1, 1, -4, 5], 
 BS[1, 1, 2, 2, 1, 2, 2] -> -16*RR[1, 1, 5, -4], 
 BS[1, 1, 2, 2, 3, 2] -> -16*RR[1, 1, -6, 3], 
 BS[1, 1, 2, 2, 2, 1, 2] -> -16*RR[1, 1, 7, -2], 
 BS[1, 1, 2, 2, 2, 3] -> -16*RR[1, 1, -8, 1], 
 BS[1, 4, 2, 2, 2] -> -16*RR[1, -2, 1, 7], 
 BS[1, 3, 1, 2, 2, 2] -> -16*RR[1, -2, -2, -6], 
 BS[1, 3, 3, 2, 2] -> -16*RR[1, -2, 3, 5], 
 BS[1, 3, 2, 1, 2, 2] -> -16*RR[1, -2, -4, -4], 
 BS[1, 3, 2, 3, 2] -> -16*RR[1, -2, 5, 3], 
 BS[1, 3, 2, 2, 1, 2] -> -16*RR[1, -2, -6, -2], 
 BS[1, 3, 2, 2, 3] -> -16*RR[1, -2, 7, 1], 
 BS[1, 2, 1, 1, 2, 2, 2] -> -16*RR[1, 3, 1, -6], 
 BS[1, 2, 1, 3, 2, 2] -> -16*RR[1, 3, -2, 5], 
 BS[1, 2, 1, 2, 1, 2, 2] -> -16*RR[1, 3, 3, -4], 
 BS[1, 2, 1, 2, 3, 2] -> -16*RR[1, 3, -4, 3], 
 BS[1, 2, 1, 2, 2, 1, 2] -> -16*RR[1, 3, 5, -2], 
 BS[1, 2, 1, 2, 2, 3] -> -16*RR[1, 3, -6, 1], 
 BS[1, 2, 4, 2, 2] -> -16*RR[1, -4, 1, 5], 
 BS[1, 2, 3, 1, 2, 2] -> -16*RR[1, -4, -2, -4], 
 BS[1, 2, 3, 3, 2] -> -16*RR[1, -4, 3, 3], 
 BS[1, 2, 3, 2, 1, 2] -> -16*RR[1, -4, -4, -2], 
 BS[1, 2, 3, 2, 3] -> -16*RR[1, -4, 5, 1], 
 BS[1, 2, 2, 1, 1, 2, 2] -> -16*RR[1, 5, 1, -4], 
 BS[1, 2, 2, 1, 3, 2] -> -16*RR[1, 5, -2, 3], 
 BS[1, 2, 2, 1, 2, 1, 2] -> -16*RR[1, 5, 3, -2], 
 BS[1, 2, 2, 1, 2, 3] -> -16*RR[1, 5, -4, 1], 
 BS[1, 2, 2, 4, 2] -> -16*RR[1, -6, 1, 3], 
 BS[1, 2, 2, 3, 1, 2] -> -16*RR[1, -6, -2, -2], 
 BS[1, 2, 2, 3, 3] -> -16*RR[1, -6, 3, 1], 
 BS[1, 2, 2, 2, 1, 1, 2] -> -16*RR[1, 7, 1, -2], 
 BS[1, 2, 2, 2, 1, 3] -> -16*RR[1, 7, -2, 1], 
 BS[1, 2, 2, 2, 4] -> -16*RR[1, -8, 1, 1], 
 BS[5, 2, 2, 2] -> -16*RR[-2, 1, 1, 7], 
 BS[4, 1, 2, 2, 2] -> -16*RR[-2, 1, -2, -6], 
 BS[4, 3, 2, 2] -> -16*RR[-2, 1, 3, 5], 
 BS[4, 2, 1, 2, 2] -> -16*RR[-2, 1, -4, -4], 
 BS[4, 2, 3, 2] -> -16*RR[-2, 1, 5, 3], 
 BS[4, 2, 2, 1, 2] -> -16*RR[-2, 1, -6, -2], 
 BS[4, 2, 2, 3] -> -16*RR[-2, 1, 7, 1], 
 BS[3, 1, 1, 2, 2, 2] -> -16*RR[-2, -2, 1, -6], 
 BS[3, 1, 3, 2, 2] -> -16*RR[-2, -2, -2, 5], 
 BS[3, 1, 2, 1, 2, 2] -> -16*RR[-2, -2, 3, -4], 
 BS[3, 1, 2, 3, 2] -> -16*RR[-2, -2, -4, 3], 
 BS[3, 1, 2, 2, 1, 2] -> -16*RR[-2, -2, 5, -2], 
 BS[3, 1, 2, 2, 3] -> -16*RR[-2, -2, -6, 1], 
 BS[3, 4, 2, 2] -> -16*RR[-2, 3, 1, 5], 
 BS[3, 3, 1, 2, 2] -> -16*RR[-2, 3, -2, -4], 
 BS[3, 3, 3, 2] -> -16*RR[-2, 3, 3, 3], 
 BS[3, 3, 2, 1, 2] -> -16*RR[-2, 3, -4, -2], 
 BS[3, 3, 2, 3] -> -16*RR[-2, 3, 5, 1], 
 BS[3, 2, 1, 1, 2, 2] -> -16*RR[-2, -4, 1, -4], 
 BS[3, 2, 1, 3, 2] -> -16*RR[-2, -4, -2, 3], 
 BS[3, 2, 1, 2, 1, 2] -> -16*RR[-2, -4, 3, -2], 
 BS[3, 2, 1, 2, 3] -> -16*RR[-2, -4, -4, 1], 
 BS[3, 2, 4, 2] -> -16*RR[-2, 5, 1, 3], 
 BS[3, 2, 3, 1, 2] -> -16*RR[-2, 5, -2, -2], 
 BS[3, 2, 3, 3] -> -16*RR[-2, 5, 3, 1], 
 BS[3, 2, 2, 1, 1, 2] -> -16*RR[-2, -6, 1, -2], 
 BS[3, 2, 2, 1, 3] -> -16*RR[-2, -6, -2, 1], 
 BS[3, 2, 2, 4] -> -16*RR[-2, 7, 1, 1], 
 BS[2, 1, 1, 1, 2, 2, 2] -> -16*RR[3, 1, 1, -6], 
 BS[2, 1, 1, 3, 2, 2] -> -16*RR[3, 1, -2, 5], 
 BS[2, 1, 1, 2, 1, 2, 2] -> -16*RR[3, 1, 3, -4], 
 BS[2, 1, 1, 2, 3, 2] -> -16*RR[3, 1, -4, 3], 
 BS[2, 1, 1, 2, 2, 1, 2] -> -16*RR[3, 1, 5, -2], 
 BS[2, 1, 1, 2, 2, 3] -> -16*RR[3, 1, -6, 1], 
 BS[2, 1, 4, 2, 2] -> -16*RR[3, -2, 1, 5], 
 BS[2, 1, 3, 1, 2, 2] -> -16*RR[3, -2, -2, -4], 
 BS[2, 1, 3, 3, 2] -> -16*RR[3, -2, 3, 3], 
 BS[2, 1, 3, 2, 1, 2] -> -16*RR[3, -2, -4, -2], 
 BS[2, 1, 3, 2, 3] -> -16*RR[3, -2, 5, 1], 
 BS[2, 1, 2, 1, 1, 2, 2] -> -16*RR[3, 3, 1, -4], 
 BS[2, 1, 2, 1, 3, 2] -> -16*RR[3, 3, -2, 3], 
 BS[2, 1, 2, 1, 2, 1, 2] -> -16*RR[3, 3, 3, -2], 
 BS[2, 1, 2, 1, 2, 3] -> -16*RR[3, 3, -4, 1], 
 BS[2, 1, 2, 4, 2] -> -16*RR[3, -4, 1, 3], 
 BS[2, 1, 2, 3, 1, 2] -> -16*RR[3, -4, -2, -2], 
 BS[2, 1, 2, 3, 3] -> -16*RR[3, -4, 3, 1], 
 BS[2, 1, 2, 2, 1, 1, 2] -> -16*RR[3, 5, 1, -2], 
 BS[2, 1, 2, 2, 1, 3] -> -16*RR[3, 5, -2, 1], 
 BS[2, 1, 2, 2, 4] -> -16*RR[3, -6, 1, 1], 
 BS[2, 5, 2, 2] -> -16*RR[-4, 1, 1, 5], 
 BS[2, 4, 1, 2, 2] -> -16*RR[-4, 1, -2, -4], 
 BS[2, 4, 3, 2] -> -16*RR[-4, 1, 3, 3], 
 BS[2, 4, 2, 1, 2] -> -16*RR[-4, 1, -4, -2], 
 BS[2, 4, 2, 3] -> -16*RR[-4, 1, 5, 1], 
 BS[2, 3, 1, 1, 2, 2] -> -16*RR[-4, -2, 1, -4], 
 BS[2, 3, 1, 3, 2] -> -16*RR[-4, -2, -2, 3], 
 BS[2, 3, 1, 2, 1, 2] -> -16*RR[-4, -2, 3, -2], 
 BS[2, 3, 1, 2, 3] -> -16*RR[-4, -2, -4, 1], 
 BS[2, 3, 4, 2] -> -16*RR[-4, 3, 1, 3], 
 BS[2, 3, 3, 1, 2] -> -16*RR[-4, 3, -2, -2], 
 BS[2, 3, 3, 3] -> -16*RR[-4, 3, 3, 1], 
 BS[2, 3, 2, 1, 1, 2] -> -16*RR[-4, -4, 1, -2], 
 BS[2, 3, 2, 1, 3] -> -16*RR[-4, -4, -2, 1], 
 BS[2, 3, 2, 4] -> -16*RR[-4, 5, 1, 1], 
 BS[2, 2, 1, 1, 1, 2, 2] -> -16*RR[5, 1, 1, -4], 
 BS[2, 2, 1, 1, 3, 2] -> -16*RR[5, 1, -2, 3], 
 BS[2, 2, 1, 1, 2, 1, 2] -> -16*RR[5, 1, 3, -2], 
 BS[2, 2, 1, 1, 2, 3] -> -16*RR[5, 1, -4, 1], 
 BS[2, 2, 1, 4, 2] -> -16*RR[5, -2, 1, 3], 
 BS[2, 2, 1, 3, 1, 2] -> -16*RR[5, -2, -2, -2], 
 BS[2, 2, 1, 3, 3] -> -16*RR[5, -2, 3, 1], 
 BS[2, 2, 1, 2, 1, 1, 2] -> -16*RR[5, 3, 1, -2], 
 BS[2, 2, 1, 2, 1, 3] -> -16*RR[5, 3, -2, 1], 
 BS[2, 2, 1, 2, 4] -> -16*RR[5, -4, 1, 1], 
 BS[2, 2, 5, 2] -> -16*RR[-6, 1, 1, 3], 
 BS[2, 2, 4, 1, 2] -> -16*RR[-6, 1, -2, -2], 
 BS[2, 2, 4, 3] -> -16*RR[-6, 1, 3, 1], 
 BS[2, 2, 3, 1, 1, 2] -> -16*RR[-6, -2, 1, -2], 
 BS[2, 2, 3, 1, 3] -> -16*RR[-6, -2, -2, 1], 
 BS[2, 2, 3, 4] -> -16*RR[-6, 3, 1, 1], 
 BS[2, 2, 2, 1, 1, 1, 2] -> -16*RR[7, 1, 1, -2], 
 BS[2, 2, 2, 1, 1, 3] -> -16*RR[7, 1, -2, 1], 
 BS[2, 2, 2, 1, 4] -> -16*RR[7, -2, 1, 1], 
 BS[2, 2, 2, 5] -> -16*RR[-8, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 2, 2, 1] -> 32*RR[1, 1, 1, 1, 7], 
 BS[1, 1, 1, 3, 2, 2, 1] -> 32*RR[1, 1, 1, -2, -6], 
 BS[1, 1, 1, 2, 1, 2, 2, 1] -> 32*RR[1, 1, 1, 3, 5], 
 BS[1, 1, 1, 2, 3, 2, 1] -> 32*RR[1, 1, 1, -4, -4], 
 BS[1, 1, 1, 2, 2, 1, 2, 1] -> 32*RR[1, 1, 1, 5, 3], 
 BS[1, 1, 1, 2, 2, 3, 1] -> 32*RR[1, 1, 1, -6, -2], 
 BS[1, 1, 1, 2, 2, 2, 1, 1] -> 32*RR[1, 1, 1, 7, 1], 
 BS[1, 1, 4, 2, 2, 1] -> 32*RR[1, 1, -2, 1, -6], 
 BS[1, 1, 3, 1, 2, 2, 1] -> 32*RR[1, 1, -2, -2, 5], 
 BS[1, 1, 3, 3, 2, 1] -> 32*RR[1, 1, -2, 3, -4], 
 BS[1, 1, 3, 2, 1, 2, 1] -> 32*RR[1, 1, -2, -4, 3], 
 BS[1, 1, 3, 2, 3, 1] -> 32*RR[1, 1, -2, 5, -2], 
 BS[1, 1, 3, 2, 2, 1, 1] -> 32*RR[1, 1, -2, -6, 1], 
 BS[1, 1, 2, 1, 1, 2, 2, 1] -> 32*RR[1, 1, 3, 1, 5], 
 BS[1, 1, 2, 1, 3, 2, 1] -> 32*RR[1, 1, 3, -2, -4], 
 BS[1, 1, 2, 1, 2, 1, 2, 1] -> 32*RR[1, 1, 3, 3, 3], 
 BS[1, 1, 2, 1, 2, 3, 1] -> 32*RR[1, 1, 3, -4, -2], 
 BS[1, 1, 2, 1, 2, 2, 1, 1] -> 32*RR[1, 1, 3, 5, 1], 
 BS[1, 1, 2, 4, 2, 1] -> 32*RR[1, 1, -4, 1, -4], 
 BS[1, 1, 2, 3, 1, 2, 1] -> 32*RR[1, 1, -4, -2, 3], 
 BS[1, 1, 2, 3, 3, 1] -> 32*RR[1, 1, -4, 3, -2], 
 BS[1, 1, 2, 3, 2, 1, 1] -> 32*RR[1, 1, -4, -4, 1], 
 BS[1, 1, 2, 2, 1, 1, 2, 1] -> 32*RR[1, 1, 5, 1, 3], 
 BS[1, 1, 2, 2, 1, 3, 1] -> 32*RR[1, 1, 5, -2, -2], 
 BS[1, 1, 2, 2, 1, 2, 1, 1] -> 32*RR[1, 1, 5, 3, 1], 
 BS[1, 1, 2, 2, 4, 1] -> 32*RR[1, 1, -6, 1, -2], 
 BS[1, 1, 2, 2, 3, 1, 1] -> 32*RR[1, 1, -6, -2, 1], 
 BS[1, 1, 2, 2, 2, 1, 1, 1] -> 32*RR[1, 1, 7, 1, 1], 
 BS[1, 5, 2, 2, 1] -> 32*RR[1, -2, 1, 1, -6], 
 BS[1, 4, 1, 2, 2, 1] -> 32*RR[1, -2, 1, -2, 5], 
 BS[1, 4, 3, 2, 1] -> 32*RR[1, -2, 1, 3, -4], 
 BS[1, 4, 2, 1, 2, 1] -> 32*RR[1, -2, 1, -4, 3], 
 BS[1, 4, 2, 3, 1] -> 32*RR[1, -2, 1, 5, -2], 
 BS[1, 4, 2, 2, 1, 1] -> 32*RR[1, -2, 1, -6, 1], 
 BS[1, 3, 1, 1, 2, 2, 1] -> 32*RR[1, -2, -2, 1, 5], 
 BS[1, 3, 1, 3, 2, 1] -> 32*RR[1, -2, -2, -2, -4], 
 BS[1, 3, 1, 2, 1, 2, 1] -> 32*RR[1, -2, -2, 3, 3], 
 BS[1, 3, 1, 2, 3, 1] -> 32*RR[1, -2, -2, -4, -2], 
 BS[1, 3, 1, 2, 2, 1, 1] -> 32*RR[1, -2, -2, 5, 1], 
 BS[1, 3, 4, 2, 1] -> 32*RR[1, -2, 3, 1, -4], 
 BS[1, 3, 3, 1, 2, 1] -> 32*RR[1, -2, 3, -2, 3], 
 BS[1, 3, 3, 3, 1] -> 32*RR[1, -2, 3, 3, -2], 
 BS[1, 3, 3, 2, 1, 1] -> 32*RR[1, -2, 3, -4, 1], 
 BS[1, 3, 2, 1, 1, 2, 1] -> 32*RR[1, -2, -4, 1, 3], 
 BS[1, 3, 2, 1, 3, 1] -> 32*RR[1, -2, -4, -2, -2], 
 BS[1, 3, 2, 1, 2, 1, 1] -> 32*RR[1, -2, -4, 3, 1], 
 BS[1, 3, 2, 4, 1] -> 32*RR[1, -2, 5, 1, -2], 
 BS[1, 3, 2, 3, 1, 1] -> 32*RR[1, -2, 5, -2, 1], 
 BS[1, 3, 2, 2, 1, 1, 1] -> 32*RR[1, -2, -6, 1, 1], 
 BS[1, 2, 1, 1, 1, 2, 2, 1] -> 32*RR[1, 3, 1, 1, 5], 
 BS[1, 2, 1, 1, 3, 2, 1] -> 32*RR[1, 3, 1, -2, -4], 
 BS[1, 2, 1, 1, 2, 1, 2, 1] -> 32*RR[1, 3, 1, 3, 3], 
 BS[1, 2, 1, 1, 2, 3, 1] -> 32*RR[1, 3, 1, -4, -2], 
 BS[1, 2, 1, 1, 2, 2, 1, 1] -> 32*RR[1, 3, 1, 5, 1], 
 BS[1, 2, 1, 4, 2, 1] -> 32*RR[1, 3, -2, 1, -4], 
 BS[1, 2, 1, 3, 1, 2, 1] -> 32*RR[1, 3, -2, -2, 3], 
 BS[1, 2, 1, 3, 3, 1] -> 32*RR[1, 3, -2, 3, -2], 
 BS[1, 2, 1, 3, 2, 1, 1] -> 32*RR[1, 3, -2, -4, 1], 
 BS[1, 2, 1, 2, 1, 1, 2, 1] -> 32*RR[1, 3, 3, 1, 3], 
 BS[1, 2, 1, 2, 1, 3, 1] -> 32*RR[1, 3, 3, -2, -2], 
 BS[1, 2, 1, 2, 1, 2, 1, 1] -> 32*RR[1, 3, 3, 3, 1], 
 BS[1, 2, 1, 2, 4, 1] -> 32*RR[1, 3, -4, 1, -2], 
 BS[1, 2, 1, 2, 3, 1, 1] -> 32*RR[1, 3, -4, -2, 1], 
 BS[1, 2, 1, 2, 2, 1, 1, 1] -> 32*RR[1, 3, 5, 1, 1], 
 BS[1, 2, 5, 2, 1] -> 32*RR[1, -4, 1, 1, -4], 
 BS[1, 2, 4, 1, 2, 1] -> 32*RR[1, -4, 1, -2, 3], 
 BS[1, 2, 4, 3, 1] -> 32*RR[1, -4, 1, 3, -2], 
 BS[1, 2, 4, 2, 1, 1] -> 32*RR[1, -4, 1, -4, 1], 
 BS[1, 2, 3, 1, 1, 2, 1] -> 32*RR[1, -4, -2, 1, 3], 
 BS[1, 2, 3, 1, 3, 1] -> 32*RR[1, -4, -2, -2, -2], 
 BS[1, 2, 3, 1, 2, 1, 1] -> 32*RR[1, -4, -2, 3, 1], 
 BS[1, 2, 3, 4, 1] -> 32*RR[1, -4, 3, 1, -2], 
 BS[1, 2, 3, 3, 1, 1] -> 32*RR[1, -4, 3, -2, 1], 
 BS[1, 2, 3, 2, 1, 1, 1] -> 32*RR[1, -4, -4, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 2, 1] -> 32*RR[1, 5, 1, 1, 3], 
 BS[1, 2, 2, 1, 1, 3, 1] -> 32*RR[1, 5, 1, -2, -2], 
 BS[1, 2, 2, 1, 1, 2, 1, 1] -> 32*RR[1, 5, 1, 3, 1], 
 BS[1, 2, 2, 1, 4, 1] -> 32*RR[1, 5, -2, 1, -2], 
 BS[1, 2, 2, 1, 3, 1, 1] -> 32*RR[1, 5, -2, -2, 1], 
 BS[1, 2, 2, 1, 2, 1, 1, 1] -> 32*RR[1, 5, 3, 1, 1], 
 BS[1, 2, 2, 5, 1] -> 32*RR[1, -6, 1, 1, -2], 
 BS[1, 2, 2, 4, 1, 1] -> 32*RR[1, -6, 1, -2, 1], 
 BS[1, 2, 2, 3, 1, 1, 1] -> 32*RR[1, -6, -2, 1, 1], 
 BS[1, 2, 2, 2, 1, 1, 1, 1] -> 32*RR[1, 7, 1, 1, 1], 
 BS[6, 2, 2, 1] -> 32*RR[-2, 1, 1, 1, -6], 
 BS[5, 1, 2, 2, 1] -> 32*RR[-2, 1, 1, -2, 5], 
 BS[5, 3, 2, 1] -> 32*RR[-2, 1, 1, 3, -4], 
 BS[5, 2, 1, 2, 1] -> 32*RR[-2, 1, 1, -4, 3], 
 BS[5, 2, 3, 1] -> 32*RR[-2, 1, 1, 5, -2], 
 BS[5, 2, 2, 1, 1] -> 32*RR[-2, 1, 1, -6, 1], 
 BS[4, 1, 1, 2, 2, 1] -> 32*RR[-2, 1, -2, 1, 5], 
 BS[4, 1, 3, 2, 1] -> 32*RR[-2, 1, -2, -2, -4], 
 BS[4, 1, 2, 1, 2, 1] -> 32*RR[-2, 1, -2, 3, 3], 
 BS[4, 1, 2, 3, 1] -> 32*RR[-2, 1, -2, -4, -2], 
 BS[4, 1, 2, 2, 1, 1] -> 32*RR[-2, 1, -2, 5, 1], 
 BS[4, 4, 2, 1] -> 32*RR[-2, 1, 3, 1, -4], 
 BS[4, 3, 1, 2, 1] -> 32*RR[-2, 1, 3, -2, 3], 
 BS[4, 3, 3, 1] -> 32*RR[-2, 1, 3, 3, -2], 
 BS[4, 3, 2, 1, 1] -> 32*RR[-2, 1, 3, -4, 1], 
 BS[4, 2, 1, 1, 2, 1] -> 32*RR[-2, 1, -4, 1, 3], 
 BS[4, 2, 1, 3, 1] -> 32*RR[-2, 1, -4, -2, -2], 
 BS[4, 2, 1, 2, 1, 1] -> 32*RR[-2, 1, -4, 3, 1], 
 BS[4, 2, 4, 1] -> 32*RR[-2, 1, 5, 1, -2], 
 BS[4, 2, 3, 1, 1] -> 32*RR[-2, 1, 5, -2, 1], 
 BS[4, 2, 2, 1, 1, 1] -> 32*RR[-2, 1, -6, 1, 1], 
 BS[3, 1, 1, 1, 2, 2, 1] -> 32*RR[-2, -2, 1, 1, 5], 
 BS[3, 1, 1, 3, 2, 1] -> 32*RR[-2, -2, 1, -2, -4], 
 BS[3, 1, 1, 2, 1, 2, 1] -> 32*RR[-2, -2, 1, 3, 3], 
 BS[3, 1, 1, 2, 3, 1] -> 32*RR[-2, -2, 1, -4, -2], 
 BS[3, 1, 1, 2, 2, 1, 1] -> 32*RR[-2, -2, 1, 5, 1], 
 BS[3, 1, 4, 2, 1] -> 32*RR[-2, -2, -2, 1, -4], 
 BS[3, 1, 3, 1, 2, 1] -> 32*RR[-2, -2, -2, -2, 3], 
 BS[3, 1, 3, 3, 1] -> 32*RR[-2, -2, -2, 3, -2], 
 BS[3, 1, 3, 2, 1, 1] -> 32*RR[-2, -2, -2, -4, 1], 
 BS[3, 1, 2, 1, 1, 2, 1] -> 32*RR[-2, -2, 3, 1, 3], 
 BS[3, 1, 2, 1, 3, 1] -> 32*RR[-2, -2, 3, -2, -2], 
 BS[3, 1, 2, 1, 2, 1, 1] -> 32*RR[-2, -2, 3, 3, 1], 
 BS[3, 1, 2, 4, 1] -> 32*RR[-2, -2, -4, 1, -2], 
 BS[3, 1, 2, 3, 1, 1] -> 32*RR[-2, -2, -4, -2, 1], 
 BS[3, 1, 2, 2, 1, 1, 1] -> 32*RR[-2, -2, 5, 1, 1], 
 BS[3, 5, 2, 1] -> 32*RR[-2, 3, 1, 1, -4], 
 BS[3, 4, 1, 2, 1] -> 32*RR[-2, 3, 1, -2, 3], 
 BS[3, 4, 3, 1] -> 32*RR[-2, 3, 1, 3, -2], 
 BS[3, 4, 2, 1, 1] -> 32*RR[-2, 3, 1, -4, 1], 
 BS[3, 3, 1, 1, 2, 1] -> 32*RR[-2, 3, -2, 1, 3], 
 BS[3, 3, 1, 3, 1] -> 32*RR[-2, 3, -2, -2, -2], 
 BS[3, 3, 1, 2, 1, 1] -> 32*RR[-2, 3, -2, 3, 1], 
 BS[3, 3, 4, 1] -> 32*RR[-2, 3, 3, 1, -2], 
 BS[3, 3, 3, 1, 1] -> 32*RR[-2, 3, 3, -2, 1], 
 BS[3, 3, 2, 1, 1, 1] -> 32*RR[-2, 3, -4, 1, 1], 
 BS[3, 2, 1, 1, 1, 2, 1] -> 32*RR[-2, -4, 1, 1, 3], 
 BS[3, 2, 1, 1, 3, 1] -> 32*RR[-2, -4, 1, -2, -2], 
 BS[3, 2, 1, 1, 2, 1, 1] -> 32*RR[-2, -4, 1, 3, 1], 
 BS[3, 2, 1, 4, 1] -> 32*RR[-2, -4, -2, 1, -2], 
 BS[3, 2, 1, 3, 1, 1] -> 32*RR[-2, -4, -2, -2, 1], 
 BS[3, 2, 1, 2, 1, 1, 1] -> 32*RR[-2, -4, 3, 1, 1], 
 BS[3, 2, 5, 1] -> 32*RR[-2, 5, 1, 1, -2], 
 BS[3, 2, 4, 1, 1] -> 32*RR[-2, 5, 1, -2, 1], 
 BS[3, 2, 3, 1, 1, 1] -> 32*RR[-2, 5, -2, 1, 1], 
 BS[3, 2, 2, 1, 1, 1, 1] -> 32*RR[-2, -6, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 2, 2, 1] -> 32*RR[3, 1, 1, 1, 5], 
 BS[2, 1, 1, 1, 3, 2, 1] -> 32*RR[3, 1, 1, -2, -4], 
 BS[2, 1, 1, 1, 2, 1, 2, 1] -> 32*RR[3, 1, 1, 3, 3], 
 BS[2, 1, 1, 1, 2, 3, 1] -> 32*RR[3, 1, 1, -4, -2], 
 BS[2, 1, 1, 1, 2, 2, 1, 1] -> 32*RR[3, 1, 1, 5, 1], 
 BS[2, 1, 1, 4, 2, 1] -> 32*RR[3, 1, -2, 1, -4], 
 BS[2, 1, 1, 3, 1, 2, 1] -> 32*RR[3, 1, -2, -2, 3], 
 BS[2, 1, 1, 3, 3, 1] -> 32*RR[3, 1, -2, 3, -2], 
 BS[2, 1, 1, 3, 2, 1, 1] -> 32*RR[3, 1, -2, -4, 1], 
 BS[2, 1, 1, 2, 1, 1, 2, 1] -> 32*RR[3, 1, 3, 1, 3], 
 BS[2, 1, 1, 2, 1, 3, 1] -> 32*RR[3, 1, 3, -2, -2], 
 BS[2, 1, 1, 2, 1, 2, 1, 1] -> 32*RR[3, 1, 3, 3, 1], 
 BS[2, 1, 1, 2, 4, 1] -> 32*RR[3, 1, -4, 1, -2], 
 BS[2, 1, 1, 2, 3, 1, 1] -> 32*RR[3, 1, -4, -2, 1], 
 BS[2, 1, 1, 2, 2, 1, 1, 1] -> 32*RR[3, 1, 5, 1, 1], 
 BS[2, 1, 5, 2, 1] -> 32*RR[3, -2, 1, 1, -4], 
 BS[2, 1, 4, 1, 2, 1] -> 32*RR[3, -2, 1, -2, 3], 
 BS[2, 1, 4, 3, 1] -> 32*RR[3, -2, 1, 3, -2], 
 BS[2, 1, 4, 2, 1, 1] -> 32*RR[3, -2, 1, -4, 1], 
 BS[2, 1, 3, 1, 1, 2, 1] -> 32*RR[3, -2, -2, 1, 3], 
 BS[2, 1, 3, 1, 3, 1] -> 32*RR[3, -2, -2, -2, -2], 
 BS[2, 1, 3, 1, 2, 1, 1] -> 32*RR[3, -2, -2, 3, 1], 
 BS[2, 1, 3, 4, 1] -> 32*RR[3, -2, 3, 1, -2], 
 BS[2, 1, 3, 3, 1, 1] -> 32*RR[3, -2, 3, -2, 1], 
 BS[2, 1, 3, 2, 1, 1, 1] -> 32*RR[3, -2, -4, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 2, 1] -> 32*RR[3, 3, 1, 1, 3], 
 BS[2, 1, 2, 1, 1, 3, 1] -> 32*RR[3, 3, 1, -2, -2], 
 BS[2, 1, 2, 1, 1, 2, 1, 1] -> 32*RR[3, 3, 1, 3, 1], 
 BS[2, 1, 2, 1, 4, 1] -> 32*RR[3, 3, -2, 1, -2], 
 BS[2, 1, 2, 1, 3, 1, 1] -> 32*RR[3, 3, -2, -2, 1], 
 BS[2, 1, 2, 1, 2, 1, 1, 1] -> 32*RR[3, 3, 3, 1, 1], 
 BS[2, 1, 2, 5, 1] -> 32*RR[3, -4, 1, 1, -2], 
 BS[2, 1, 2, 4, 1, 1] -> 32*RR[3, -4, 1, -2, 1], 
 BS[2, 1, 2, 3, 1, 1, 1] -> 32*RR[3, -4, -2, 1, 1], 
 BS[2, 1, 2, 2, 1, 1, 1, 1] -> 32*RR[3, 5, 1, 1, 1], 
 BS[2, 6, 2, 1] -> 32*RR[-4, 1, 1, 1, -4], 
 BS[2, 5, 1, 2, 1] -> 32*RR[-4, 1, 1, -2, 3], 
 BS[2, 5, 3, 1] -> 32*RR[-4, 1, 1, 3, -2], 
 BS[2, 5, 2, 1, 1] -> 32*RR[-4, 1, 1, -4, 1], 
 BS[2, 4, 1, 1, 2, 1] -> 32*RR[-4, 1, -2, 1, 3], 
 BS[2, 4, 1, 3, 1] -> 32*RR[-4, 1, -2, -2, -2], 
 BS[2, 4, 1, 2, 1, 1] -> 32*RR[-4, 1, -2, 3, 1], 
 BS[2, 4, 4, 1] -> 32*RR[-4, 1, 3, 1, -2], 
 BS[2, 4, 3, 1, 1] -> 32*RR[-4, 1, 3, -2, 1], 
 BS[2, 4, 2, 1, 1, 1] -> 32*RR[-4, 1, -4, 1, 1], 
 BS[2, 3, 1, 1, 1, 2, 1] -> 32*RR[-4, -2, 1, 1, 3], 
 BS[2, 3, 1, 1, 3, 1] -> 32*RR[-4, -2, 1, -2, -2], 
 BS[2, 3, 1, 1, 2, 1, 1] -> 32*RR[-4, -2, 1, 3, 1], 
 BS[2, 3, 1, 4, 1] -> 32*RR[-4, -2, -2, 1, -2], 
 BS[2, 3, 1, 3, 1, 1] -> 32*RR[-4, -2, -2, -2, 1], 
 BS[2, 3, 1, 2, 1, 1, 1] -> 32*RR[-4, -2, 3, 1, 1], 
 BS[2, 3, 5, 1] -> 32*RR[-4, 3, 1, 1, -2], 
 BS[2, 3, 4, 1, 1] -> 32*RR[-4, 3, 1, -2, 1], 
 BS[2, 3, 3, 1, 1, 1] -> 32*RR[-4, 3, -2, 1, 1], 
 BS[2, 3, 2, 1, 1, 1, 1] -> 32*RR[-4, -4, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 2, 1] -> 32*RR[5, 1, 1, 1, 3], 
 BS[2, 2, 1, 1, 1, 3, 1] -> 32*RR[5, 1, 1, -2, -2], 
 BS[2, 2, 1, 1, 1, 2, 1, 1] -> 32*RR[5, 1, 1, 3, 1], 
 BS[2, 2, 1, 1, 4, 1] -> 32*RR[5, 1, -2, 1, -2], 
 BS[2, 2, 1, 1, 3, 1, 1] -> 32*RR[5, 1, -2, -2, 1], 
 BS[2, 2, 1, 1, 2, 1, 1, 1] -> 32*RR[5, 1, 3, 1, 1], 
 BS[2, 2, 1, 5, 1] -> 32*RR[5, -2, 1, 1, -2], 
 BS[2, 2, 1, 4, 1, 1] -> 32*RR[5, -2, 1, -2, 1], 
 BS[2, 2, 1, 3, 1, 1, 1] -> 32*RR[5, -2, -2, 1, 1], 
 BS[2, 2, 1, 2, 1, 1, 1, 1] -> 32*RR[5, 3, 1, 1, 1], 
 BS[2, 2, 6, 1] -> 32*RR[-6, 1, 1, 1, -2], 
 BS[2, 2, 5, 1, 1] -> 32*RR[-6, 1, 1, -2, 1], 
 BS[2, 2, 4, 1, 1, 1] -> 32*RR[-6, 1, -2, 1, 1], 
 BS[2, 2, 3, 1, 1, 1, 1] -> 32*RR[-6, -2, 1, 1, 1], 
 BS[2, 2, 2, 1, 1, 1, 1, 1] -> 32*RR[7, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 2, 2] -> -64*RR[1, 1, 1, 1, 1, -6], 
 BS[1, 1, 1, 1, 3, 2, 2] -> -64*RR[1, 1, 1, 1, -2, 5], 
 BS[1, 1, 1, 1, 2, 1, 2, 2] -> -64*RR[1, 1, 1, 1, 3, -4], 
 BS[1, 1, 1, 1, 2, 3, 2] -> -64*RR[1, 1, 1, 1, -4, 3], 
 BS[1, 1, 1, 1, 2, 2, 1, 2] -> -64*RR[1, 1, 1, 1, 5, -2], 
 BS[1, 1, 1, 1, 2, 2, 3] -> -64*RR[1, 1, 1, 1, -6, 1], 
 BS[1, 1, 1, 4, 2, 2] -> -64*RR[1, 1, 1, -2, 1, 5], 
 BS[1, 1, 1, 3, 1, 2, 2] -> -64*RR[1, 1, 1, -2, -2, -4], 
 BS[1, 1, 1, 3, 3, 2] -> -64*RR[1, 1, 1, -2, 3, 3], 
 BS[1, 1, 1, 3, 2, 1, 2] -> -64*RR[1, 1, 1, -2, -4, -2], 
 BS[1, 1, 1, 3, 2, 3] -> -64*RR[1, 1, 1, -2, 5, 1], 
 BS[1, 1, 1, 2, 1, 1, 2, 2] -> -64*RR[1, 1, 1, 3, 1, -4], 
 BS[1, 1, 1, 2, 1, 3, 2] -> -64*RR[1, 1, 1, 3, -2, 3], 
 BS[1, 1, 1, 2, 1, 2, 1, 2] -> -64*RR[1, 1, 1, 3, 3, -2], 
 BS[1, 1, 1, 2, 1, 2, 3] -> -64*RR[1, 1, 1, 3, -4, 1], 
 BS[1, 1, 1, 2, 4, 2] -> -64*RR[1, 1, 1, -4, 1, 3], 
 BS[1, 1, 1, 2, 3, 1, 2] -> -64*RR[1, 1, 1, -4, -2, -2], 
 BS[1, 1, 1, 2, 3, 3] -> -64*RR[1, 1, 1, -4, 3, 1], 
 BS[1, 1, 1, 2, 2, 1, 1, 2] -> -64*RR[1, 1, 1, 5, 1, -2], 
 BS[1, 1, 1, 2, 2, 1, 3] -> -64*RR[1, 1, 1, 5, -2, 1], 
 BS[1, 1, 1, 2, 2, 4] -> -64*RR[1, 1, 1, -6, 1, 1], 
 BS[1, 1, 5, 2, 2] -> -64*RR[1, 1, -2, 1, 1, 5], 
 BS[1, 1, 4, 1, 2, 2] -> -64*RR[1, 1, -2, 1, -2, -4], 
 BS[1, 1, 4, 3, 2] -> -64*RR[1, 1, -2, 1, 3, 3], 
 BS[1, 1, 4, 2, 1, 2] -> -64*RR[1, 1, -2, 1, -4, -2], 
 BS[1, 1, 4, 2, 3] -> -64*RR[1, 1, -2, 1, 5, 1], 
 BS[1, 1, 3, 1, 1, 2, 2] -> -64*RR[1, 1, -2, -2, 1, -4], 
 BS[1, 1, 3, 1, 3, 2] -> -64*RR[1, 1, -2, -2, -2, 3], 
 BS[1, 1, 3, 1, 2, 1, 2] -> -64*RR[1, 1, -2, -2, 3, -2], 
 BS[1, 1, 3, 1, 2, 3] -> -64*RR[1, 1, -2, -2, -4, 1], 
 BS[1, 1, 3, 4, 2] -> -64*RR[1, 1, -2, 3, 1, 3], 
 BS[1, 1, 3, 3, 1, 2] -> -64*RR[1, 1, -2, 3, -2, -2], 
 BS[1, 1, 3, 3, 3] -> -64*RR[1, 1, -2, 3, 3, 1], 
 BS[1, 1, 3, 2, 1, 1, 2] -> -64*RR[1, 1, -2, -4, 1, -2], 
 BS[1, 1, 3, 2, 1, 3] -> -64*RR[1, 1, -2, -4, -2, 1], 
 BS[1, 1, 3, 2, 4] -> -64*RR[1, 1, -2, 5, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 2, 2] -> -64*RR[1, 1, 3, 1, 1, -4], 
 BS[1, 1, 2, 1, 1, 3, 2] -> -64*RR[1, 1, 3, 1, -2, 3], 
 BS[1, 1, 2, 1, 1, 2, 1, 2] -> -64*RR[1, 1, 3, 1, 3, -2], 
 BS[1, 1, 2, 1, 1, 2, 3] -> -64*RR[1, 1, 3, 1, -4, 1], 
 BS[1, 1, 2, 1, 4, 2] -> -64*RR[1, 1, 3, -2, 1, 3], 
 BS[1, 1, 2, 1, 3, 1, 2] -> -64*RR[1, 1, 3, -2, -2, -2], 
 BS[1, 1, 2, 1, 3, 3] -> -64*RR[1, 1, 3, -2, 3, 1], 
 BS[1, 1, 2, 1, 2, 1, 1, 2] -> -64*RR[1, 1, 3, 3, 1, -2], 
 BS[1, 1, 2, 1, 2, 1, 3] -> -64*RR[1, 1, 3, 3, -2, 1], 
 BS[1, 1, 2, 1, 2, 4] -> -64*RR[1, 1, 3, -4, 1, 1], 
 BS[1, 1, 2, 5, 2] -> -64*RR[1, 1, -4, 1, 1, 3], 
 BS[1, 1, 2, 4, 1, 2] -> -64*RR[1, 1, -4, 1, -2, -2], 
 BS[1, 1, 2, 4, 3] -> -64*RR[1, 1, -4, 1, 3, 1], 
 BS[1, 1, 2, 3, 1, 1, 2] -> -64*RR[1, 1, -4, -2, 1, -2], 
 BS[1, 1, 2, 3, 1, 3] -> -64*RR[1, 1, -4, -2, -2, 1], 
 BS[1, 1, 2, 3, 4] -> -64*RR[1, 1, -4, 3, 1, 1], 
 BS[1, 1, 2, 2, 1, 1, 1, 2] -> -64*RR[1, 1, 5, 1, 1, -2], 
 BS[1, 1, 2, 2, 1, 1, 3] -> -64*RR[1, 1, 5, 1, -2, 1], 
 BS[1, 1, 2, 2, 1, 4] -> -64*RR[1, 1, 5, -2, 1, 1], 
 BS[1, 1, 2, 2, 5] -> -64*RR[1, 1, -6, 1, 1, 1], 
 BS[1, 6, 2, 2] -> -64*RR[1, -2, 1, 1, 1, 5], 
 BS[1, 5, 1, 2, 2] -> -64*RR[1, -2, 1, 1, -2, -4], 
 BS[1, 5, 3, 2] -> -64*RR[1, -2, 1, 1, 3, 3], 
 BS[1, 5, 2, 1, 2] -> -64*RR[1, -2, 1, 1, -4, -2], 
 BS[1, 5, 2, 3] -> -64*RR[1, -2, 1, 1, 5, 1], 
 BS[1, 4, 1, 1, 2, 2] -> -64*RR[1, -2, 1, -2, 1, -4], 
 BS[1, 4, 1, 3, 2] -> -64*RR[1, -2, 1, -2, -2, 3], 
 BS[1, 4, 1, 2, 1, 2] -> -64*RR[1, -2, 1, -2, 3, -2], 
 BS[1, 4, 1, 2, 3] -> -64*RR[1, -2, 1, -2, -4, 1], 
 BS[1, 4, 4, 2] -> -64*RR[1, -2, 1, 3, 1, 3], 
 BS[1, 4, 3, 1, 2] -> -64*RR[1, -2, 1, 3, -2, -2], 
 BS[1, 4, 3, 3] -> -64*RR[1, -2, 1, 3, 3, 1], 
 BS[1, 4, 2, 1, 1, 2] -> -64*RR[1, -2, 1, -4, 1, -2], 
 BS[1, 4, 2, 1, 3] -> -64*RR[1, -2, 1, -4, -2, 1], 
 BS[1, 4, 2, 4] -> -64*RR[1, -2, 1, 5, 1, 1], 
 BS[1, 3, 1, 1, 1, 2, 2] -> -64*RR[1, -2, -2, 1, 1, -4], 
 BS[1, 3, 1, 1, 3, 2] -> -64*RR[1, -2, -2, 1, -2, 3], 
 BS[1, 3, 1, 1, 2, 1, 2] -> -64*RR[1, -2, -2, 1, 3, -2], 
 BS[1, 3, 1, 1, 2, 3] -> -64*RR[1, -2, -2, 1, -4, 1], 
 BS[1, 3, 1, 4, 2] -> -64*RR[1, -2, -2, -2, 1, 3], 
 BS[1, 3, 1, 3, 1, 2] -> -64*RR[1, -2, -2, -2, -2, -2], 
 BS[1, 3, 1, 3, 3] -> -64*RR[1, -2, -2, -2, 3, 1], 
 BS[1, 3, 1, 2, 1, 1, 2] -> -64*RR[1, -2, -2, 3, 1, -2], 
 BS[1, 3, 1, 2, 1, 3] -> -64*RR[1, -2, -2, 3, -2, 1], 
 BS[1, 3, 1, 2, 4] -> -64*RR[1, -2, -2, -4, 1, 1], 
 BS[1, 3, 5, 2] -> -64*RR[1, -2, 3, 1, 1, 3], 
 BS[1, 3, 4, 1, 2] -> -64*RR[1, -2, 3, 1, -2, -2], 
 BS[1, 3, 4, 3] -> -64*RR[1, -2, 3, 1, 3, 1], 
 BS[1, 3, 3, 1, 1, 2] -> -64*RR[1, -2, 3, -2, 1, -2], 
 BS[1, 3, 3, 1, 3] -> -64*RR[1, -2, 3, -2, -2, 1], 
 BS[1, 3, 3, 4] -> -64*RR[1, -2, 3, 3, 1, 1], 
 BS[1, 3, 2, 1, 1, 1, 2] -> -64*RR[1, -2, -4, 1, 1, -2], 
 BS[1, 3, 2, 1, 1, 3] -> -64*RR[1, -2, -4, 1, -2, 1], 
 BS[1, 3, 2, 1, 4] -> -64*RR[1, -2, -4, -2, 1, 1], 
 BS[1, 3, 2, 5] -> -64*RR[1, -2, 5, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 2, 2] -> -64*RR[1, 3, 1, 1, 1, -4], 
 BS[1, 2, 1, 1, 1, 3, 2] -> -64*RR[1, 3, 1, 1, -2, 3], 
 BS[1, 2, 1, 1, 1, 2, 1, 2] -> -64*RR[1, 3, 1, 1, 3, -2], 
 BS[1, 2, 1, 1, 1, 2, 3] -> -64*RR[1, 3, 1, 1, -4, 1], 
 BS[1, 2, 1, 1, 4, 2] -> -64*RR[1, 3, 1, -2, 1, 3], 
 BS[1, 2, 1, 1, 3, 1, 2] -> -64*RR[1, 3, 1, -2, -2, -2], 
 BS[1, 2, 1, 1, 3, 3] -> -64*RR[1, 3, 1, -2, 3, 1], 
 BS[1, 2, 1, 1, 2, 1, 1, 2] -> -64*RR[1, 3, 1, 3, 1, -2], 
 BS[1, 2, 1, 1, 2, 1, 3] -> -64*RR[1, 3, 1, 3, -2, 1], 
 BS[1, 2, 1, 1, 2, 4] -> -64*RR[1, 3, 1, -4, 1, 1], 
 BS[1, 2, 1, 5, 2] -> -64*RR[1, 3, -2, 1, 1, 3], 
 BS[1, 2, 1, 4, 1, 2] -> -64*RR[1, 3, -2, 1, -2, -2], 
 BS[1, 2, 1, 4, 3] -> -64*RR[1, 3, -2, 1, 3, 1], 
 BS[1, 2, 1, 3, 1, 1, 2] -> -64*RR[1, 3, -2, -2, 1, -2], 
 BS[1, 2, 1, 3, 1, 3] -> -64*RR[1, 3, -2, -2, -2, 1], 
 BS[1, 2, 1, 3, 4] -> -64*RR[1, 3, -2, 3, 1, 1], 
 BS[1, 2, 1, 2, 1, 1, 1, 2] -> -64*RR[1, 3, 3, 1, 1, -2], 
 BS[1, 2, 1, 2, 1, 1, 3] -> -64*RR[1, 3, 3, 1, -2, 1], 
 BS[1, 2, 1, 2, 1, 4] -> -64*RR[1, 3, 3, -2, 1, 1], 
 BS[1, 2, 1, 2, 5] -> -64*RR[1, 3, -4, 1, 1, 1], 
 BS[1, 2, 6, 2] -> -64*RR[1, -4, 1, 1, 1, 3], 
 BS[1, 2, 5, 1, 2] -> -64*RR[1, -4, 1, 1, -2, -2], 
 BS[1, 2, 5, 3] -> -64*RR[1, -4, 1, 1, 3, 1], 
 BS[1, 2, 4, 1, 1, 2] -> -64*RR[1, -4, 1, -2, 1, -2], 
 BS[1, 2, 4, 1, 3] -> -64*RR[1, -4, 1, -2, -2, 1], 
 BS[1, 2, 4, 4] -> -64*RR[1, -4, 1, 3, 1, 1], 
 BS[1, 2, 3, 1, 1, 1, 2] -> -64*RR[1, -4, -2, 1, 1, -2], 
 BS[1, 2, 3, 1, 1, 3] -> -64*RR[1, -4, -2, 1, -2, 1], 
 BS[1, 2, 3, 1, 4] -> -64*RR[1, -4, -2, -2, 1, 1], 
 BS[1, 2, 3, 5] -> -64*RR[1, -4, 3, 1, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 1, 2] -> -64*RR[1, 5, 1, 1, 1, -2], 
 BS[1, 2, 2, 1, 1, 1, 3] -> -64*RR[1, 5, 1, 1, -2, 1], 
 BS[1, 2, 2, 1, 1, 4] -> -64*RR[1, 5, 1, -2, 1, 1], 
 BS[1, 2, 2, 1, 5] -> -64*RR[1, 5, -2, 1, 1, 1], 
 BS[1, 2, 2, 6] -> -64*RR[1, -6, 1, 1, 1, 1], 
 BS[7, 2, 2] -> -64*RR[-2, 1, 1, 1, 1, 5], 
 BS[6, 1, 2, 2] -> -64*RR[-2, 1, 1, 1, -2, -4], 
 BS[6, 3, 2] -> -64*RR[-2, 1, 1, 1, 3, 3], 
 BS[6, 2, 1, 2] -> -64*RR[-2, 1, 1, 1, -4, -2], 
 BS[6, 2, 3] -> -64*RR[-2, 1, 1, 1, 5, 1], 
 BS[5, 1, 1, 2, 2] -> -64*RR[-2, 1, 1, -2, 1, -4], 
 BS[5, 1, 3, 2] -> -64*RR[-2, 1, 1, -2, -2, 3], 
 BS[5, 1, 2, 1, 2] -> -64*RR[-2, 1, 1, -2, 3, -2], 
 BS[5, 1, 2, 3] -> -64*RR[-2, 1, 1, -2, -4, 1], 
 BS[5, 4, 2] -> -64*RR[-2, 1, 1, 3, 1, 3], 
 BS[5, 3, 1, 2] -> -64*RR[-2, 1, 1, 3, -2, -2], 
 BS[5, 3, 3] -> -64*RR[-2, 1, 1, 3, 3, 1], 
 BS[5, 2, 1, 1, 2] -> -64*RR[-2, 1, 1, -4, 1, -2], 
 BS[5, 2, 1, 3] -> -64*RR[-2, 1, 1, -4, -2, 1], 
 BS[5, 2, 4] -> -64*RR[-2, 1, 1, 5, 1, 1], 
 BS[4, 1, 1, 1, 2, 2] -> -64*RR[-2, 1, -2, 1, 1, -4], 
 BS[4, 1, 1, 3, 2] -> -64*RR[-2, 1, -2, 1, -2, 3], 
 BS[4, 1, 1, 2, 1, 2] -> -64*RR[-2, 1, -2, 1, 3, -2], 
 BS[4, 1, 1, 2, 3] -> -64*RR[-2, 1, -2, 1, -4, 1], 
 BS[4, 1, 4, 2] -> -64*RR[-2, 1, -2, -2, 1, 3], 
 BS[4, 1, 3, 1, 2] -> -64*RR[-2, 1, -2, -2, -2, -2], 
 BS[4, 1, 3, 3] -> -64*RR[-2, 1, -2, -2, 3, 1], 
 BS[4, 1, 2, 1, 1, 2] -> -64*RR[-2, 1, -2, 3, 1, -2], 
 BS[4, 1, 2, 1, 3] -> -64*RR[-2, 1, -2, 3, -2, 1], 
 BS[4, 1, 2, 4] -> -64*RR[-2, 1, -2, -4, 1, 1], 
 BS[4, 5, 2] -> -64*RR[-2, 1, 3, 1, 1, 3], 
 BS[4, 4, 1, 2] -> -64*RR[-2, 1, 3, 1, -2, -2], 
 BS[4, 4, 3] -> -64*RR[-2, 1, 3, 1, 3, 1], 
 BS[4, 3, 1, 1, 2] -> -64*RR[-2, 1, 3, -2, 1, -2], 
 BS[4, 3, 1, 3] -> -64*RR[-2, 1, 3, -2, -2, 1], 
 BS[4, 3, 4] -> -64*RR[-2, 1, 3, 3, 1, 1], 
 BS[4, 2, 1, 1, 1, 2] -> -64*RR[-2, 1, -4, 1, 1, -2], 
 BS[4, 2, 1, 1, 3] -> -64*RR[-2, 1, -4, 1, -2, 1], 
 BS[4, 2, 1, 4] -> -64*RR[-2, 1, -4, -2, 1, 1], 
 BS[4, 2, 5] -> -64*RR[-2, 1, 5, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 2, 2] -> -64*RR[-2, -2, 1, 1, 1, -4], 
 BS[3, 1, 1, 1, 3, 2] -> -64*RR[-2, -2, 1, 1, -2, 3], 
 BS[3, 1, 1, 1, 2, 1, 2] -> -64*RR[-2, -2, 1, 1, 3, -2], 
 BS[3, 1, 1, 1, 2, 3] -> -64*RR[-2, -2, 1, 1, -4, 1], 
 BS[3, 1, 1, 4, 2] -> -64*RR[-2, -2, 1, -2, 1, 3], 
 BS[3, 1, 1, 3, 1, 2] -> -64*RR[-2, -2, 1, -2, -2, -2], 
 BS[3, 1, 1, 3, 3] -> -64*RR[-2, -2, 1, -2, 3, 1], 
 BS[3, 1, 1, 2, 1, 1, 2] -> -64*RR[-2, -2, 1, 3, 1, -2], 
 BS[3, 1, 1, 2, 1, 3] -> -64*RR[-2, -2, 1, 3, -2, 1], 
 BS[3, 1, 1, 2, 4] -> -64*RR[-2, -2, 1, -4, 1, 1], 
 BS[3, 1, 5, 2] -> -64*RR[-2, -2, -2, 1, 1, 3], 
 BS[3, 1, 4, 1, 2] -> -64*RR[-2, -2, -2, 1, -2, -2], 
 BS[3, 1, 4, 3] -> -64*RR[-2, -2, -2, 1, 3, 1], 
 BS[3, 1, 3, 1, 1, 2] -> -64*RR[-2, -2, -2, -2, 1, -2], 
 BS[3, 1, 3, 1, 3] -> -64*RR[-2, -2, -2, -2, -2, 1], 
 BS[3, 1, 3, 4] -> -64*RR[-2, -2, -2, 3, 1, 1], 
 BS[3, 1, 2, 1, 1, 1, 2] -> -64*RR[-2, -2, 3, 1, 1, -2], 
 BS[3, 1, 2, 1, 1, 3] -> -64*RR[-2, -2, 3, 1, -2, 1], 
 BS[3, 1, 2, 1, 4] -> -64*RR[-2, -2, 3, -2, 1, 1], 
 BS[3, 1, 2, 5] -> -64*RR[-2, -2, -4, 1, 1, 1], 
 BS[3, 6, 2] -> -64*RR[-2, 3, 1, 1, 1, 3], 
 BS[3, 5, 1, 2] -> -64*RR[-2, 3, 1, 1, -2, -2], 
 BS[3, 5, 3] -> -64*RR[-2, 3, 1, 1, 3, 1], 
 BS[3, 4, 1, 1, 2] -> -64*RR[-2, 3, 1, -2, 1, -2], 
 BS[3, 4, 1, 3] -> -64*RR[-2, 3, 1, -2, -2, 1], 
 BS[3, 4, 4] -> -64*RR[-2, 3, 1, 3, 1, 1], 
 BS[3, 3, 1, 1, 1, 2] -> -64*RR[-2, 3, -2, 1, 1, -2], 
 BS[3, 3, 1, 1, 3] -> -64*RR[-2, 3, -2, 1, -2, 1], 
 BS[3, 3, 1, 4] -> -64*RR[-2, 3, -2, -2, 1, 1], 
 BS[3, 3, 5] -> -64*RR[-2, 3, 3, 1, 1, 1], 
 BS[3, 2, 1, 1, 1, 1, 2] -> -64*RR[-2, -4, 1, 1, 1, -2], 
 BS[3, 2, 1, 1, 1, 3] -> -64*RR[-2, -4, 1, 1, -2, 1], 
 BS[3, 2, 1, 1, 4] -> -64*RR[-2, -4, 1, -2, 1, 1], 
 BS[3, 2, 1, 5] -> -64*RR[-2, -4, -2, 1, 1, 1], 
 BS[3, 2, 6] -> -64*RR[-2, 5, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 2, 2] -> -64*RR[3, 1, 1, 1, 1, -4], 
 BS[2, 1, 1, 1, 1, 3, 2] -> -64*RR[3, 1, 1, 1, -2, 3], 
 BS[2, 1, 1, 1, 1, 2, 1, 2] -> -64*RR[3, 1, 1, 1, 3, -2], 
 BS[2, 1, 1, 1, 1, 2, 3] -> -64*RR[3, 1, 1, 1, -4, 1], 
 BS[2, 1, 1, 1, 4, 2] -> -64*RR[3, 1, 1, -2, 1, 3], 
 BS[2, 1, 1, 1, 3, 1, 2] -> -64*RR[3, 1, 1, -2, -2, -2], 
 BS[2, 1, 1, 1, 3, 3] -> -64*RR[3, 1, 1, -2, 3, 1], 
 BS[2, 1, 1, 1, 2, 1, 1, 2] -> -64*RR[3, 1, 1, 3, 1, -2], 
 BS[2, 1, 1, 1, 2, 1, 3] -> -64*RR[3, 1, 1, 3, -2, 1], 
 BS[2, 1, 1, 1, 2, 4] -> -64*RR[3, 1, 1, -4, 1, 1], 
 BS[2, 1, 1, 5, 2] -> -64*RR[3, 1, -2, 1, 1, 3], 
 BS[2, 1, 1, 4, 1, 2] -> -64*RR[3, 1, -2, 1, -2, -2], 
 BS[2, 1, 1, 4, 3] -> -64*RR[3, 1, -2, 1, 3, 1], 
 BS[2, 1, 1, 3, 1, 1, 2] -> -64*RR[3, 1, -2, -2, 1, -2], 
 BS[2, 1, 1, 3, 1, 3] -> -64*RR[3, 1, -2, -2, -2, 1], 
 BS[2, 1, 1, 3, 4] -> -64*RR[3, 1, -2, 3, 1, 1], 
 BS[2, 1, 1, 2, 1, 1, 1, 2] -> -64*RR[3, 1, 3, 1, 1, -2], 
 BS[2, 1, 1, 2, 1, 1, 3] -> -64*RR[3, 1, 3, 1, -2, 1], 
 BS[2, 1, 1, 2, 1, 4] -> -64*RR[3, 1, 3, -2, 1, 1], 
 BS[2, 1, 1, 2, 5] -> -64*RR[3, 1, -4, 1, 1, 1], 
 BS[2, 1, 6, 2] -> -64*RR[3, -2, 1, 1, 1, 3], 
 BS[2, 1, 5, 1, 2] -> -64*RR[3, -2, 1, 1, -2, -2], 
 BS[2, 1, 5, 3] -> -64*RR[3, -2, 1, 1, 3, 1], 
 BS[2, 1, 4, 1, 1, 2] -> -64*RR[3, -2, 1, -2, 1, -2], 
 BS[2, 1, 4, 1, 3] -> -64*RR[3, -2, 1, -2, -2, 1], 
 BS[2, 1, 4, 4] -> -64*RR[3, -2, 1, 3, 1, 1], 
 BS[2, 1, 3, 1, 1, 1, 2] -> -64*RR[3, -2, -2, 1, 1, -2], 
 BS[2, 1, 3, 1, 1, 3] -> -64*RR[3, -2, -2, 1, -2, 1], 
 BS[2, 1, 3, 1, 4] -> -64*RR[3, -2, -2, -2, 1, 1], 
 BS[2, 1, 3, 5] -> -64*RR[3, -2, 3, 1, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 1, 2] -> -64*RR[3, 3, 1, 1, 1, -2], 
 BS[2, 1, 2, 1, 1, 1, 3] -> -64*RR[3, 3, 1, 1, -2, 1], 
 BS[2, 1, 2, 1, 1, 4] -> -64*RR[3, 3, 1, -2, 1, 1], 
 BS[2, 1, 2, 1, 5] -> -64*RR[3, 3, -2, 1, 1, 1], 
 BS[2, 1, 2, 6] -> -64*RR[3, -4, 1, 1, 1, 1], 
 BS[2, 7, 2] -> -64*RR[-4, 1, 1, 1, 1, 3], 
 BS[2, 6, 1, 2] -> -64*RR[-4, 1, 1, 1, -2, -2], 
 BS[2, 6, 3] -> -64*RR[-4, 1, 1, 1, 3, 1], 
 BS[2, 5, 1, 1, 2] -> -64*RR[-4, 1, 1, -2, 1, -2], 
 BS[2, 5, 1, 3] -> -64*RR[-4, 1, 1, -2, -2, 1], 
 BS[2, 5, 4] -> -64*RR[-4, 1, 1, 3, 1, 1], 
 BS[2, 4, 1, 1, 1, 2] -> -64*RR[-4, 1, -2, 1, 1, -2], 
 BS[2, 4, 1, 1, 3] -> -64*RR[-4, 1, -2, 1, -2, 1], 
 BS[2, 4, 1, 4] -> -64*RR[-4, 1, -2, -2, 1, 1], 
 BS[2, 4, 5] -> -64*RR[-4, 1, 3, 1, 1, 1], 
 BS[2, 3, 1, 1, 1, 1, 2] -> -64*RR[-4, -2, 1, 1, 1, -2], 
 BS[2, 3, 1, 1, 1, 3] -> -64*RR[-4, -2, 1, 1, -2, 1], 
 BS[2, 3, 1, 1, 4] -> -64*RR[-4, -2, 1, -2, 1, 1], 
 BS[2, 3, 1, 5] -> -64*RR[-4, -2, -2, 1, 1, 1], 
 BS[2, 3, 6] -> -64*RR[-4, 3, 1, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 1, 2] -> -64*RR[5, 1, 1, 1, 1, -2], 
 BS[2, 2, 1, 1, 1, 1, 3] -> -64*RR[5, 1, 1, 1, -2, 1], 
 BS[2, 2, 1, 1, 1, 4] -> -64*RR[5, 1, 1, -2, 1, 1], 
 BS[2, 2, 1, 1, 5] -> -64*RR[5, 1, -2, 1, 1, 1], 
 BS[2, 2, 1, 6] -> -64*RR[5, -2, 1, 1, 1, 1], 
 BS[2, 2, 7] -> -64*RR[-6, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 2, 1] -> 128*RR[1, 1, 1, 1, 1, 1, 5], 
 BS[1, 1, 1, 1, 1, 3, 2, 1] -> 128*RR[1, 1, 1, 1, 1, -2, -4], 
 BS[1, 1, 1, 1, 1, 2, 1, 2, 1] -> 128*RR[1, 1, 1, 1, 1, 3, 3], 
 BS[1, 1, 1, 1, 1, 2, 3, 1] -> 128*RR[1, 1, 1, 1, 1, -4, -2], 
 BS[1, 1, 1, 1, 1, 2, 2, 1, 1] -> 128*RR[1, 1, 1, 1, 1, 5, 1], 
 BS[1, 1, 1, 1, 4, 2, 1] -> 128*RR[1, 1, 1, 1, -2, 1, -4], 
 BS[1, 1, 1, 1, 3, 1, 2, 1] -> 128*RR[1, 1, 1, 1, -2, -2, 3], 
 BS[1, 1, 1, 1, 3, 3, 1] -> 128*RR[1, 1, 1, 1, -2, 3, -2], 
 BS[1, 1, 1, 1, 3, 2, 1, 1] -> 128*RR[1, 1, 1, 1, -2, -4, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 2, 1] -> 128*RR[1, 1, 1, 1, 3, 1, 3], 
 BS[1, 1, 1, 1, 2, 1, 3, 1] -> 128*RR[1, 1, 1, 1, 3, -2, -2], 
 BS[1, 1, 1, 1, 2, 1, 2, 1, 1] -> 128*RR[1, 1, 1, 1, 3, 3, 1], 
 BS[1, 1, 1, 1, 2, 4, 1] -> 128*RR[1, 1, 1, 1, -4, 1, -2], 
 BS[1, 1, 1, 1, 2, 3, 1, 1] -> 128*RR[1, 1, 1, 1, -4, -2, 1], 
 BS[1, 1, 1, 1, 2, 2, 1, 1, 1] -> 128*RR[1, 1, 1, 1, 5, 1, 1], 
 BS[1, 1, 1, 5, 2, 1] -> 128*RR[1, 1, 1, -2, 1, 1, -4], 
 BS[1, 1, 1, 4, 1, 2, 1] -> 128*RR[1, 1, 1, -2, 1, -2, 3], 
 BS[1, 1, 1, 4, 3, 1] -> 128*RR[1, 1, 1, -2, 1, 3, -2], 
 BS[1, 1, 1, 4, 2, 1, 1] -> 128*RR[1, 1, 1, -2, 1, -4, 1], 
 BS[1, 1, 1, 3, 1, 1, 2, 1] -> 128*RR[1, 1, 1, -2, -2, 1, 3], 
 BS[1, 1, 1, 3, 1, 3, 1] -> 128*RR[1, 1, 1, -2, -2, -2, -2], 
 BS[1, 1, 1, 3, 1, 2, 1, 1] -> 128*RR[1, 1, 1, -2, -2, 3, 1], 
 BS[1, 1, 1, 3, 4, 1] -> 128*RR[1, 1, 1, -2, 3, 1, -2], 
 BS[1, 1, 1, 3, 3, 1, 1] -> 128*RR[1, 1, 1, -2, 3, -2, 1], 
 BS[1, 1, 1, 3, 2, 1, 1, 1] -> 128*RR[1, 1, 1, -2, -4, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 2, 1] -> 128*RR[1, 1, 1, 3, 1, 1, 3], 
 BS[1, 1, 1, 2, 1, 1, 3, 1] -> 128*RR[1, 1, 1, 3, 1, -2, -2], 
 BS[1, 1, 1, 2, 1, 1, 2, 1, 1] -> 128*RR[1, 1, 1, 3, 1, 3, 1], 
 BS[1, 1, 1, 2, 1, 4, 1] -> 128*RR[1, 1, 1, 3, -2, 1, -2], 
 BS[1, 1, 1, 2, 1, 3, 1, 1] -> 128*RR[1, 1, 1, 3, -2, -2, 1], 
 BS[1, 1, 1, 2, 1, 2, 1, 1, 1] -> 128*RR[1, 1, 1, 3, 3, 1, 1], 
 BS[1, 1, 1, 2, 5, 1] -> 128*RR[1, 1, 1, -4, 1, 1, -2], 
 BS[1, 1, 1, 2, 4, 1, 1] -> 128*RR[1, 1, 1, -4, 1, -2, 1], 
 BS[1, 1, 1, 2, 3, 1, 1, 1] -> 128*RR[1, 1, 1, -4, -2, 1, 1], 
 BS[1, 1, 1, 2, 2, 1, 1, 1, 1] -> 128*RR[1, 1, 1, 5, 1, 1, 1], 
 BS[1, 1, 6, 2, 1] -> 128*RR[1, 1, -2, 1, 1, 1, -4], 
 BS[1, 1, 5, 1, 2, 1] -> 128*RR[1, 1, -2, 1, 1, -2, 3], 
 BS[1, 1, 5, 3, 1] -> 128*RR[1, 1, -2, 1, 1, 3, -2], 
 BS[1, 1, 5, 2, 1, 1] -> 128*RR[1, 1, -2, 1, 1, -4, 1], 
 BS[1, 1, 4, 1, 1, 2, 1] -> 128*RR[1, 1, -2, 1, -2, 1, 3], 
 BS[1, 1, 4, 1, 3, 1] -> 128*RR[1, 1, -2, 1, -2, -2, -2], 
 BS[1, 1, 4, 1, 2, 1, 1] -> 128*RR[1, 1, -2, 1, -2, 3, 1], 
 BS[1, 1, 4, 4, 1] -> 128*RR[1, 1, -2, 1, 3, 1, -2], 
 BS[1, 1, 4, 3, 1, 1] -> 128*RR[1, 1, -2, 1, 3, -2, 1], 
 BS[1, 1, 4, 2, 1, 1, 1] -> 128*RR[1, 1, -2, 1, -4, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 2, 1] -> 128*RR[1, 1, -2, -2, 1, 1, 3], 
 BS[1, 1, 3, 1, 1, 3, 1] -> 128*RR[1, 1, -2, -2, 1, -2, -2], 
 BS[1, 1, 3, 1, 1, 2, 1, 1] -> 128*RR[1, 1, -2, -2, 1, 3, 1], 
 BS[1, 1, 3, 1, 4, 1] -> 128*RR[1, 1, -2, -2, -2, 1, -2], 
 BS[1, 1, 3, 1, 3, 1, 1] -> 128*RR[1, 1, -2, -2, -2, -2, 1], 
 BS[1, 1, 3, 1, 2, 1, 1, 1] -> 128*RR[1, 1, -2, -2, 3, 1, 1], 
 BS[1, 1, 3, 5, 1] -> 128*RR[1, 1, -2, 3, 1, 1, -2], 
 BS[1, 1, 3, 4, 1, 1] -> 128*RR[1, 1, -2, 3, 1, -2, 1], 
 BS[1, 1, 3, 3, 1, 1, 1] -> 128*RR[1, 1, -2, 3, -2, 1, 1], 
 BS[1, 1, 3, 2, 1, 1, 1, 1] -> 128*RR[1, 1, -2, -4, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 2, 1] -> 128*RR[1, 1, 3, 1, 1, 1, 3], 
 BS[1, 1, 2, 1, 1, 1, 3, 1] -> 128*RR[1, 1, 3, 1, 1, -2, -2], 
 BS[1, 1, 2, 1, 1, 1, 2, 1, 1] -> 128*RR[1, 1, 3, 1, 1, 3, 1], 
 BS[1, 1, 2, 1, 1, 4, 1] -> 128*RR[1, 1, 3, 1, -2, 1, -2], 
 BS[1, 1, 2, 1, 1, 3, 1, 1] -> 128*RR[1, 1, 3, 1, -2, -2, 1], 
 BS[1, 1, 2, 1, 1, 2, 1, 1, 1] -> 128*RR[1, 1, 3, 1, 3, 1, 1], 
 BS[1, 1, 2, 1, 5, 1] -> 128*RR[1, 1, 3, -2, 1, 1, -2], 
 BS[1, 1, 2, 1, 4, 1, 1] -> 128*RR[1, 1, 3, -2, 1, -2, 1], 
 BS[1, 1, 2, 1, 3, 1, 1, 1] -> 128*RR[1, 1, 3, -2, -2, 1, 1], 
 BS[1, 1, 2, 1, 2, 1, 1, 1, 1] -> 128*RR[1, 1, 3, 3, 1, 1, 1], 
 BS[1, 1, 2, 6, 1] -> 128*RR[1, 1, -4, 1, 1, 1, -2], 
 BS[1, 1, 2, 5, 1, 1] -> 128*RR[1, 1, -4, 1, 1, -2, 1], 
 BS[1, 1, 2, 4, 1, 1, 1] -> 128*RR[1, 1, -4, 1, -2, 1, 1], 
 BS[1, 1, 2, 3, 1, 1, 1, 1] -> 128*RR[1, 1, -4, -2, 1, 1, 1], 
 BS[1, 1, 2, 2, 1, 1, 1, 1, 1] -> 128*RR[1, 1, 5, 1, 1, 1, 1], 
 BS[1, 7, 2, 1] -> 128*RR[1, -2, 1, 1, 1, 1, -4], 
 BS[1, 6, 1, 2, 1] -> 128*RR[1, -2, 1, 1, 1, -2, 3], 
 BS[1, 6, 3, 1] -> 128*RR[1, -2, 1, 1, 1, 3, -2], 
 BS[1, 6, 2, 1, 1] -> 128*RR[1, -2, 1, 1, 1, -4, 1], 
 BS[1, 5, 1, 1, 2, 1] -> 128*RR[1, -2, 1, 1, -2, 1, 3], 
 BS[1, 5, 1, 3, 1] -> 128*RR[1, -2, 1, 1, -2, -2, -2], 
 BS[1, 5, 1, 2, 1, 1] -> 128*RR[1, -2, 1, 1, -2, 3, 1], 
 BS[1, 5, 4, 1] -> 128*RR[1, -2, 1, 1, 3, 1, -2], 
 BS[1, 5, 3, 1, 1] -> 128*RR[1, -2, 1, 1, 3, -2, 1], 
 BS[1, 5, 2, 1, 1, 1] -> 128*RR[1, -2, 1, 1, -4, 1, 1], 
 BS[1, 4, 1, 1, 1, 2, 1] -> 128*RR[1, -2, 1, -2, 1, 1, 3], 
 BS[1, 4, 1, 1, 3, 1] -> 128*RR[1, -2, 1, -2, 1, -2, -2], 
 BS[1, 4, 1, 1, 2, 1, 1] -> 128*RR[1, -2, 1, -2, 1, 3, 1], 
 BS[1, 4, 1, 4, 1] -> 128*RR[1, -2, 1, -2, -2, 1, -2], 
 BS[1, 4, 1, 3, 1, 1] -> 128*RR[1, -2, 1, -2, -2, -2, 1], 
 BS[1, 4, 1, 2, 1, 1, 1] -> 128*RR[1, -2, 1, -2, 3, 1, 1], 
 BS[1, 4, 5, 1] -> 128*RR[1, -2, 1, 3, 1, 1, -2], 
 BS[1, 4, 4, 1, 1] -> 128*RR[1, -2, 1, 3, 1, -2, 1], 
 BS[1, 4, 3, 1, 1, 1] -> 128*RR[1, -2, 1, 3, -2, 1, 1], 
 BS[1, 4, 2, 1, 1, 1, 1] -> 128*RR[1, -2, 1, -4, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 2, 1] -> 128*RR[1, -2, -2, 1, 1, 1, 3], 
 BS[1, 3, 1, 1, 1, 3, 1] -> 128*RR[1, -2, -2, 1, 1, -2, -2], 
 BS[1, 3, 1, 1, 1, 2, 1, 1] -> 128*RR[1, -2, -2, 1, 1, 3, 1], 
 BS[1, 3, 1, 1, 4, 1] -> 128*RR[1, -2, -2, 1, -2, 1, -2], 
 BS[1, 3, 1, 1, 3, 1, 1] -> 128*RR[1, -2, -2, 1, -2, -2, 1], 
 BS[1, 3, 1, 1, 2, 1, 1, 1] -> 128*RR[1, -2, -2, 1, 3, 1, 1], 
 BS[1, 3, 1, 5, 1] -> 128*RR[1, -2, -2, -2, 1, 1, -2], 
 BS[1, 3, 1, 4, 1, 1] -> 128*RR[1, -2, -2, -2, 1, -2, 1], 
 BS[1, 3, 1, 3, 1, 1, 1] -> 128*RR[1, -2, -2, -2, -2, 1, 1], 
 BS[1, 3, 1, 2, 1, 1, 1, 1] -> 128*RR[1, -2, -2, 3, 1, 1, 1], 
 BS[1, 3, 6, 1] -> 128*RR[1, -2, 3, 1, 1, 1, -2], 
 BS[1, 3, 5, 1, 1] -> 128*RR[1, -2, 3, 1, 1, -2, 1], 
 BS[1, 3, 4, 1, 1, 1] -> 128*RR[1, -2, 3, 1, -2, 1, 1], 
 BS[1, 3, 3, 1, 1, 1, 1] -> 128*RR[1, -2, 3, -2, 1, 1, 1], 
 BS[1, 3, 2, 1, 1, 1, 1, 1] -> 128*RR[1, -2, -4, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 2, 1] -> 128*RR[1, 3, 1, 1, 1, 1, 3], 
 BS[1, 2, 1, 1, 1, 1, 3, 1] -> 128*RR[1, 3, 1, 1, 1, -2, -2], 
 BS[1, 2, 1, 1, 1, 1, 2, 1, 1] -> 128*RR[1, 3, 1, 1, 1, 3, 1], 
 BS[1, 2, 1, 1, 1, 4, 1] -> 128*RR[1, 3, 1, 1, -2, 1, -2], 
 BS[1, 2, 1, 1, 1, 3, 1, 1] -> 128*RR[1, 3, 1, 1, -2, -2, 1], 
 BS[1, 2, 1, 1, 1, 2, 1, 1, 1] -> 128*RR[1, 3, 1, 1, 3, 1, 1], 
 BS[1, 2, 1, 1, 5, 1] -> 128*RR[1, 3, 1, -2, 1, 1, -2], 
 BS[1, 2, 1, 1, 4, 1, 1] -> 128*RR[1, 3, 1, -2, 1, -2, 1], 
 BS[1, 2, 1, 1, 3, 1, 1, 1] -> 128*RR[1, 3, 1, -2, -2, 1, 1], 
 BS[1, 2, 1, 1, 2, 1, 1, 1, 1] -> 128*RR[1, 3, 1, 3, 1, 1, 1], 
 BS[1, 2, 1, 6, 1] -> 128*RR[1, 3, -2, 1, 1, 1, -2], 
 BS[1, 2, 1, 5, 1, 1] -> 128*RR[1, 3, -2, 1, 1, -2, 1], 
 BS[1, 2, 1, 4, 1, 1, 1] -> 128*RR[1, 3, -2, 1, -2, 1, 1], 
 BS[1, 2, 1, 3, 1, 1, 1, 1] -> 128*RR[1, 3, -2, -2, 1, 1, 1], 
 BS[1, 2, 1, 2, 1, 1, 1, 1, 1] -> 128*RR[1, 3, 3, 1, 1, 1, 1], 
 BS[1, 2, 7, 1] -> 128*RR[1, -4, 1, 1, 1, 1, -2], 
 BS[1, 2, 6, 1, 1] -> 128*RR[1, -4, 1, 1, 1, -2, 1], 
 BS[1, 2, 5, 1, 1, 1] -> 128*RR[1, -4, 1, 1, -2, 1, 1], 
 BS[1, 2, 4, 1, 1, 1, 1] -> 128*RR[1, -4, 1, -2, 1, 1, 1], 
 BS[1, 2, 3, 1, 1, 1, 1, 1] -> 128*RR[1, -4, -2, 1, 1, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 1, 1, 1] -> 128*RR[1, 5, 1, 1, 1, 1, 1], 
 BS[8, 2, 1] -> 128*RR[-2, 1, 1, 1, 1, 1, -4], 
 BS[7, 1, 2, 1] -> 128*RR[-2, 1, 1, 1, 1, -2, 3], 
 BS[7, 3, 1] -> 128*RR[-2, 1, 1, 1, 1, 3, -2], 
 BS[7, 2, 1, 1] -> 128*RR[-2, 1, 1, 1, 1, -4, 1], 
 BS[6, 1, 1, 2, 1] -> 128*RR[-2, 1, 1, 1, -2, 1, 3], 
 BS[6, 1, 3, 1] -> 128*RR[-2, 1, 1, 1, -2, -2, -2], 
 BS[6, 1, 2, 1, 1] -> 128*RR[-2, 1, 1, 1, -2, 3, 1], 
 BS[6, 4, 1] -> 128*RR[-2, 1, 1, 1, 3, 1, -2], 
 BS[6, 3, 1, 1] -> 128*RR[-2, 1, 1, 1, 3, -2, 1], 
 BS[6, 2, 1, 1, 1] -> 128*RR[-2, 1, 1, 1, -4, 1, 1], 
 BS[5, 1, 1, 1, 2, 1] -> 128*RR[-2, 1, 1, -2, 1, 1, 3], 
 BS[5, 1, 1, 3, 1] -> 128*RR[-2, 1, 1, -2, 1, -2, -2], 
 BS[5, 1, 1, 2, 1, 1] -> 128*RR[-2, 1, 1, -2, 1, 3, 1], 
 BS[5, 1, 4, 1] -> 128*RR[-2, 1, 1, -2, -2, 1, -2], 
 BS[5, 1, 3, 1, 1] -> 128*RR[-2, 1, 1, -2, -2, -2, 1], 
 BS[5, 1, 2, 1, 1, 1] -> 128*RR[-2, 1, 1, -2, 3, 1, 1], 
 BS[5, 5, 1] -> 128*RR[-2, 1, 1, 3, 1, 1, -2], 
 BS[5, 4, 1, 1] -> 128*RR[-2, 1, 1, 3, 1, -2, 1], 
 BS[5, 3, 1, 1, 1] -> 128*RR[-2, 1, 1, 3, -2, 1, 1], 
 BS[5, 2, 1, 1, 1, 1] -> 128*RR[-2, 1, 1, -4, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 2, 1] -> 128*RR[-2, 1, -2, 1, 1, 1, 3], 
 BS[4, 1, 1, 1, 3, 1] -> 128*RR[-2, 1, -2, 1, 1, -2, -2], 
 BS[4, 1, 1, 1, 2, 1, 1] -> 128*RR[-2, 1, -2, 1, 1, 3, 1], 
 BS[4, 1, 1, 4, 1] -> 128*RR[-2, 1, -2, 1, -2, 1, -2], 
 BS[4, 1, 1, 3, 1, 1] -> 128*RR[-2, 1, -2, 1, -2, -2, 1], 
 BS[4, 1, 1, 2, 1, 1, 1] -> 128*RR[-2, 1, -2, 1, 3, 1, 1], 
 BS[4, 1, 5, 1] -> 128*RR[-2, 1, -2, -2, 1, 1, -2], 
 BS[4, 1, 4, 1, 1] -> 128*RR[-2, 1, -2, -2, 1, -2, 1], 
 BS[4, 1, 3, 1, 1, 1] -> 128*RR[-2, 1, -2, -2, -2, 1, 1], 
 BS[4, 1, 2, 1, 1, 1, 1] -> 128*RR[-2, 1, -2, 3, 1, 1, 1], 
 BS[4, 6, 1] -> 128*RR[-2, 1, 3, 1, 1, 1, -2], 
 BS[4, 5, 1, 1] -> 128*RR[-2, 1, 3, 1, 1, -2, 1], 
 BS[4, 4, 1, 1, 1] -> 128*RR[-2, 1, 3, 1, -2, 1, 1], 
 BS[4, 3, 1, 1, 1, 1] -> 128*RR[-2, 1, 3, -2, 1, 1, 1], 
 BS[4, 2, 1, 1, 1, 1, 1] -> 128*RR[-2, 1, -4, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 2, 1] -> 128*RR[-2, -2, 1, 1, 1, 1, 3], 
 BS[3, 1, 1, 1, 1, 3, 1] -> 128*RR[-2, -2, 1, 1, 1, -2, -2], 
 BS[3, 1, 1, 1, 1, 2, 1, 1] -> 128*RR[-2, -2, 1, 1, 1, 3, 1], 
 BS[3, 1, 1, 1, 4, 1] -> 128*RR[-2, -2, 1, 1, -2, 1, -2], 
 BS[3, 1, 1, 1, 3, 1, 1] -> 128*RR[-2, -2, 1, 1, -2, -2, 1], 
 BS[3, 1, 1, 1, 2, 1, 1, 1] -> 128*RR[-2, -2, 1, 1, 3, 1, 1], 
 BS[3, 1, 1, 5, 1] -> 128*RR[-2, -2, 1, -2, 1, 1, -2], 
 BS[3, 1, 1, 4, 1, 1] -> 128*RR[-2, -2, 1, -2, 1, -2, 1], 
 BS[3, 1, 1, 3, 1, 1, 1] -> 128*RR[-2, -2, 1, -2, -2, 1, 1], 
 BS[3, 1, 1, 2, 1, 1, 1, 1] -> 128*RR[-2, -2, 1, 3, 1, 1, 1], 
 BS[3, 1, 6, 1] -> 128*RR[-2, -2, -2, 1, 1, 1, -2], 
 BS[3, 1, 5, 1, 1] -> 128*RR[-2, -2, -2, 1, 1, -2, 1], 
 BS[3, 1, 4, 1, 1, 1] -> 128*RR[-2, -2, -2, 1, -2, 1, 1], 
 BS[3, 1, 3, 1, 1, 1, 1] -> 128*RR[-2, -2, -2, -2, 1, 1, 1], 
 BS[3, 1, 2, 1, 1, 1, 1, 1] -> 128*RR[-2, -2, 3, 1, 1, 1, 1], 
 BS[3, 7, 1] -> 128*RR[-2, 3, 1, 1, 1, 1, -2], 
 BS[3, 6, 1, 1] -> 128*RR[-2, 3, 1, 1, 1, -2, 1], 
 BS[3, 5, 1, 1, 1] -> 128*RR[-2, 3, 1, 1, -2, 1, 1], 
 BS[3, 4, 1, 1, 1, 1] -> 128*RR[-2, 3, 1, -2, 1, 1, 1], 
 BS[3, 3, 1, 1, 1, 1, 1] -> 128*RR[-2, 3, -2, 1, 1, 1, 1], 
 BS[3, 2, 1, 1, 1, 1, 1, 1] -> 128*RR[-2, -4, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 2, 1] -> 128*RR[3, 1, 1, 1, 1, 1, 3], 
 BS[2, 1, 1, 1, 1, 1, 3, 1] -> 128*RR[3, 1, 1, 1, 1, -2, -2], 
 BS[2, 1, 1, 1, 1, 1, 2, 1, 1] -> 128*RR[3, 1, 1, 1, 1, 3, 1], 
 BS[2, 1, 1, 1, 1, 4, 1] -> 128*RR[3, 1, 1, 1, -2, 1, -2], 
 BS[2, 1, 1, 1, 1, 3, 1, 1] -> 128*RR[3, 1, 1, 1, -2, -2, 1], 
 BS[2, 1, 1, 1, 1, 2, 1, 1, 1] -> 128*RR[3, 1, 1, 1, 3, 1, 1], 
 BS[2, 1, 1, 1, 5, 1] -> 128*RR[3, 1, 1, -2, 1, 1, -2], 
 BS[2, 1, 1, 1, 4, 1, 1] -> 128*RR[3, 1, 1, -2, 1, -2, 1], 
 BS[2, 1, 1, 1, 3, 1, 1, 1] -> 128*RR[3, 1, 1, -2, -2, 1, 1], 
 BS[2, 1, 1, 1, 2, 1, 1, 1, 1] -> 128*RR[3, 1, 1, 3, 1, 1, 1], 
 BS[2, 1, 1, 6, 1] -> 128*RR[3, 1, -2, 1, 1, 1, -2], 
 BS[2, 1, 1, 5, 1, 1] -> 128*RR[3, 1, -2, 1, 1, -2, 1], 
 BS[2, 1, 1, 4, 1, 1, 1] -> 128*RR[3, 1, -2, 1, -2, 1, 1], 
 BS[2, 1, 1, 3, 1, 1, 1, 1] -> 128*RR[3, 1, -2, -2, 1, 1, 1], 
 BS[2, 1, 1, 2, 1, 1, 1, 1, 1] -> 128*RR[3, 1, 3, 1, 1, 1, 1], 
 BS[2, 1, 7, 1] -> 128*RR[3, -2, 1, 1, 1, 1, -2], 
 BS[2, 1, 6, 1, 1] -> 128*RR[3, -2, 1, 1, 1, -2, 1], 
 BS[2, 1, 5, 1, 1, 1] -> 128*RR[3, -2, 1, 1, -2, 1, 1], 
 BS[2, 1, 4, 1, 1, 1, 1] -> 128*RR[3, -2, 1, -2, 1, 1, 1], 
 BS[2, 1, 3, 1, 1, 1, 1, 1] -> 128*RR[3, -2, -2, 1, 1, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 1, 1, 1] -> 128*RR[3, 3, 1, 1, 1, 1, 1], 
 BS[2, 8, 1] -> 128*RR[-4, 1, 1, 1, 1, 1, -2], 
 BS[2, 7, 1, 1] -> 128*RR[-4, 1, 1, 1, 1, -2, 1], 
 BS[2, 6, 1, 1, 1] -> 128*RR[-4, 1, 1, 1, -2, 1, 1], 
 BS[2, 5, 1, 1, 1, 1] -> 128*RR[-4, 1, 1, -2, 1, 1, 1], 
 BS[2, 4, 1, 1, 1, 1, 1] -> 128*RR[-4, 1, -2, 1, 1, 1, 1], 
 BS[2, 3, 1, 1, 1, 1, 1, 1] -> 128*RR[-4, -2, 1, 1, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 1, 1, 1] -> 128*RR[5, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 2] -> -256*RR[1, 1, 1, 1, 1, 1, 1, -4], 
 BS[1, 1, 1, 1, 1, 1, 3, 2] -> -256*RR[1, 1, 1, 1, 1, 1, -2, 3], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 2] -> -256*RR[1, 1, 1, 1, 1, 1, 3, -2], 
 BS[1, 1, 1, 1, 1, 1, 2, 3] -> -256*RR[1, 1, 1, 1, 1, 1, -4, 1], 
 BS[1, 1, 1, 1, 1, 4, 2] -> -256*RR[1, 1, 1, 1, 1, -2, 1, 3], 
 BS[1, 1, 1, 1, 1, 3, 1, 2] -> -256*RR[1, 1, 1, 1, 1, -2, -2, -2], 
 BS[1, 1, 1, 1, 1, 3, 3] -> -256*RR[1, 1, 1, 1, 1, -2, 3, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 2] -> -256*RR[1, 1, 1, 1, 1, 3, 1, -2], 
 BS[1, 1, 1, 1, 1, 2, 1, 3] -> -256*RR[1, 1, 1, 1, 1, 3, -2, 1], 
 BS[1, 1, 1, 1, 1, 2, 4] -> -256*RR[1, 1, 1, 1, 1, -4, 1, 1], 
 BS[1, 1, 1, 1, 5, 2] -> -256*RR[1, 1, 1, 1, -2, 1, 1, 3], 
 BS[1, 1, 1, 1, 4, 1, 2] -> -256*RR[1, 1, 1, 1, -2, 1, -2, -2], 
 BS[1, 1, 1, 1, 4, 3] -> -256*RR[1, 1, 1, 1, -2, 1, 3, 1], 
 BS[1, 1, 1, 1, 3, 1, 1, 2] -> -256*RR[1, 1, 1, 1, -2, -2, 1, -2], 
 BS[1, 1, 1, 1, 3, 1, 3] -> -256*RR[1, 1, 1, 1, -2, -2, -2, 1], 
 BS[1, 1, 1, 1, 3, 4] -> -256*RR[1, 1, 1, 1, -2, 3, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 2] -> -256*RR[1, 1, 1, 1, 3, 1, 1, -2], 
 BS[1, 1, 1, 1, 2, 1, 1, 3] -> -256*RR[1, 1, 1, 1, 3, 1, -2, 1], 
 BS[1, 1, 1, 1, 2, 1, 4] -> -256*RR[1, 1, 1, 1, 3, -2, 1, 1], 
 BS[1, 1, 1, 1, 2, 5] -> -256*RR[1, 1, 1, 1, -4, 1, 1, 1], 
 BS[1, 1, 1, 6, 2] -> -256*RR[1, 1, 1, -2, 1, 1, 1, 3], 
 BS[1, 1, 1, 5, 1, 2] -> -256*RR[1, 1, 1, -2, 1, 1, -2, -2], 
 BS[1, 1, 1, 5, 3] -> -256*RR[1, 1, 1, -2, 1, 1, 3, 1], 
 BS[1, 1, 1, 4, 1, 1, 2] -> -256*RR[1, 1, 1, -2, 1, -2, 1, -2], 
 BS[1, 1, 1, 4, 1, 3] -> -256*RR[1, 1, 1, -2, 1, -2, -2, 1], 
 BS[1, 1, 1, 4, 4] -> -256*RR[1, 1, 1, -2, 1, 3, 1, 1], 
 BS[1, 1, 1, 3, 1, 1, 1, 2] -> -256*RR[1, 1, 1, -2, -2, 1, 1, -2], 
 BS[1, 1, 1, 3, 1, 1, 3] -> -256*RR[1, 1, 1, -2, -2, 1, -2, 1], 
 BS[1, 1, 1, 3, 1, 4] -> -256*RR[1, 1, 1, -2, -2, -2, 1, 1], 
 BS[1, 1, 1, 3, 5] -> -256*RR[1, 1, 1, -2, 3, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 2] -> -256*RR[1, 1, 1, 3, 1, 1, 1, -2], 
 BS[1, 1, 1, 2, 1, 1, 1, 3] -> -256*RR[1, 1, 1, 3, 1, 1, -2, 1], 
 BS[1, 1, 1, 2, 1, 1, 4] -> -256*RR[1, 1, 1, 3, 1, -2, 1, 1], 
 BS[1, 1, 1, 2, 1, 5] -> -256*RR[1, 1, 1, 3, -2, 1, 1, 1], 
 BS[1, 1, 1, 2, 6] -> -256*RR[1, 1, 1, -4, 1, 1, 1, 1], 
 BS[1, 1, 7, 2] -> -256*RR[1, 1, -2, 1, 1, 1, 1, 3], 
 BS[1, 1, 6, 1, 2] -> -256*RR[1, 1, -2, 1, 1, 1, -2, -2], 
 BS[1, 1, 6, 3] -> -256*RR[1, 1, -2, 1, 1, 1, 3, 1], 
 BS[1, 1, 5, 1, 1, 2] -> -256*RR[1, 1, -2, 1, 1, -2, 1, -2], 
 BS[1, 1, 5, 1, 3] -> -256*RR[1, 1, -2, 1, 1, -2, -2, 1], 
 BS[1, 1, 5, 4] -> -256*RR[1, 1, -2, 1, 1, 3, 1, 1], 
 BS[1, 1, 4, 1, 1, 1, 2] -> -256*RR[1, 1, -2, 1, -2, 1, 1, -2], 
 BS[1, 1, 4, 1, 1, 3] -> -256*RR[1, 1, -2, 1, -2, 1, -2, 1], 
 BS[1, 1, 4, 1, 4] -> -256*RR[1, 1, -2, 1, -2, -2, 1, 1], 
 BS[1, 1, 4, 5] -> -256*RR[1, 1, -2, 1, 3, 1, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 1, 2] -> -256*RR[1, 1, -2, -2, 1, 1, 1, -2], 
 BS[1, 1, 3, 1, 1, 1, 3] -> -256*RR[1, 1, -2, -2, 1, 1, -2, 1], 
 BS[1, 1, 3, 1, 1, 4] -> -256*RR[1, 1, -2, -2, 1, -2, 1, 1], 
 BS[1, 1, 3, 1, 5] -> -256*RR[1, 1, -2, -2, -2, 1, 1, 1], 
 BS[1, 1, 3, 6] -> -256*RR[1, 1, -2, 3, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 2] -> -256*RR[1, 1, 3, 1, 1, 1, 1, -2], 
 BS[1, 1, 2, 1, 1, 1, 1, 3] -> -256*RR[1, 1, 3, 1, 1, 1, -2, 1], 
 BS[1, 1, 2, 1, 1, 1, 4] -> -256*RR[1, 1, 3, 1, 1, -2, 1, 1], 
 BS[1, 1, 2, 1, 1, 5] -> -256*RR[1, 1, 3, 1, -2, 1, 1, 1], 
 BS[1, 1, 2, 1, 6] -> -256*RR[1, 1, 3, -2, 1, 1, 1, 1], 
 BS[1, 1, 2, 7] -> -256*RR[1, 1, -4, 1, 1, 1, 1, 1], 
 BS[1, 8, 2] -> -256*RR[1, -2, 1, 1, 1, 1, 1, 3], 
 BS[1, 7, 1, 2] -> -256*RR[1, -2, 1, 1, 1, 1, -2, -2], 
 BS[1, 7, 3] -> -256*RR[1, -2, 1, 1, 1, 1, 3, 1], 
 BS[1, 6, 1, 1, 2] -> -256*RR[1, -2, 1, 1, 1, -2, 1, -2], 
 BS[1, 6, 1, 3] -> -256*RR[1, -2, 1, 1, 1, -2, -2, 1], 
 BS[1, 6, 4] -> -256*RR[1, -2, 1, 1, 1, 3, 1, 1], 
 BS[1, 5, 1, 1, 1, 2] -> -256*RR[1, -2, 1, 1, -2, 1, 1, -2], 
 BS[1, 5, 1, 1, 3] -> -256*RR[1, -2, 1, 1, -2, 1, -2, 1], 
 BS[1, 5, 1, 4] -> -256*RR[1, -2, 1, 1, -2, -2, 1, 1], 
 BS[1, 5, 5] -> -256*RR[1, -2, 1, 1, 3, 1, 1, 1], 
 BS[1, 4, 1, 1, 1, 1, 2] -> -256*RR[1, -2, 1, -2, 1, 1, 1, -2], 
 BS[1, 4, 1, 1, 1, 3] -> -256*RR[1, -2, 1, -2, 1, 1, -2, 1], 
 BS[1, 4, 1, 1, 4] -> -256*RR[1, -2, 1, -2, 1, -2, 1, 1], 
 BS[1, 4, 1, 5] -> -256*RR[1, -2, 1, -2, -2, 1, 1, 1], 
 BS[1, 4, 6] -> -256*RR[1, -2, 1, 3, 1, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 1, 2] -> -256*RR[1, -2, -2, 1, 1, 1, 1, -2], 
 BS[1, 3, 1, 1, 1, 1, 3] -> -256*RR[1, -2, -2, 1, 1, 1, -2, 1], 
 BS[1, 3, 1, 1, 1, 4] -> -256*RR[1, -2, -2, 1, 1, -2, 1, 1], 
 BS[1, 3, 1, 1, 5] -> -256*RR[1, -2, -2, 1, -2, 1, 1, 1], 
 BS[1, 3, 1, 6] -> -256*RR[1, -2, -2, -2, 1, 1, 1, 1], 
 BS[1, 3, 7] -> -256*RR[1, -2, 3, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 2] -> -256*RR[1, 3, 1, 1, 1, 1, 1, -2], 
 BS[1, 2, 1, 1, 1, 1, 1, 3] -> -256*RR[1, 3, 1, 1, 1, 1, -2, 1], 
 BS[1, 2, 1, 1, 1, 1, 4] -> -256*RR[1, 3, 1, 1, 1, -2, 1, 1], 
 BS[1, 2, 1, 1, 1, 5] -> -256*RR[1, 3, 1, 1, -2, 1, 1, 1], 
 BS[1, 2, 1, 1, 6] -> -256*RR[1, 3, 1, -2, 1, 1, 1, 1], 
 BS[1, 2, 1, 7] -> -256*RR[1, 3, -2, 1, 1, 1, 1, 1], 
 BS[1, 2, 8] -> -256*RR[1, -4, 1, 1, 1, 1, 1, 1], 
 BS[9, 2] -> -256*RR[-2, 1, 1, 1, 1, 1, 1, 3], 
 BS[8, 1, 2] -> -256*RR[-2, 1, 1, 1, 1, 1, -2, -2], 
 BS[8, 3] -> -256*RR[-2, 1, 1, 1, 1, 1, 3, 1], 
 BS[7, 1, 1, 2] -> -256*RR[-2, 1, 1, 1, 1, -2, 1, -2], 
 BS[7, 1, 3] -> -256*RR[-2, 1, 1, 1, 1, -2, -2, 1], 
 BS[7, 4] -> -256*RR[-2, 1, 1, 1, 1, 3, 1, 1], 
 BS[6, 1, 1, 1, 2] -> -256*RR[-2, 1, 1, 1, -2, 1, 1, -2], 
 BS[6, 1, 1, 3] -> -256*RR[-2, 1, 1, 1, -2, 1, -2, 1], 
 BS[6, 1, 4] -> -256*RR[-2, 1, 1, 1, -2, -2, 1, 1], 
 BS[6, 5] -> -256*RR[-2, 1, 1, 1, 3, 1, 1, 1], 
 BS[5, 1, 1, 1, 1, 2] -> -256*RR[-2, 1, 1, -2, 1, 1, 1, -2], 
 BS[5, 1, 1, 1, 3] -> -256*RR[-2, 1, 1, -2, 1, 1, -2, 1], 
 BS[5, 1, 1, 4] -> -256*RR[-2, 1, 1, -2, 1, -2, 1, 1], 
 BS[5, 1, 5] -> -256*RR[-2, 1, 1, -2, -2, 1, 1, 1], 
 BS[5, 6] -> -256*RR[-2, 1, 1, 3, 1, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 1, 2] -> -256*RR[-2, 1, -2, 1, 1, 1, 1, -2], 
 BS[4, 1, 1, 1, 1, 3] -> -256*RR[-2, 1, -2, 1, 1, 1, -2, 1], 
 BS[4, 1, 1, 1, 4] -> -256*RR[-2, 1, -2, 1, 1, -2, 1, 1], 
 BS[4, 1, 1, 5] -> -256*RR[-2, 1, -2, 1, -2, 1, 1, 1], 
 BS[4, 1, 6] -> -256*RR[-2, 1, -2, -2, 1, 1, 1, 1], 
 BS[4, 7] -> -256*RR[-2, 1, 3, 1, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 1, 2] -> -256*RR[-2, -2, 1, 1, 1, 1, 1, -2], 
 BS[3, 1, 1, 1, 1, 1, 3] -> -256*RR[-2, -2, 1, 1, 1, 1, -2, 1], 
 BS[3, 1, 1, 1, 1, 4] -> -256*RR[-2, -2, 1, 1, 1, -2, 1, 1], 
 BS[3, 1, 1, 1, 5] -> -256*RR[-2, -2, 1, 1, -2, 1, 1, 1], 
 BS[3, 1, 1, 6] -> -256*RR[-2, -2, 1, -2, 1, 1, 1, 1], 
 BS[3, 1, 7] -> -256*RR[-2, -2, -2, 1, 1, 1, 1, 1], 
 BS[3, 8] -> -256*RR[-2, 3, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 2] -> -256*RR[3, 1, 1, 1, 1, 1, 1, -2], 
 BS[2, 1, 1, 1, 1, 1, 1, 3] -> -256*RR[3, 1, 1, 1, 1, 1, -2, 1], 
 BS[2, 1, 1, 1, 1, 1, 4] -> -256*RR[3, 1, 1, 1, 1, -2, 1, 1], 
 BS[2, 1, 1, 1, 1, 5] -> -256*RR[3, 1, 1, 1, -2, 1, 1, 1], 
 BS[2, 1, 1, 1, 6] -> -256*RR[3, 1, 1, -2, 1, 1, 1, 1], 
 BS[2, 1, 1, 7] -> -256*RR[3, 1, -2, 1, 1, 1, 1, 1], 
 BS[2, 1, 8] -> -256*RR[3, -2, 1, 1, 1, 1, 1, 1], 
 BS[2, 9] -> -256*RR[-4, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 2, 1] -> 512*RR[1, 1, 1, 1, 1, 1, 1, 1, 3], 
 BS[1, 1, 1, 1, 1, 1, 1, 3, 1] -> 512*RR[1, 1, 1, 1, 1, 1, 1, -2, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 1, 1] -> 512*RR[1, 1, 1, 1, 1, 1, 1, 3, 1], 
 BS[1, 1, 1, 1, 1, 1, 4, 1] -> 512*RR[1, 1, 1, 1, 1, 1, -2, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 3, 1, 1] -> 512*RR[1, 1, 1, 1, 1, 1, -2, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 1, 1] -> 512*RR[1, 1, 1, 1, 1, 1, 3, 1, 1], 
 BS[1, 1, 1, 1, 1, 5, 1] -> 512*RR[1, 1, 1, 1, 1, -2, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 4, 1, 1] -> 512*RR[1, 1, 1, 1, 1, -2, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 3, 1, 1, 1] -> 512*RR[1, 1, 1, 1, 1, -2, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 1, 1] -> 512*RR[1, 1, 1, 1, 1, 3, 1, 1, 1], 
 BS[1, 1, 1, 1, 6, 1] -> 512*RR[1, 1, 1, 1, -2, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 5, 1, 1] -> 512*RR[1, 1, 1, 1, -2, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 4, 1, 1, 1] -> 512*RR[1, 1, 1, 1, -2, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 3, 1, 1, 1, 1] -> 512*RR[1, 1, 1, 1, -2, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 1, 1] -> 512*RR[1, 1, 1, 1, 3, 1, 1, 1, 1], 
 BS[1, 1, 1, 7, 1] -> 512*RR[1, 1, 1, -2, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 6, 1, 1] -> 512*RR[1, 1, 1, -2, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 5, 1, 1, 1] -> 512*RR[1, 1, 1, -2, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 4, 1, 1, 1, 1] -> 512*RR[1, 1, 1, -2, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 3, 1, 1, 1, 1, 1] -> 512*RR[1, 1, 1, -2, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 1, 1] -> 512*RR[1, 1, 1, 3, 1, 1, 1, 1, 1], 
 BS[1, 1, 8, 1] -> 512*RR[1, 1, -2, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 7, 1, 1] -> 512*RR[1, 1, -2, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 6, 1, 1, 1] -> 512*RR[1, 1, -2, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 5, 1, 1, 1, 1] -> 512*RR[1, 1, -2, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 4, 1, 1, 1, 1, 1] -> 512*RR[1, 1, -2, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 1, 1, 1] -> 512*RR[1, 1, -2, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[1, 1, 3, 1, 1, 1, 1, 1, 1], 
 BS[1, 9, 1] -> 512*RR[1, -2, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 8, 1, 1] -> 512*RR[1, -2, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 7, 1, 1, 1] -> 512*RR[1, -2, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 6, 1, 1, 1, 1] -> 512*RR[1, -2, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 5, 1, 1, 1, 1, 1] -> 512*RR[1, -2, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 4, 1, 1, 1, 1, 1, 1] -> 512*RR[1, -2, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[1, -2, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[1, 3, 1, 1, 1, 1, 1, 1, 1], 
 BS[10, 1] -> 512*RR[-2, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[9, 1, 1] -> 512*RR[-2, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[8, 1, 1, 1] -> 512*RR[-2, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[7, 1, 1, 1, 1] -> 512*RR[-2, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[6, 1, 1, 1, 1, 1] -> 512*RR[-2, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[5, 1, 1, 1, 1, 1, 1] -> 512*RR[-2, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[-2, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[-2, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 512*RR[3, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 2] -> -1024*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 3] -> -1024*RR[1, 1, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 4] -> -1024*RR[1, 1, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 5] -> -1024*RR[1, 1, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 6] -> -1024*RR[1, 1, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 7] -> -1024*RR[1, 1, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 8] -> -1024*RR[1, 1, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 9] -> -1024*RR[1, 1, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 10] -> -1024*RR[1, -2, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[11] -> -1024*RR[-2, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 2048*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 2, 2, 2, 2] -> -2*RR[-10], 
 BS[1, 2, 2, 2, 2, 1] -> 4*RR[1, 9], 
 BS[3, 2, 2, 2, 1] -> 4*RR[-2, -8], 
 BS[2, 1, 2, 2, 2, 1] -> 4*RR[3, 7], 
 BS[2, 3, 2, 2, 1] -> 4*RR[-4, -6], 
 BS[2, 2, 1, 2, 2, 1] -> 4*RR[5, 5], 
 BS[2, 2, 3, 2, 1] -> 4*RR[-6, -4], 
 BS[2, 2, 2, 1, 2, 1] -> 4*RR[7, 3], 
 BS[2, 2, 2, 3, 1] -> 4*RR[-8, -2], 
 BS[2, 2, 2, 2, 1, 1] -> 4*RR[9, 1], 
 BS[1, 1, 2, 2, 2, 2] -> -8*RR[1, 1, -8], 
 BS[1, 3, 2, 2, 2] -> -8*RR[1, -2, 7], 
 BS[1, 2, 1, 2, 2, 2] -> -8*RR[1, 3, -6], 
 BS[1, 2, 3, 2, 2] -> -8*RR[1, -4, 5], 
 BS[1, 2, 2, 1, 2, 2] -> -8*RR[1, 5, -4], 
 BS[1, 2, 2, 3, 2] -> -8*RR[1, -6, 3], 
 BS[1, 2, 2, 2, 1, 2] -> -8*RR[1, 7, -2], 
 BS[1, 2, 2, 2, 3] -> -8*RR[1, -8, 1], 
 BS[4, 2, 2, 2] -> -8*RR[-2, 1, 7], 
 BS[3, 1, 2, 2, 2] -> -8*RR[-2, -2, -6], 
 BS[3, 3, 2, 2] -> -8*RR[-2, 3, 5], 
 BS[3, 2, 1, 2, 2] -> -8*RR[-2, -4, -4], 
 BS[3, 2, 3, 2] -> -8*RR[-2, 5, 3], 
 BS[3, 2, 2, 1, 2] -> -8*RR[-2, -6, -2], 
 BS[3, 2, 2, 3] -> -8*RR[-2, 7, 1], 
 BS[2, 1, 1, 2, 2, 2] -> -8*RR[3, 1, -6], 
 BS[2, 1, 3, 2, 2] -> -8*RR[3, -2, 5], 
 BS[2, 1, 2, 1, 2, 2] -> -8*RR[3, 3, -4], 
 BS[2, 1, 2, 3, 2] -> -8*RR[3, -4, 3], 
 BS[2, 1, 2, 2, 1, 2] -> -8*RR[3, 5, -2], 
 BS[2, 1, 2, 2, 3] -> -8*RR[3, -6, 1], 
 BS[2, 4, 2, 2] -> -8*RR[-4, 1, 5], 
 BS[2, 3, 1, 2, 2] -> -8*RR[-4, -2, -4], 
 BS[2, 3, 3, 2] -> -8*RR[-4, 3, 3], 
 BS[2, 3, 2, 1, 2] -> -8*RR[-4, -4, -2], 
 BS[2, 3, 2, 3] -> -8*RR[-4, 5, 1], 
 BS[2, 2, 1, 1, 2, 2] -> -8*RR[5, 1, -4], 
 BS[2, 2, 1, 3, 2] -> -8*RR[5, -2, 3], 
 BS[2, 2, 1, 2, 1, 2] -> -8*RR[5, 3, -2], 
 BS[2, 2, 1, 2, 3] -> -8*RR[5, -4, 1], 
 BS[2, 2, 4, 2] -> -8*RR[-6, 1, 3], 
 BS[2, 2, 3, 1, 2] -> -8*RR[-6, -2, -2], 
 BS[2, 2, 3, 3] -> -8*RR[-6, 3, 1], 
 BS[2, 2, 2, 1, 1, 2] -> -8*RR[7, 1, -2], 
 BS[2, 2, 2, 1, 3] -> -8*RR[7, -2, 1], 
 BS[2, 2, 2, 4] -> -8*RR[-8, 1, 1], 
 BS[1, 1, 1, 2, 2, 2, 1] -> 16*RR[1, 1, 1, 7], 
 BS[1, 1, 3, 2, 2, 1] -> 16*RR[1, 1, -2, -6], 
 BS[1, 1, 2, 1, 2, 2, 1] -> 16*RR[1, 1, 3, 5], 
 BS[1, 1, 2, 3, 2, 1] -> 16*RR[1, 1, -4, -4], 
 BS[1, 1, 2, 2, 1, 2, 1] -> 16*RR[1, 1, 5, 3], 
 BS[1, 1, 2, 2, 3, 1] -> 16*RR[1, 1, -6, -2], 
 BS[1, 1, 2, 2, 2, 1, 1] -> 16*RR[1, 1, 7, 1], 
 BS[1, 4, 2, 2, 1] -> 16*RR[1, -2, 1, -6], 
 BS[1, 3, 1, 2, 2, 1] -> 16*RR[1, -2, -2, 5], 
 BS[1, 3, 3, 2, 1] -> 16*RR[1, -2, 3, -4], 
 BS[1, 3, 2, 1, 2, 1] -> 16*RR[1, -2, -4, 3], 
 BS[1, 3, 2, 3, 1] -> 16*RR[1, -2, 5, -2], 
 BS[1, 3, 2, 2, 1, 1] -> 16*RR[1, -2, -6, 1], 
 BS[1, 2, 1, 1, 2, 2, 1] -> 16*RR[1, 3, 1, 5], 
 BS[1, 2, 1, 3, 2, 1] -> 16*RR[1, 3, -2, -4], 
 BS[1, 2, 1, 2, 1, 2, 1] -> 16*RR[1, 3, 3, 3], 
 BS[1, 2, 1, 2, 3, 1] -> 16*RR[1, 3, -4, -2], 
 BS[1, 2, 1, 2, 2, 1, 1] -> 16*RR[1, 3, 5, 1], 
 BS[1, 2, 4, 2, 1] -> 16*RR[1, -4, 1, -4], 
 BS[1, 2, 3, 1, 2, 1] -> 16*RR[1, -4, -2, 3], 
 BS[1, 2, 3, 3, 1] -> 16*RR[1, -4, 3, -2], 
 BS[1, 2, 3, 2, 1, 1] -> 16*RR[1, -4, -4, 1], 
 BS[1, 2, 2, 1, 1, 2, 1] -> 16*RR[1, 5, 1, 3], 
 BS[1, 2, 2, 1, 3, 1] -> 16*RR[1, 5, -2, -2], 
 BS[1, 2, 2, 1, 2, 1, 1] -> 16*RR[1, 5, 3, 1], 
 BS[1, 2, 2, 4, 1] -> 16*RR[1, -6, 1, -2], 
 BS[1, 2, 2, 3, 1, 1] -> 16*RR[1, -6, -2, 1], 
 BS[1, 2, 2, 2, 1, 1, 1] -> 16*RR[1, 7, 1, 1], 
 BS[5, 2, 2, 1] -> 16*RR[-2, 1, 1, -6], 
 BS[4, 1, 2, 2, 1] -> 16*RR[-2, 1, -2, 5], 
 BS[4, 3, 2, 1] -> 16*RR[-2, 1, 3, -4], 
 BS[4, 2, 1, 2, 1] -> 16*RR[-2, 1, -4, 3], 
 BS[4, 2, 3, 1] -> 16*RR[-2, 1, 5, -2], 
 BS[4, 2, 2, 1, 1] -> 16*RR[-2, 1, -6, 1], 
 BS[3, 1, 1, 2, 2, 1] -> 16*RR[-2, -2, 1, 5], 
 BS[3, 1, 3, 2, 1] -> 16*RR[-2, -2, -2, -4], 
 BS[3, 1, 2, 1, 2, 1] -> 16*RR[-2, -2, 3, 3], 
 BS[3, 1, 2, 3, 1] -> 16*RR[-2, -2, -4, -2], 
 BS[3, 1, 2, 2, 1, 1] -> 16*RR[-2, -2, 5, 1], 
 BS[3, 4, 2, 1] -> 16*RR[-2, 3, 1, -4], 
 BS[3, 3, 1, 2, 1] -> 16*RR[-2, 3, -2, 3], 
 BS[3, 3, 3, 1] -> 16*RR[-2, 3, 3, -2], 
 BS[3, 3, 2, 1, 1] -> 16*RR[-2, 3, -4, 1], 
 BS[3, 2, 1, 1, 2, 1] -> 16*RR[-2, -4, 1, 3], 
 BS[3, 2, 1, 3, 1] -> 16*RR[-2, -4, -2, -2], 
 BS[3, 2, 1, 2, 1, 1] -> 16*RR[-2, -4, 3, 1], 
 BS[3, 2, 4, 1] -> 16*RR[-2, 5, 1, -2], 
 BS[3, 2, 3, 1, 1] -> 16*RR[-2, 5, -2, 1], 
 BS[3, 2, 2, 1, 1, 1] -> 16*RR[-2, -6, 1, 1], 
 BS[2, 1, 1, 1, 2, 2, 1] -> 16*RR[3, 1, 1, 5], 
 BS[2, 1, 1, 3, 2, 1] -> 16*RR[3, 1, -2, -4], 
 BS[2, 1, 1, 2, 1, 2, 1] -> 16*RR[3, 1, 3, 3], 
 BS[2, 1, 1, 2, 3, 1] -> 16*RR[3, 1, -4, -2], 
 BS[2, 1, 1, 2, 2, 1, 1] -> 16*RR[3, 1, 5, 1], 
 BS[2, 1, 4, 2, 1] -> 16*RR[3, -2, 1, -4], 
 BS[2, 1, 3, 1, 2, 1] -> 16*RR[3, -2, -2, 3], 
 BS[2, 1, 3, 3, 1] -> 16*RR[3, -2, 3, -2], 
 BS[2, 1, 3, 2, 1, 1] -> 16*RR[3, -2, -4, 1], 
 BS[2, 1, 2, 1, 1, 2, 1] -> 16*RR[3, 3, 1, 3], 
 BS[2, 1, 2, 1, 3, 1] -> 16*RR[3, 3, -2, -2], 
 BS[2, 1, 2, 1, 2, 1, 1] -> 16*RR[3, 3, 3, 1], 
 BS[2, 1, 2, 4, 1] -> 16*RR[3, -4, 1, -2], 
 BS[2, 1, 2, 3, 1, 1] -> 16*RR[3, -4, -2, 1], 
 BS[2, 1, 2, 2, 1, 1, 1] -> 16*RR[3, 5, 1, 1], 
 BS[2, 5, 2, 1] -> 16*RR[-4, 1, 1, -4], 
 BS[2, 4, 1, 2, 1] -> 16*RR[-4, 1, -2, 3], 
 BS[2, 4, 3, 1] -> 16*RR[-4, 1, 3, -2], 
 BS[2, 4, 2, 1, 1] -> 16*RR[-4, 1, -4, 1], 
 BS[2, 3, 1, 1, 2, 1] -> 16*RR[-4, -2, 1, 3], 
 BS[2, 3, 1, 3, 1] -> 16*RR[-4, -2, -2, -2], 
 BS[2, 3, 1, 2, 1, 1] -> 16*RR[-4, -2, 3, 1], 
 BS[2, 3, 4, 1] -> 16*RR[-4, 3, 1, -2], 
 BS[2, 3, 3, 1, 1] -> 16*RR[-4, 3, -2, 1], 
 BS[2, 3, 2, 1, 1, 1] -> 16*RR[-4, -4, 1, 1], 
 BS[2, 2, 1, 1, 1, 2, 1] -> 16*RR[5, 1, 1, 3], 
 BS[2, 2, 1, 1, 3, 1] -> 16*RR[5, 1, -2, -2], 
 BS[2, 2, 1, 1, 2, 1, 1] -> 16*RR[5, 1, 3, 1], 
 BS[2, 2, 1, 4, 1] -> 16*RR[5, -2, 1, -2], 
 BS[2, 2, 1, 3, 1, 1] -> 16*RR[5, -2, -2, 1], 
 BS[2, 2, 1, 2, 1, 1, 1] -> 16*RR[5, 3, 1, 1], 
 BS[2, 2, 5, 1] -> 16*RR[-6, 1, 1, -2], 
 BS[2, 2, 4, 1, 1] -> 16*RR[-6, 1, -2, 1], 
 BS[2, 2, 3, 1, 1, 1] -> 16*RR[-6, -2, 1, 1], 
 BS[2, 2, 2, 1, 1, 1, 1] -> 16*RR[7, 1, 1, 1], 
 BS[1, 1, 1, 1, 2, 2, 2] -> -32*RR[1, 1, 1, 1, -6], 
 BS[1, 1, 1, 3, 2, 2] -> -32*RR[1, 1, 1, -2, 5], 
 BS[1, 1, 1, 2, 1, 2, 2] -> -32*RR[1, 1, 1, 3, -4], 
 BS[1, 1, 1, 2, 3, 2] -> -32*RR[1, 1, 1, -4, 3], 
 BS[1, 1, 1, 2, 2, 1, 2] -> -32*RR[1, 1, 1, 5, -2], 
 BS[1, 1, 1, 2, 2, 3] -> -32*RR[1, 1, 1, -6, 1], 
 BS[1, 1, 4, 2, 2] -> -32*RR[1, 1, -2, 1, 5], 
 BS[1, 1, 3, 1, 2, 2] -> -32*RR[1, 1, -2, -2, -4], 
 BS[1, 1, 3, 3, 2] -> -32*RR[1, 1, -2, 3, 3], 
 BS[1, 1, 3, 2, 1, 2] -> -32*RR[1, 1, -2, -4, -2], 
 BS[1, 1, 3, 2, 3] -> -32*RR[1, 1, -2, 5, 1], 
 BS[1, 1, 2, 1, 1, 2, 2] -> -32*RR[1, 1, 3, 1, -4], 
 BS[1, 1, 2, 1, 3, 2] -> -32*RR[1, 1, 3, -2, 3], 
 BS[1, 1, 2, 1, 2, 1, 2] -> -32*RR[1, 1, 3, 3, -2], 
 BS[1, 1, 2, 1, 2, 3] -> -32*RR[1, 1, 3, -4, 1], 
 BS[1, 1, 2, 4, 2] -> -32*RR[1, 1, -4, 1, 3], 
 BS[1, 1, 2, 3, 1, 2] -> -32*RR[1, 1, -4, -2, -2], 
 BS[1, 1, 2, 3, 3] -> -32*RR[1, 1, -4, 3, 1], 
 BS[1, 1, 2, 2, 1, 1, 2] -> -32*RR[1, 1, 5, 1, -2], 
 BS[1, 1, 2, 2, 1, 3] -> -32*RR[1, 1, 5, -2, 1], 
 BS[1, 1, 2, 2, 4] -> -32*RR[1, 1, -6, 1, 1], 
 BS[1, 5, 2, 2] -> -32*RR[1, -2, 1, 1, 5], 
 BS[1, 4, 1, 2, 2] -> -32*RR[1, -2, 1, -2, -4], 
 BS[1, 4, 3, 2] -> -32*RR[1, -2, 1, 3, 3], 
 BS[1, 4, 2, 1, 2] -> -32*RR[1, -2, 1, -4, -2], 
 BS[1, 4, 2, 3] -> -32*RR[1, -2, 1, 5, 1], 
 BS[1, 3, 1, 1, 2, 2] -> -32*RR[1, -2, -2, 1, -4], 
 BS[1, 3, 1, 3, 2] -> -32*RR[1, -2, -2, -2, 3], 
 BS[1, 3, 1, 2, 1, 2] -> -32*RR[1, -2, -2, 3, -2], 
 BS[1, 3, 1, 2, 3] -> -32*RR[1, -2, -2, -4, 1], 
 BS[1, 3, 4, 2] -> -32*RR[1, -2, 3, 1, 3], 
 BS[1, 3, 3, 1, 2] -> -32*RR[1, -2, 3, -2, -2], 
 BS[1, 3, 3, 3] -> -32*RR[1, -2, 3, 3, 1], 
 BS[1, 3, 2, 1, 1, 2] -> -32*RR[1, -2, -4, 1, -2], 
 BS[1, 3, 2, 1, 3] -> -32*RR[1, -2, -4, -2, 1], 
 BS[1, 3, 2, 4] -> -32*RR[1, -2, 5, 1, 1], 
 BS[1, 2, 1, 1, 1, 2, 2] -> -32*RR[1, 3, 1, 1, -4], 
 BS[1, 2, 1, 1, 3, 2] -> -32*RR[1, 3, 1, -2, 3], 
 BS[1, 2, 1, 1, 2, 1, 2] -> -32*RR[1, 3, 1, 3, -2], 
 BS[1, 2, 1, 1, 2, 3] -> -32*RR[1, 3, 1, -4, 1], 
 BS[1, 2, 1, 4, 2] -> -32*RR[1, 3, -2, 1, 3], 
 BS[1, 2, 1, 3, 1, 2] -> -32*RR[1, 3, -2, -2, -2], 
 BS[1, 2, 1, 3, 3] -> -32*RR[1, 3, -2, 3, 1], 
 BS[1, 2, 1, 2, 1, 1, 2] -> -32*RR[1, 3, 3, 1, -2], 
 BS[1, 2, 1, 2, 1, 3] -> -32*RR[1, 3, 3, -2, 1], 
 BS[1, 2, 1, 2, 4] -> -32*RR[1, 3, -4, 1, 1], 
 BS[1, 2, 5, 2] -> -32*RR[1, -4, 1, 1, 3], 
 BS[1, 2, 4, 1, 2] -> -32*RR[1, -4, 1, -2, -2], 
 BS[1, 2, 4, 3] -> -32*RR[1, -4, 1, 3, 1], 
 BS[1, 2, 3, 1, 1, 2] -> -32*RR[1, -4, -2, 1, -2], 
 BS[1, 2, 3, 1, 3] -> -32*RR[1, -4, -2, -2, 1], 
 BS[1, 2, 3, 4] -> -32*RR[1, -4, 3, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 2] -> -32*RR[1, 5, 1, 1, -2], 
 BS[1, 2, 2, 1, 1, 3] -> -32*RR[1, 5, 1, -2, 1], 
 BS[1, 2, 2, 1, 4] -> -32*RR[1, 5, -2, 1, 1], 
 BS[1, 2, 2, 5] -> -32*RR[1, -6, 1, 1, 1], 
 BS[6, 2, 2] -> -32*RR[-2, 1, 1, 1, 5], 
 BS[5, 1, 2, 2] -> -32*RR[-2, 1, 1, -2, -4], 
 BS[5, 3, 2] -> -32*RR[-2, 1, 1, 3, 3], 
 BS[5, 2, 1, 2] -> -32*RR[-2, 1, 1, -4, -2], 
 BS[5, 2, 3] -> -32*RR[-2, 1, 1, 5, 1], 
 BS[4, 1, 1, 2, 2] -> -32*RR[-2, 1, -2, 1, -4], 
 BS[4, 1, 3, 2] -> -32*RR[-2, 1, -2, -2, 3], 
 BS[4, 1, 2, 1, 2] -> -32*RR[-2, 1, -2, 3, -2], 
 BS[4, 1, 2, 3] -> -32*RR[-2, 1, -2, -4, 1], 
 BS[4, 4, 2] -> -32*RR[-2, 1, 3, 1, 3], 
 BS[4, 3, 1, 2] -> -32*RR[-2, 1, 3, -2, -2], 
 BS[4, 3, 3] -> -32*RR[-2, 1, 3, 3, 1], 
 BS[4, 2, 1, 1, 2] -> -32*RR[-2, 1, -4, 1, -2], 
 BS[4, 2, 1, 3] -> -32*RR[-2, 1, -4, -2, 1], 
 BS[4, 2, 4] -> -32*RR[-2, 1, 5, 1, 1], 
 BS[3, 1, 1, 1, 2, 2] -> -32*RR[-2, -2, 1, 1, -4], 
 BS[3, 1, 1, 3, 2] -> -32*RR[-2, -2, 1, -2, 3], 
 BS[3, 1, 1, 2, 1, 2] -> -32*RR[-2, -2, 1, 3, -2], 
 BS[3, 1, 1, 2, 3] -> -32*RR[-2, -2, 1, -4, 1], 
 BS[3, 1, 4, 2] -> -32*RR[-2, -2, -2, 1, 3], 
 BS[3, 1, 3, 1, 2] -> -32*RR[-2, -2, -2, -2, -2], 
 BS[3, 1, 3, 3] -> -32*RR[-2, -2, -2, 3, 1], 
 BS[3, 1, 2, 1, 1, 2] -> -32*RR[-2, -2, 3, 1, -2], 
 BS[3, 1, 2, 1, 3] -> -32*RR[-2, -2, 3, -2, 1], 
 BS[3, 1, 2, 4] -> -32*RR[-2, -2, -4, 1, 1], 
 BS[3, 5, 2] -> -32*RR[-2, 3, 1, 1, 3], 
 BS[3, 4, 1, 2] -> -32*RR[-2, 3, 1, -2, -2], 
 BS[3, 4, 3] -> -32*RR[-2, 3, 1, 3, 1], 
 BS[3, 3, 1, 1, 2] -> -32*RR[-2, 3, -2, 1, -2], 
 BS[3, 3, 1, 3] -> -32*RR[-2, 3, -2, -2, 1], 
 BS[3, 3, 4] -> -32*RR[-2, 3, 3, 1, 1], 
 BS[3, 2, 1, 1, 1, 2] -> -32*RR[-2, -4, 1, 1, -2], 
 BS[3, 2, 1, 1, 3] -> -32*RR[-2, -4, 1, -2, 1], 
 BS[3, 2, 1, 4] -> -32*RR[-2, -4, -2, 1, 1], 
 BS[3, 2, 5] -> -32*RR[-2, 5, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 2, 2] -> -32*RR[3, 1, 1, 1, -4], 
 BS[2, 1, 1, 1, 3, 2] -> -32*RR[3, 1, 1, -2, 3], 
 BS[2, 1, 1, 1, 2, 1, 2] -> -32*RR[3, 1, 1, 3, -2], 
 BS[2, 1, 1, 1, 2, 3] -> -32*RR[3, 1, 1, -4, 1], 
 BS[2, 1, 1, 4, 2] -> -32*RR[3, 1, -2, 1, 3], 
 BS[2, 1, 1, 3, 1, 2] -> -32*RR[3, 1, -2, -2, -2], 
 BS[2, 1, 1, 3, 3] -> -32*RR[3, 1, -2, 3, 1], 
 BS[2, 1, 1, 2, 1, 1, 2] -> -32*RR[3, 1, 3, 1, -2], 
 BS[2, 1, 1, 2, 1, 3] -> -32*RR[3, 1, 3, -2, 1], 
 BS[2, 1, 1, 2, 4] -> -32*RR[3, 1, -4, 1, 1], 
 BS[2, 1, 5, 2] -> -32*RR[3, -2, 1, 1, 3], 
 BS[2, 1, 4, 1, 2] -> -32*RR[3, -2, 1, -2, -2], 
 BS[2, 1, 4, 3] -> -32*RR[3, -2, 1, 3, 1], 
 BS[2, 1, 3, 1, 1, 2] -> -32*RR[3, -2, -2, 1, -2], 
 BS[2, 1, 3, 1, 3] -> -32*RR[3, -2, -2, -2, 1], 
 BS[2, 1, 3, 4] -> -32*RR[3, -2, 3, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 2] -> -32*RR[3, 3, 1, 1, -2], 
 BS[2, 1, 2, 1, 1, 3] -> -32*RR[3, 3, 1, -2, 1], 
 BS[2, 1, 2, 1, 4] -> -32*RR[3, 3, -2, 1, 1], 
 BS[2, 1, 2, 5] -> -32*RR[3, -4, 1, 1, 1], 
 BS[2, 6, 2] -> -32*RR[-4, 1, 1, 1, 3], 
 BS[2, 5, 1, 2] -> -32*RR[-4, 1, 1, -2, -2], 
 BS[2, 5, 3] -> -32*RR[-4, 1, 1, 3, 1], 
 BS[2, 4, 1, 1, 2] -> -32*RR[-4, 1, -2, 1, -2], 
 BS[2, 4, 1, 3] -> -32*RR[-4, 1, -2, -2, 1], 
 BS[2, 4, 4] -> -32*RR[-4, 1, 3, 1, 1], 
 BS[2, 3, 1, 1, 1, 2] -> -32*RR[-4, -2, 1, 1, -2], 
 BS[2, 3, 1, 1, 3] -> -32*RR[-4, -2, 1, -2, 1], 
 BS[2, 3, 1, 4] -> -32*RR[-4, -2, -2, 1, 1], 
 BS[2, 3, 5] -> -32*RR[-4, 3, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 2] -> -32*RR[5, 1, 1, 1, -2], 
 BS[2, 2, 1, 1, 1, 3] -> -32*RR[5, 1, 1, -2, 1], 
 BS[2, 2, 1, 1, 4] -> -32*RR[5, 1, -2, 1, 1], 
 BS[2, 2, 1, 5] -> -32*RR[5, -2, 1, 1, 1], 
 BS[2, 2, 6] -> -32*RR[-6, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 2, 2, 1] -> 64*RR[1, 1, 1, 1, 1, 5], 
 BS[1, 1, 1, 1, 3, 2, 1] -> 64*RR[1, 1, 1, 1, -2, -4], 
 BS[1, 1, 1, 1, 2, 1, 2, 1] -> 64*RR[1, 1, 1, 1, 3, 3], 
 BS[1, 1, 1, 1, 2, 3, 1] -> 64*RR[1, 1, 1, 1, -4, -2], 
 BS[1, 1, 1, 1, 2, 2, 1, 1] -> 64*RR[1, 1, 1, 1, 5, 1], 
 BS[1, 1, 1, 4, 2, 1] -> 64*RR[1, 1, 1, -2, 1, -4], 
 BS[1, 1, 1, 3, 1, 2, 1] -> 64*RR[1, 1, 1, -2, -2, 3], 
 BS[1, 1, 1, 3, 3, 1] -> 64*RR[1, 1, 1, -2, 3, -2], 
 BS[1, 1, 1, 3, 2, 1, 1] -> 64*RR[1, 1, 1, -2, -4, 1], 
 BS[1, 1, 1, 2, 1, 1, 2, 1] -> 64*RR[1, 1, 1, 3, 1, 3], 
 BS[1, 1, 1, 2, 1, 3, 1] -> 64*RR[1, 1, 1, 3, -2, -2], 
 BS[1, 1, 1, 2, 1, 2, 1, 1] -> 64*RR[1, 1, 1, 3, 3, 1], 
 BS[1, 1, 1, 2, 4, 1] -> 64*RR[1, 1, 1, -4, 1, -2], 
 BS[1, 1, 1, 2, 3, 1, 1] -> 64*RR[1, 1, 1, -4, -2, 1], 
 BS[1, 1, 1, 2, 2, 1, 1, 1] -> 64*RR[1, 1, 1, 5, 1, 1], 
 BS[1, 1, 5, 2, 1] -> 64*RR[1, 1, -2, 1, 1, -4], 
 BS[1, 1, 4, 1, 2, 1] -> 64*RR[1, 1, -2, 1, -2, 3], 
 BS[1, 1, 4, 3, 1] -> 64*RR[1, 1, -2, 1, 3, -2], 
 BS[1, 1, 4, 2, 1, 1] -> 64*RR[1, 1, -2, 1, -4, 1], 
 BS[1, 1, 3, 1, 1, 2, 1] -> 64*RR[1, 1, -2, -2, 1, 3], 
 BS[1, 1, 3, 1, 3, 1] -> 64*RR[1, 1, -2, -2, -2, -2], 
 BS[1, 1, 3, 1, 2, 1, 1] -> 64*RR[1, 1, -2, -2, 3, 1], 
 BS[1, 1, 3, 4, 1] -> 64*RR[1, 1, -2, 3, 1, -2], 
 BS[1, 1, 3, 3, 1, 1] -> 64*RR[1, 1, -2, 3, -2, 1], 
 BS[1, 1, 3, 2, 1, 1, 1] -> 64*RR[1, 1, -2, -4, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 2, 1] -> 64*RR[1, 1, 3, 1, 1, 3], 
 BS[1, 1, 2, 1, 1, 3, 1] -> 64*RR[1, 1, 3, 1, -2, -2], 
 BS[1, 1, 2, 1, 1, 2, 1, 1] -> 64*RR[1, 1, 3, 1, 3, 1], 
 BS[1, 1, 2, 1, 4, 1] -> 64*RR[1, 1, 3, -2, 1, -2], 
 BS[1, 1, 2, 1, 3, 1, 1] -> 64*RR[1, 1, 3, -2, -2, 1], 
 BS[1, 1, 2, 1, 2, 1, 1, 1] -> 64*RR[1, 1, 3, 3, 1, 1], 
 BS[1, 1, 2, 5, 1] -> 64*RR[1, 1, -4, 1, 1, -2], 
 BS[1, 1, 2, 4, 1, 1] -> 64*RR[1, 1, -4, 1, -2, 1], 
 BS[1, 1, 2, 3, 1, 1, 1] -> 64*RR[1, 1, -4, -2, 1, 1], 
 BS[1, 1, 2, 2, 1, 1, 1, 1] -> 64*RR[1, 1, 5, 1, 1, 1], 
 BS[1, 6, 2, 1] -> 64*RR[1, -2, 1, 1, 1, -4], 
 BS[1, 5, 1, 2, 1] -> 64*RR[1, -2, 1, 1, -2, 3], 
 BS[1, 5, 3, 1] -> 64*RR[1, -2, 1, 1, 3, -2], 
 BS[1, 5, 2, 1, 1] -> 64*RR[1, -2, 1, 1, -4, 1], 
 BS[1, 4, 1, 1, 2, 1] -> 64*RR[1, -2, 1, -2, 1, 3], 
 BS[1, 4, 1, 3, 1] -> 64*RR[1, -2, 1, -2, -2, -2], 
 BS[1, 4, 1, 2, 1, 1] -> 64*RR[1, -2, 1, -2, 3, 1], 
 BS[1, 4, 4, 1] -> 64*RR[1, -2, 1, 3, 1, -2], 
 BS[1, 4, 3, 1, 1] -> 64*RR[1, -2, 1, 3, -2, 1], 
 BS[1, 4, 2, 1, 1, 1] -> 64*RR[1, -2, 1, -4, 1, 1], 
 BS[1, 3, 1, 1, 1, 2, 1] -> 64*RR[1, -2, -2, 1, 1, 3], 
 BS[1, 3, 1, 1, 3, 1] -> 64*RR[1, -2, -2, 1, -2, -2], 
 BS[1, 3, 1, 1, 2, 1, 1] -> 64*RR[1, -2, -2, 1, 3, 1], 
 BS[1, 3, 1, 4, 1] -> 64*RR[1, -2, -2, -2, 1, -2], 
 BS[1, 3, 1, 3, 1, 1] -> 64*RR[1, -2, -2, -2, -2, 1], 
 BS[1, 3, 1, 2, 1, 1, 1] -> 64*RR[1, -2, -2, 3, 1, 1], 
 BS[1, 3, 5, 1] -> 64*RR[1, -2, 3, 1, 1, -2], 
 BS[1, 3, 4, 1, 1] -> 64*RR[1, -2, 3, 1, -2, 1], 
 BS[1, 3, 3, 1, 1, 1] -> 64*RR[1, -2, 3, -2, 1, 1], 
 BS[1, 3, 2, 1, 1, 1, 1] -> 64*RR[1, -2, -4, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 2, 1] -> 64*RR[1, 3, 1, 1, 1, 3], 
 BS[1, 2, 1, 1, 1, 3, 1] -> 64*RR[1, 3, 1, 1, -2, -2], 
 BS[1, 2, 1, 1, 1, 2, 1, 1] -> 64*RR[1, 3, 1, 1, 3, 1], 
 BS[1, 2, 1, 1, 4, 1] -> 64*RR[1, 3, 1, -2, 1, -2], 
 BS[1, 2, 1, 1, 3, 1, 1] -> 64*RR[1, 3, 1, -2, -2, 1], 
 BS[1, 2, 1, 1, 2, 1, 1, 1] -> 64*RR[1, 3, 1, 3, 1, 1], 
 BS[1, 2, 1, 5, 1] -> 64*RR[1, 3, -2, 1, 1, -2], 
 BS[1, 2, 1, 4, 1, 1] -> 64*RR[1, 3, -2, 1, -2, 1], 
 BS[1, 2, 1, 3, 1, 1, 1] -> 64*RR[1, 3, -2, -2, 1, 1], 
 BS[1, 2, 1, 2, 1, 1, 1, 1] -> 64*RR[1, 3, 3, 1, 1, 1], 
 BS[1, 2, 6, 1] -> 64*RR[1, -4, 1, 1, 1, -2], 
 BS[1, 2, 5, 1, 1] -> 64*RR[1, -4, 1, 1, -2, 1], 
 BS[1, 2, 4, 1, 1, 1] -> 64*RR[1, -4, 1, -2, 1, 1], 
 BS[1, 2, 3, 1, 1, 1, 1] -> 64*RR[1, -4, -2, 1, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 1, 1] -> 64*RR[1, 5, 1, 1, 1, 1], 
 BS[7, 2, 1] -> 64*RR[-2, 1, 1, 1, 1, -4], 
 BS[6, 1, 2, 1] -> 64*RR[-2, 1, 1, 1, -2, 3], 
 BS[6, 3, 1] -> 64*RR[-2, 1, 1, 1, 3, -2], 
 BS[6, 2, 1, 1] -> 64*RR[-2, 1, 1, 1, -4, 1], 
 BS[5, 1, 1, 2, 1] -> 64*RR[-2, 1, 1, -2, 1, 3], 
 BS[5, 1, 3, 1] -> 64*RR[-2, 1, 1, -2, -2, -2], 
 BS[5, 1, 2, 1, 1] -> 64*RR[-2, 1, 1, -2, 3, 1], 
 BS[5, 4, 1] -> 64*RR[-2, 1, 1, 3, 1, -2], 
 BS[5, 3, 1, 1] -> 64*RR[-2, 1, 1, 3, -2, 1], 
 BS[5, 2, 1, 1, 1] -> 64*RR[-2, 1, 1, -4, 1, 1], 
 BS[4, 1, 1, 1, 2, 1] -> 64*RR[-2, 1, -2, 1, 1, 3], 
 BS[4, 1, 1, 3, 1] -> 64*RR[-2, 1, -2, 1, -2, -2], 
 BS[4, 1, 1, 2, 1, 1] -> 64*RR[-2, 1, -2, 1, 3, 1], 
 BS[4, 1, 4, 1] -> 64*RR[-2, 1, -2, -2, 1, -2], 
 BS[4, 1, 3, 1, 1] -> 64*RR[-2, 1, -2, -2, -2, 1], 
 BS[4, 1, 2, 1, 1, 1] -> 64*RR[-2, 1, -2, 3, 1, 1], 
 BS[4, 5, 1] -> 64*RR[-2, 1, 3, 1, 1, -2], 
 BS[4, 4, 1, 1] -> 64*RR[-2, 1, 3, 1, -2, 1], 
 BS[4, 3, 1, 1, 1] -> 64*RR[-2, 1, 3, -2, 1, 1], 
 BS[4, 2, 1, 1, 1, 1] -> 64*RR[-2, 1, -4, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 2, 1] -> 64*RR[-2, -2, 1, 1, 1, 3], 
 BS[3, 1, 1, 1, 3, 1] -> 64*RR[-2, -2, 1, 1, -2, -2], 
 BS[3, 1, 1, 1, 2, 1, 1] -> 64*RR[-2, -2, 1, 1, 3, 1], 
 BS[3, 1, 1, 4, 1] -> 64*RR[-2, -2, 1, -2, 1, -2], 
 BS[3, 1, 1, 3, 1, 1] -> 64*RR[-2, -2, 1, -2, -2, 1], 
 BS[3, 1, 1, 2, 1, 1, 1] -> 64*RR[-2, -2, 1, 3, 1, 1], 
 BS[3, 1, 5, 1] -> 64*RR[-2, -2, -2, 1, 1, -2], 
 BS[3, 1, 4, 1, 1] -> 64*RR[-2, -2, -2, 1, -2, 1], 
 BS[3, 1, 3, 1, 1, 1] -> 64*RR[-2, -2, -2, -2, 1, 1], 
 BS[3, 1, 2, 1, 1, 1, 1] -> 64*RR[-2, -2, 3, 1, 1, 1], 
 BS[3, 6, 1] -> 64*RR[-2, 3, 1, 1, 1, -2], 
 BS[3, 5, 1, 1] -> 64*RR[-2, 3, 1, 1, -2, 1], 
 BS[3, 4, 1, 1, 1] -> 64*RR[-2, 3, 1, -2, 1, 1], 
 BS[3, 3, 1, 1, 1, 1] -> 64*RR[-2, 3, -2, 1, 1, 1], 
 BS[3, 2, 1, 1, 1, 1, 1] -> 64*RR[-2, -4, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 2, 1] -> 64*RR[3, 1, 1, 1, 1, 3], 
 BS[2, 1, 1, 1, 1, 3, 1] -> 64*RR[3, 1, 1, 1, -2, -2], 
 BS[2, 1, 1, 1, 1, 2, 1, 1] -> 64*RR[3, 1, 1, 1, 3, 1], 
 BS[2, 1, 1, 1, 4, 1] -> 64*RR[3, 1, 1, -2, 1, -2], 
 BS[2, 1, 1, 1, 3, 1, 1] -> 64*RR[3, 1, 1, -2, -2, 1], 
 BS[2, 1, 1, 1, 2, 1, 1, 1] -> 64*RR[3, 1, 1, 3, 1, 1], 
 BS[2, 1, 1, 5, 1] -> 64*RR[3, 1, -2, 1, 1, -2], 
 BS[2, 1, 1, 4, 1, 1] -> 64*RR[3, 1, -2, 1, -2, 1], 
 BS[2, 1, 1, 3, 1, 1, 1] -> 64*RR[3, 1, -2, -2, 1, 1], 
 BS[2, 1, 1, 2, 1, 1, 1, 1] -> 64*RR[3, 1, 3, 1, 1, 1], 
 BS[2, 1, 6, 1] -> 64*RR[3, -2, 1, 1, 1, -2], 
 BS[2, 1, 5, 1, 1] -> 64*RR[3, -2, 1, 1, -2, 1], 
 BS[2, 1, 4, 1, 1, 1] -> 64*RR[3, -2, 1, -2, 1, 1], 
 BS[2, 1, 3, 1, 1, 1, 1] -> 64*RR[3, -2, -2, 1, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 1, 1] -> 64*RR[3, 3, 1, 1, 1, 1], 
 BS[2, 7, 1] -> 64*RR[-4, 1, 1, 1, 1, -2], 
 BS[2, 6, 1, 1] -> 64*RR[-4, 1, 1, 1, -2, 1], 
 BS[2, 5, 1, 1, 1] -> 64*RR[-4, 1, 1, -2, 1, 1], 
 BS[2, 4, 1, 1, 1, 1] -> 64*RR[-4, 1, -2, 1, 1, 1], 
 BS[2, 3, 1, 1, 1, 1, 1] -> 64*RR[-4, -2, 1, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 1, 1] -> 64*RR[5, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 2, 2] -> -128*RR[1, 1, 1, 1, 1, 1, -4], 
 BS[1, 1, 1, 1, 1, 3, 2] -> -128*RR[1, 1, 1, 1, 1, -2, 3], 
 BS[1, 1, 1, 1, 1, 2, 1, 2] -> -128*RR[1, 1, 1, 1, 1, 3, -2], 
 BS[1, 1, 1, 1, 1, 2, 3] -> -128*RR[1, 1, 1, 1, 1, -4, 1], 
 BS[1, 1, 1, 1, 4, 2] -> -128*RR[1, 1, 1, 1, -2, 1, 3], 
 BS[1, 1, 1, 1, 3, 1, 2] -> -128*RR[1, 1, 1, 1, -2, -2, -2], 
 BS[1, 1, 1, 1, 3, 3] -> -128*RR[1, 1, 1, 1, -2, 3, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 2] -> -128*RR[1, 1, 1, 1, 3, 1, -2], 
 BS[1, 1, 1, 1, 2, 1, 3] -> -128*RR[1, 1, 1, 1, 3, -2, 1], 
 BS[1, 1, 1, 1, 2, 4] -> -128*RR[1, 1, 1, 1, -4, 1, 1], 
 BS[1, 1, 1, 5, 2] -> -128*RR[1, 1, 1, -2, 1, 1, 3], 
 BS[1, 1, 1, 4, 1, 2] -> -128*RR[1, 1, 1, -2, 1, -2, -2], 
 BS[1, 1, 1, 4, 3] -> -128*RR[1, 1, 1, -2, 1, 3, 1], 
 BS[1, 1, 1, 3, 1, 1, 2] -> -128*RR[1, 1, 1, -2, -2, 1, -2], 
 BS[1, 1, 1, 3, 1, 3] -> -128*RR[1, 1, 1, -2, -2, -2, 1], 
 BS[1, 1, 1, 3, 4] -> -128*RR[1, 1, 1, -2, 3, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 2] -> -128*RR[1, 1, 1, 3, 1, 1, -2], 
 BS[1, 1, 1, 2, 1, 1, 3] -> -128*RR[1, 1, 1, 3, 1, -2, 1], 
 BS[1, 1, 1, 2, 1, 4] -> -128*RR[1, 1, 1, 3, -2, 1, 1], 
 BS[1, 1, 1, 2, 5] -> -128*RR[1, 1, 1, -4, 1, 1, 1], 
 BS[1, 1, 6, 2] -> -128*RR[1, 1, -2, 1, 1, 1, 3], 
 BS[1, 1, 5, 1, 2] -> -128*RR[1, 1, -2, 1, 1, -2, -2], 
 BS[1, 1, 5, 3] -> -128*RR[1, 1, -2, 1, 1, 3, 1], 
 BS[1, 1, 4, 1, 1, 2] -> -128*RR[1, 1, -2, 1, -2, 1, -2], 
 BS[1, 1, 4, 1, 3] -> -128*RR[1, 1, -2, 1, -2, -2, 1], 
 BS[1, 1, 4, 4] -> -128*RR[1, 1, -2, 1, 3, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 2] -> -128*RR[1, 1, -2, -2, 1, 1, -2], 
 BS[1, 1, 3, 1, 1, 3] -> -128*RR[1, 1, -2, -2, 1, -2, 1], 
 BS[1, 1, 3, 1, 4] -> -128*RR[1, 1, -2, -2, -2, 1, 1], 
 BS[1, 1, 3, 5] -> -128*RR[1, 1, -2, 3, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 2] -> -128*RR[1, 1, 3, 1, 1, 1, -2], 
 BS[1, 1, 2, 1, 1, 1, 3] -> -128*RR[1, 1, 3, 1, 1, -2, 1], 
 BS[1, 1, 2, 1, 1, 4] -> -128*RR[1, 1, 3, 1, -2, 1, 1], 
 BS[1, 1, 2, 1, 5] -> -128*RR[1, 1, 3, -2, 1, 1, 1], 
 BS[1, 1, 2, 6] -> -128*RR[1, 1, -4, 1, 1, 1, 1], 
 BS[1, 7, 2] -> -128*RR[1, -2, 1, 1, 1, 1, 3], 
 BS[1, 6, 1, 2] -> -128*RR[1, -2, 1, 1, 1, -2, -2], 
 BS[1, 6, 3] -> -128*RR[1, -2, 1, 1, 1, 3, 1], 
 BS[1, 5, 1, 1, 2] -> -128*RR[1, -2, 1, 1, -2, 1, -2], 
 BS[1, 5, 1, 3] -> -128*RR[1, -2, 1, 1, -2, -2, 1], 
 BS[1, 5, 4] -> -128*RR[1, -2, 1, 1, 3, 1, 1], 
 BS[1, 4, 1, 1, 1, 2] -> -128*RR[1, -2, 1, -2, 1, 1, -2], 
 BS[1, 4, 1, 1, 3] -> -128*RR[1, -2, 1, -2, 1, -2, 1], 
 BS[1, 4, 1, 4] -> -128*RR[1, -2, 1, -2, -2, 1, 1], 
 BS[1, 4, 5] -> -128*RR[1, -2, 1, 3, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 2] -> -128*RR[1, -2, -2, 1, 1, 1, -2], 
 BS[1, 3, 1, 1, 1, 3] -> -128*RR[1, -2, -2, 1, 1, -2, 1], 
 BS[1, 3, 1, 1, 4] -> -128*RR[1, -2, -2, 1, -2, 1, 1], 
 BS[1, 3, 1, 5] -> -128*RR[1, -2, -2, -2, 1, 1, 1], 
 BS[1, 3, 6] -> -128*RR[1, -2, 3, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 2] -> -128*RR[1, 3, 1, 1, 1, 1, -2], 
 BS[1, 2, 1, 1, 1, 1, 3] -> -128*RR[1, 3, 1, 1, 1, -2, 1], 
 BS[1, 2, 1, 1, 1, 4] -> -128*RR[1, 3, 1, 1, -2, 1, 1], 
 BS[1, 2, 1, 1, 5] -> -128*RR[1, 3, 1, -2, 1, 1, 1], 
 BS[1, 2, 1, 6] -> -128*RR[1, 3, -2, 1, 1, 1, 1], 
 BS[1, 2, 7] -> -128*RR[1, -4, 1, 1, 1, 1, 1], 
 BS[8, 2] -> -128*RR[-2, 1, 1, 1, 1, 1, 3], 
 BS[7, 1, 2] -> -128*RR[-2, 1, 1, 1, 1, -2, -2], 
 BS[7, 3] -> -128*RR[-2, 1, 1, 1, 1, 3, 1], 
 BS[6, 1, 1, 2] -> -128*RR[-2, 1, 1, 1, -2, 1, -2], 
 BS[6, 1, 3] -> -128*RR[-2, 1, 1, 1, -2, -2, 1], 
 BS[6, 4] -> -128*RR[-2, 1, 1, 1, 3, 1, 1], 
 BS[5, 1, 1, 1, 2] -> -128*RR[-2, 1, 1, -2, 1, 1, -2], 
 BS[5, 1, 1, 3] -> -128*RR[-2, 1, 1, -2, 1, -2, 1], 
 BS[5, 1, 4] -> -128*RR[-2, 1, 1, -2, -2, 1, 1], 
 BS[5, 5] -> -128*RR[-2, 1, 1, 3, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 2] -> -128*RR[-2, 1, -2, 1, 1, 1, -2], 
 BS[4, 1, 1, 1, 3] -> -128*RR[-2, 1, -2, 1, 1, -2, 1], 
 BS[4, 1, 1, 4] -> -128*RR[-2, 1, -2, 1, -2, 1, 1], 
 BS[4, 1, 5] -> -128*RR[-2, 1, -2, -2, 1, 1, 1], 
 BS[4, 6] -> -128*RR[-2, 1, 3, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 2] -> -128*RR[-2, -2, 1, 1, 1, 1, -2], 
 BS[3, 1, 1, 1, 1, 3] -> -128*RR[-2, -2, 1, 1, 1, -2, 1], 
 BS[3, 1, 1, 1, 4] -> -128*RR[-2, -2, 1, 1, -2, 1, 1], 
 BS[3, 1, 1, 5] -> -128*RR[-2, -2, 1, -2, 1, 1, 1], 
 BS[3, 1, 6] -> -128*RR[-2, -2, -2, 1, 1, 1, 1], 
 BS[3, 7] -> -128*RR[-2, 3, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 2] -> -128*RR[3, 1, 1, 1, 1, 1, -2], 
 BS[2, 1, 1, 1, 1, 1, 3] -> -128*RR[3, 1, 1, 1, 1, -2, 1], 
 BS[2, 1, 1, 1, 1, 4] -> -128*RR[3, 1, 1, 1, -2, 1, 1], 
 BS[2, 1, 1, 1, 5] -> -128*RR[3, 1, 1, -2, 1, 1, 1], 
 BS[2, 1, 1, 6] -> -128*RR[3, 1, -2, 1, 1, 1, 1], 
 BS[2, 1, 7] -> -128*RR[3, -2, 1, 1, 1, 1, 1], 
 BS[2, 8] -> -128*RR[-4, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 2, 1] -> 256*RR[1, 1, 1, 1, 1, 1, 1, 3], 
 BS[1, 1, 1, 1, 1, 1, 3, 1] -> 256*RR[1, 1, 1, 1, 1, 1, -2, -2], 
 BS[1, 1, 1, 1, 1, 1, 2, 1, 1] -> 256*RR[1, 1, 1, 1, 1, 1, 3, 1], 
 BS[1, 1, 1, 1, 1, 4, 1] -> 256*RR[1, 1, 1, 1, 1, -2, 1, -2], 
 BS[1, 1, 1, 1, 1, 3, 1, 1] -> 256*RR[1, 1, 1, 1, 1, -2, -2, 1], 
 BS[1, 1, 1, 1, 1, 2, 1, 1, 1] -> 256*RR[1, 1, 1, 1, 1, 3, 1, 1], 
 BS[1, 1, 1, 1, 5, 1] -> 256*RR[1, 1, 1, 1, -2, 1, 1, -2], 
 BS[1, 1, 1, 1, 4, 1, 1] -> 256*RR[1, 1, 1, 1, -2, 1, -2, 1], 
 BS[1, 1, 1, 1, 3, 1, 1, 1] -> 256*RR[1, 1, 1, 1, -2, -2, 1, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 1, 1] -> 256*RR[1, 1, 1, 1, 3, 1, 1, 1], 
 BS[1, 1, 1, 6, 1] -> 256*RR[1, 1, 1, -2, 1, 1, 1, -2], 
 BS[1, 1, 1, 5, 1, 1] -> 256*RR[1, 1, 1, -2, 1, 1, -2, 1], 
 BS[1, 1, 1, 4, 1, 1, 1] -> 256*RR[1, 1, 1, -2, 1, -2, 1, 1], 
 BS[1, 1, 1, 3, 1, 1, 1, 1] -> 256*RR[1, 1, 1, -2, -2, 1, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 1, 1] -> 256*RR[1, 1, 1, 3, 1, 1, 1, 1], 
 BS[1, 1, 7, 1] -> 256*RR[1, 1, -2, 1, 1, 1, 1, -2], 
 BS[1, 1, 6, 1, 1] -> 256*RR[1, 1, -2, 1, 1, 1, -2, 1], 
 BS[1, 1, 5, 1, 1, 1] -> 256*RR[1, 1, -2, 1, 1, -2, 1, 1], 
 BS[1, 1, 4, 1, 1, 1, 1] -> 256*RR[1, 1, -2, 1, -2, 1, 1, 1], 
 BS[1, 1, 3, 1, 1, 1, 1, 1] -> 256*RR[1, 1, -2, -2, 1, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 1, 1] -> 256*RR[1, 1, 3, 1, 1, 1, 1, 1], 
 BS[1, 8, 1] -> 256*RR[1, -2, 1, 1, 1, 1, 1, -2], 
 BS[1, 7, 1, 1] -> 256*RR[1, -2, 1, 1, 1, 1, -2, 1], 
 BS[1, 6, 1, 1, 1] -> 256*RR[1, -2, 1, 1, 1, -2, 1, 1], 
 BS[1, 5, 1, 1, 1, 1] -> 256*RR[1, -2, 1, 1, -2, 1, 1, 1], 
 BS[1, 4, 1, 1, 1, 1, 1] -> 256*RR[1, -2, 1, -2, 1, 1, 1, 1], 
 BS[1, 3, 1, 1, 1, 1, 1, 1] -> 256*RR[1, -2, -2, 1, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 1, 1] -> 256*RR[1, 3, 1, 1, 1, 1, 1, 1], 
 BS[9, 1] -> 256*RR[-2, 1, 1, 1, 1, 1, 1, -2], 
 BS[8, 1, 1] -> 256*RR[-2, 1, 1, 1, 1, 1, -2, 1], 
 BS[7, 1, 1, 1] -> 256*RR[-2, 1, 1, 1, 1, -2, 1, 1], 
 BS[6, 1, 1, 1, 1] -> 256*RR[-2, 1, 1, 1, -2, 1, 1, 1], 
 BS[5, 1, 1, 1, 1, 1] -> 256*RR[-2, 1, 1, -2, 1, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 1, 1] -> 256*RR[-2, 1, -2, 1, 1, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1, 1, 1] -> 256*RR[-2, -2, 1, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 1, 1] -> 256*RR[3, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 2] -> -512*RR[1, 1, 1, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 1, 1, 3] -> -512*RR[1, 1, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 4] -> -512*RR[1, 1, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 5] -> -512*RR[1, 1, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 6] -> -512*RR[1, 1, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 7] -> -512*RR[1, 1, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 8] -> -512*RR[1, 1, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 9] -> -512*RR[1, -2, 1, 1, 1, 1, 1, 1, 1], 
 BS[10] -> -512*RR[-2, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1, 1, 1] -> 1024*RR[1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 BS[2, 2, 2, 2, 1] -> 2*RR[9], 
 BS[2, 2, 2, 3] -> -4*RR[-8, 1], 
 BS[2, 2, 3, 2] -> -4*RR[-6, 3], 
 BS[2, 3, 2, 2] -> -4*RR[-4, 5], 
 BS[3, 2, 2, 2] -> -4*RR[-2, 7], 
 BS[1, 2, 2, 2, 2] -> -4*RR[1, -8], 
 BS[2, 1, 2, 2, 2] -> -4*RR[3, -6], 
 BS[2, 2, 1, 2, 2] -> -4*RR[5, -4], 
 BS[2, 2, 2, 1, 2] -> -4*RR[7, -2], 
 BS[2, 2, 3, 1, 1] -> 8*RR[-6, -2, 1], 
 BS[2, 2, 4, 1] -> 8*RR[-6, 1, -2], 
 BS[2, 3, 2, 1, 1] -> 8*RR[-4, -4, 1], 
 BS[2, 3, 1, 2, 1] -> 8*RR[-4, -2, 3], 
 BS[2, 4, 2, 1] -> 8*RR[-4, 1, -4], 
 BS[2, 3, 3, 1] -> 8*RR[-4, 3, -2], 
 BS[3, 2, 2, 1, 1] -> 8*RR[-2, -6, 1], 
 BS[3, 2, 1, 2, 1] -> 8*RR[-2, -4, 3], 
 BS[3, 1, 2, 2, 1] -> 8*RR[-2, -2, 5], 
 BS[4, 2, 2, 1] -> 8*RR[-2, 1, -6], 
 BS[3, 3, 2, 1] -> 8*RR[-2, 3, -4], 
 BS[3, 2, 3, 1] -> 8*RR[-2, 5, -2], 
 BS[1, 2, 2, 3, 1] -> 8*RR[1, -6, -2], 
 BS[1, 2, 3, 2, 1] -> 8*RR[1, -4, -4], 
 BS[1, 3, 2, 2, 1] -> 8*RR[1, -2, -6], 
 BS[1, 1, 2, 2, 2, 1] -> 8*RR[1, 1, 7], 
 BS[1, 2, 1, 2, 2, 1] -> 8*RR[1, 3, 5], 
 BS[1, 2, 2, 1, 2, 1] -> 8*RR[1, 5, 3], 
 BS[1, 2, 2, 2, 1, 1] -> 8*RR[1, 7, 1], 
 BS[2, 1, 2, 3, 1] -> 8*RR[3, -4, -2], 
 BS[2, 1, 3, 2, 1] -> 8*RR[3, -2, -4], 
 BS[2, 1, 1, 2, 2, 1] -> 8*RR[3, 1, 5], 
 BS[2, 1, 2, 1, 2, 1] -> 8*RR[3, 3, 3], 
 BS[2, 1, 2, 2, 1, 1] -> 8*RR[3, 5, 1], 
 BS[2, 2, 1, 3, 1] -> 8*RR[5, -2, -2], 
 BS[2, 2, 1, 1, 2, 1] -> 8*RR[5, 1, 3], 
 BS[2, 2, 1, 2, 1, 1] -> 8*RR[5, 3, 1], 
 BS[2, 2, 2, 1, 1, 1] -> 8*RR[7, 1, 1], 
 BS[2, 2, 5] -> -16*RR[-6, 1, 1, 1], 
 BS[2, 3, 1, 3] -> -16*RR[-4, -2, -2, 1], 
 BS[2, 3, 1, 1, 2] -> -16*RR[-4, -2, 1, -2], 
 BS[2, 4, 1, 2] -> -16*RR[-4, 1, -2, -2], 
 BS[2, 5, 2] -> -16*RR[-4, 1, 1, 3], 
 BS[2, 4, 3] -> -16*RR[-4, 1, 3, 1], 
 BS[2, 3, 4] -> -16*RR[-4, 3, 1, 1], 
 BS[3, 2, 1, 3] -> -16*RR[-2, -4, -2, 1], 
 BS[3, 2, 1, 1, 2] -> -16*RR[-2, -4, 1, -2], 
 BS[3, 1, 2, 3] -> -16*RR[-2, -2, -4, 1], 
 BS[3, 1, 3, 2] -> -16*RR[-2, -2, -2, 3], 
 BS[3, 1, 1, 2, 2] -> -16*RR[-2, -2, 1, -4], 
 BS[3, 1, 2, 1, 2] -> -16*RR[-2, -2, 3, -2], 
 BS[4, 2, 1, 2] -> -16*RR[-2, 1, -4, -2], 
 BS[4, 1, 2, 2] -> -16*RR[-2, 1, -2, -4], 
 BS[5, 2, 2] -> -16*RR[-2, 1, 1, 5], 
 BS[4, 3, 2] -> -16*RR[-2, 1, 3, 3], 
 BS[4, 2, 3] -> -16*RR[-2, 1, 5, 1], 
 BS[3, 3, 1, 2] -> -16*RR[-2, 3, -2, -2], 
 BS[3, 4, 2] -> -16*RR[-2, 3, 1, 3], 
 BS[3, 3, 3] -> -16*RR[-2, 3, 3, 1], 
 BS[3, 2, 4] -> -16*RR[-2, 5, 1, 1], 
 BS[1, 2, 2, 4] -> -16*RR[1, -6, 1, 1], 
 BS[1, 2, 3, 1, 2] -> -16*RR[1, -4, -2, -2], 
 BS[1, 2, 4, 2] -> -16*RR[1, -4, 1, 3], 
 BS[1, 2, 3, 3] -> -16*RR[1, -4, 3, 1], 
 BS[1, 3, 2, 1, 2] -> -16*RR[1, -2, -4, -2], 
 BS[1, 3, 1, 2, 2] -> -16*RR[1, -2, -2, -4], 
 BS[1, 4, 2, 2] -> -16*RR[1, -2, 1, 5], 
 BS[1, 3, 3, 2] -> -16*RR[1, -2, 3, 3], 
 BS[1, 3, 2, 3] -> -16*RR[1, -2, 5, 1], 
 BS[1, 1, 2, 2, 3] -> -16*RR[1, 1, -6, 1], 
 BS[1, 1, 2, 3, 2] -> -16*RR[1, 1, -4, 3], 
 BS[1, 1, 3, 2, 2] -> -16*RR[1, 1, -2, 5], 
 BS[1, 1, 1, 2, 2, 2] -> -16*RR[1, 1, 1, -6], 
 BS[1, 1, 2, 1, 2, 2] -> -16*RR[1, 1, 3, -4], 
 BS[1, 1, 2, 2, 1, 2] -> -16*RR[1, 1, 5, -2], 
 BS[1, 2, 1, 2, 3] -> -16*RR[1, 3, -4, 1], 
 BS[1, 2, 1, 3, 2] -> -16*RR[1, 3, -2, 3], 
 BS[1, 2, 1, 1, 2, 2] -> -16*RR[1, 3, 1, -4], 
 BS[1, 2, 1, 2, 1, 2] -> -16*RR[1, 3, 3, -2], 
 BS[1, 2, 2, 1, 3] -> -16*RR[1, 5, -2, 1], 
 BS[1, 2, 2, 1, 1, 2] -> -16*RR[1, 5, 1, -2], 
 BS[2, 1, 2, 4] -> -16*RR[3, -4, 1, 1], 
 BS[2, 1, 3, 1, 2] -> -16*RR[3, -2, -2, -2], 
 BS[2, 1, 4, 2] -> -16*RR[3, -2, 1, 3], 
 BS[2, 1, 3, 3] -> -16*RR[3, -2, 3, 1], 
 BS[2, 1, 1, 2, 3] -> -16*RR[3, 1, -4, 1], 
 BS[2, 1, 1, 3, 2] -> -16*RR[3, 1, -2, 3], 
 BS[2, 1, 1, 1, 2, 2] -> -16*RR[3, 1, 1, -4], 
 BS[2, 1, 1, 2, 1, 2] -> -16*RR[3, 1, 3, -2], 
 BS[2, 1, 2, 1, 3] -> -16*RR[3, 3, -2, 1], 
 BS[2, 1, 2, 1, 1, 2] -> -16*RR[3, 3, 1, -2], 
 BS[2, 2, 1, 4] -> -16*RR[5, -2, 1, 1], 
 BS[2, 2, 1, 1, 3] -> -16*RR[5, 1, -2, 1], 
 BS[2, 2, 1, 1, 1, 2] -> -16*RR[5, 1, 1, -2], 
 BS[2, 3, 1, 1, 1, 1] -> 32*RR[-4, -2, 1, 1, 1], 
 BS[2, 4, 1, 1, 1] -> 32*RR[-4, 1, -2, 1, 1], 
 BS[2, 5, 1, 1] -> 32*RR[-4, 1, 1, -2, 1], 
 BS[2, 6, 1] -> 32*RR[-4, 1, 1, 1, -2], 
 BS[3, 2, 1, 1, 1, 1] -> 32*RR[-2, -4, 1, 1, 1], 
 BS[3, 1, 3, 1, 1] -> 32*RR[-2, -2, -2, -2, 1], 
 BS[3, 1, 4, 1] -> 32*RR[-2, -2, -2, 1, -2], 
 BS[3, 1, 1, 3, 1] -> 32*RR[-2, -2, 1, -2, -2], 
 BS[3, 1, 1, 1, 2, 1] -> 32*RR[-2, -2, 1, 1, 3], 
 BS[3, 1, 1, 2, 1, 1] -> 32*RR[-2, -2, 1, 3, 1], 
 BS[3, 1, 2, 1, 1, 1] -> 32*RR[-2, -2, 3, 1, 1], 
 BS[4, 2, 1, 1, 1] -> 32*RR[-2, 1, -4, 1, 1], 
 BS[4, 1, 3, 1] -> 32*RR[-2, 1, -2, -2, -2], 
 BS[4, 1, 1, 2, 1] -> 32*RR[-2, 1, -2, 1, 3], 
 BS[4, 1, 2, 1, 1] -> 32*RR[-2, 1, -2, 3, 1], 
 BS[5, 2, 1, 1] -> 32*RR[-2, 1, 1, -4, 1], 
 BS[5, 1, 2, 1] -> 32*RR[-2, 1, 1, -2, 3], 
 BS[6, 2, 1] -> 32*RR[-2, 1, 1, 1, -4], 
 BS[5, 3, 1] -> 32*RR[-2, 1, 1, 3, -2], 
 BS[4, 3, 1, 1] -> 32*RR[-2, 1, 3, -2, 1], 
 BS[4, 4, 1] -> 32*RR[-2, 1, 3, 1, -2], 
 BS[3, 3, 1, 1, 1] -> 32*RR[-2, 3, -2, 1, 1], 
 BS[3, 4, 1, 1] -> 32*RR[-2, 3, 1, -2, 1], 
 BS[3, 5, 1] -> 32*RR[-2, 3, 1, 1, -2], 
 BS[1, 2, 3, 1, 1, 1] -> 32*RR[1, -4, -2, 1, 1], 
 BS[1, 2, 4, 1, 1] -> 32*RR[1, -4, 1, -2, 1], 
 BS[1, 2, 5, 1] -> 32*RR[1, -4, 1, 1, -2], 
 BS[1, 3, 2, 1, 1, 1] -> 32*RR[1, -2, -4, 1, 1], 
 BS[1, 3, 1, 3, 1] -> 32*RR[1, -2, -2, -2, -2], 
 BS[1, 3, 1, 1, 2, 1] -> 32*RR[1, -2, -2, 1, 3], 
 BS[1, 3, 1, 2, 1, 1] -> 32*RR[1, -2, -2, 3, 1], 
 BS[1, 4, 2, 1, 1] -> 32*RR[1, -2, 1, -4, 1], 
 BS[1, 4, 1, 2, 1] -> 32*RR[1, -2, 1, -2, 3], 
 BS[1, 5, 2, 1] -> 32*RR[1, -2, 1, 1, -4], 
 BS[1, 4, 3, 1] -> 32*RR[1, -2, 1, 3, -2], 
 BS[1, 3, 3, 1, 1] -> 32*RR[1, -2, 3, -2, 1], 
 BS[1, 3, 4, 1] -> 32*RR[1, -2, 3, 1, -2], 
 BS[1, 1, 2, 3, 1, 1] -> 32*RR[1, 1, -4, -2, 1], 
 BS[1, 1, 2, 4, 1] -> 32*RR[1, 1, -4, 1, -2], 
 BS[1, 1, 3, 2, 1, 1] -> 32*RR[1, 1, -2, -4, 1], 
 BS[1, 1, 3, 1, 2, 1] -> 32*RR[1, 1, -2, -2, 3], 
 BS[1, 1, 4, 2, 1] -> 32*RR[1, 1, -2, 1, -4], 
 BS[1, 1, 3, 3, 1] -> 32*RR[1, 1, -2, 3, -2], 
 BS[1, 1, 1, 2, 3, 1] -> 32*RR[1, 1, 1, -4, -2], 
 BS[1, 1, 1, 3, 2, 1] -> 32*RR[1, 1, 1, -2, -4], 
 BS[1, 1, 1, 1, 2, 2, 1] -> 32*RR[1, 1, 1, 1, 5], 
 BS[1, 1, 1, 2, 1, 2, 1] -> 32*RR[1, 1, 1, 3, 3], 
 BS[1, 1, 1, 2, 2, 1, 1] -> 32*RR[1, 1, 1, 5, 1], 
 BS[1, 1, 2, 1, 3, 1] -> 32*RR[1, 1, 3, -2, -2], 
 BS[1, 1, 2, 1, 1, 2, 1] -> 32*RR[1, 1, 3, 1, 3], 
 BS[1, 1, 2, 1, 2, 1, 1] -> 32*RR[1, 1, 3, 3, 1], 
 BS[1, 1, 2, 2, 1, 1, 1] -> 32*RR[1, 1, 5, 1, 1], 
 BS[1, 2, 1, 3, 1, 1] -> 32*RR[1, 3, -2, -2, 1], 
 BS[1, 2, 1, 4, 1] -> 32*RR[1, 3, -2, 1, -2], 
 BS[1, 2, 1, 1, 3, 1] -> 32*RR[1, 3, 1, -2, -2], 
 BS[1, 2, 1, 1, 1, 2, 1] -> 32*RR[1, 3, 1, 1, 3], 
 BS[1, 2, 1, 1, 2, 1, 1] -> 32*RR[1, 3, 1, 3, 1], 
 BS[1, 2, 1, 2, 1, 1, 1] -> 32*RR[1, 3, 3, 1, 1], 
 BS[1, 2, 2, 1, 1, 1, 1] -> 32*RR[1, 5, 1, 1, 1], 
 BS[2, 1, 3, 1, 1, 1] -> 32*RR[3, -2, -2, 1, 1], 
 BS[2, 1, 4, 1, 1] -> 32*RR[3, -2, 1, -2, 1], 
 BS[2, 1, 5, 1] -> 32*RR[3, -2, 1, 1, -2], 
 BS[2, 1, 1, 3, 1, 1] -> 32*RR[3, 1, -2, -2, 1], 
 BS[2, 1, 1, 4, 1] -> 32*RR[3, 1, -2, 1, -2], 
 BS[2, 1, 1, 1, 3, 1] -> 32*RR[3, 1, 1, -2, -2], 
 BS[2, 1, 1, 1, 1, 2, 1] -> 32*RR[3, 1, 1, 1, 3], 
 BS[2, 1, 1, 1, 2, 1, 1] -> 32*RR[3, 1, 1, 3, 1], 
 BS[2, 1, 1, 2, 1, 1, 1] -> 32*RR[3, 1, 3, 1, 1], 
 BS[2, 1, 2, 1, 1, 1, 1] -> 32*RR[3, 3, 1, 1, 1], 
 BS[2, 2, 1, 1, 1, 1, 1] -> 32*RR[5, 1, 1, 1, 1], 
 BS[2, 7] -> -64*RR[-4, 1, 1, 1, 1, 1], 
 BS[3, 1, 5] -> -64*RR[-2, -2, -2, 1, 1, 1], 
 BS[3, 1, 1, 4] -> -64*RR[-2, -2, 1, -2, 1, 1], 
 BS[3, 1, 1, 1, 3] -> -64*RR[-2, -2, 1, 1, -2, 1], 
 BS[3, 1, 1, 1, 1, 2] -> -64*RR[-2, -2, 1, 1, 1, -2], 
 BS[4, 1, 4] -> -64*RR[-2, 1, -2, -2, 1, 1], 
 BS[4, 1, 1, 3] -> -64*RR[-2, 1, -2, 1, -2, 1], 
 BS[4, 1, 1, 1, 2] -> -64*RR[-2, 1, -2, 1, 1, -2], 
 BS[5, 1, 3] -> -64*RR[-2, 1, 1, -2, -2, 1], 
 BS[5, 1, 1, 2] -> -64*RR[-2, 1, 1, -2, 1, -2], 
 BS[6, 1, 2] -> -64*RR[-2, 1, 1, 1, -2, -2], 
 BS[7, 2] -> -64*RR[-2, 1, 1, 1, 1, 3], 
 BS[6, 3] -> -64*RR[-2, 1, 1, 1, 3, 1], 
 BS[5, 4] -> -64*RR[-2, 1, 1, 3, 1, 1], 
 BS[4, 5] -> -64*RR[-2, 1, 3, 1, 1, 1], 
 BS[3, 6] -> -64*RR[-2, 3, 1, 1, 1, 1], 
 BS[1, 2, 6] -> -64*RR[1, -4, 1, 1, 1, 1], 
 BS[1, 3, 1, 4] -> -64*RR[1, -2, -2, -2, 1, 1], 
 BS[1, 3, 1, 1, 3] -> -64*RR[1, -2, -2, 1, -2, 1], 
 BS[1, 3, 1, 1, 1, 2] -> -64*RR[1, -2, -2, 1, 1, -2], 
 BS[1, 4, 1, 3] -> -64*RR[1, -2, 1, -2, -2, 1], 
 BS[1, 4, 1, 1, 2] -> -64*RR[1, -2, 1, -2, 1, -2], 
 BS[1, 5, 1, 2] -> -64*RR[1, -2, 1, 1, -2, -2], 
 BS[1, 6, 2] -> -64*RR[1, -2, 1, 1, 1, 3], 
 BS[1, 5, 3] -> -64*RR[1, -2, 1, 1, 3, 1], 
 BS[1, 4, 4] -> -64*RR[1, -2, 1, 3, 1, 1], 
 BS[1, 3, 5] -> -64*RR[1, -2, 3, 1, 1, 1], 
 BS[1, 1, 2, 5] -> -64*RR[1, 1, -4, 1, 1, 1], 
 BS[1, 1, 3, 1, 3] -> -64*RR[1, 1, -2, -2, -2, 1], 
 BS[1, 1, 3, 1, 1, 2] -> -64*RR[1, 1, -2, -2, 1, -2], 
 BS[1, 1, 4, 1, 2] -> -64*RR[1, 1, -2, 1, -2, -2], 
 BS[1, 1, 5, 2] -> -64*RR[1, 1, -2, 1, 1, 3], 
 BS[1, 1, 4, 3] -> -64*RR[1, 1, -2, 1, 3, 1], 
 BS[1, 1, 3, 4] -> -64*RR[1, 1, -2, 3, 1, 1], 
 BS[1, 1, 1, 2, 4] -> -64*RR[1, 1, 1, -4, 1, 1], 
 BS[1, 1, 1, 3, 1, 2] -> -64*RR[1, 1, 1, -2, -2, -2], 
 BS[1, 1, 1, 4, 2] -> -64*RR[1, 1, 1, -2, 1, 3], 
 BS[1, 1, 1, 3, 3] -> -64*RR[1, 1, 1, -2, 3, 1], 
 BS[1, 1, 1, 1, 2, 3] -> -64*RR[1, 1, 1, 1, -4, 1], 
 BS[1, 1, 1, 1, 3, 2] -> -64*RR[1, 1, 1, 1, -2, 3], 
 BS[1, 1, 1, 1, 1, 2, 2] -> -64*RR[1, 1, 1, 1, 1, -4], 
 BS[1, 1, 1, 1, 2, 1, 2] -> -64*RR[1, 1, 1, 1, 3, -2], 
 BS[1, 1, 1, 2, 1, 3] -> -64*RR[1, 1, 1, 3, -2, 1], 
 BS[1, 1, 1, 2, 1, 1, 2] -> -64*RR[1, 1, 1, 3, 1, -2], 
 BS[1, 1, 2, 1, 4] -> -64*RR[1, 1, 3, -2, 1, 1], 
 BS[1, 1, 2, 1, 1, 3] -> -64*RR[1, 1, 3, 1, -2, 1], 
 BS[1, 1, 2, 1, 1, 1, 2] -> -64*RR[1, 1, 3, 1, 1, -2], 
 BS[1, 2, 1, 5] -> -64*RR[1, 3, -2, 1, 1, 1], 
 BS[1, 2, 1, 1, 4] -> -64*RR[1, 3, 1, -2, 1, 1], 
 BS[1, 2, 1, 1, 1, 3] -> -64*RR[1, 3, 1, 1, -2, 1], 
 BS[1, 2, 1, 1, 1, 1, 2] -> -64*RR[1, 3, 1, 1, 1, -2], 
 BS[2, 1, 6] -> -64*RR[3, -2, 1, 1, 1, 1], 
 BS[2, 1, 1, 5] -> -64*RR[3, 1, -2, 1, 1, 1], 
 BS[2, 1, 1, 1, 4] -> -64*RR[3, 1, 1, -2, 1, 1], 
 BS[2, 1, 1, 1, 1, 3] -> -64*RR[3, 1, 1, 1, -2, 1], 
 BS[2, 1, 1, 1, 1, 1, 2] -> -64*RR[3, 1, 1, 1, 1, -2], 
 BS[3, 1, 1, 1, 1, 1, 1] -> 128*RR[-2, -2, 1, 1, 1, 1, 1], 
 BS[4, 1, 1, 1, 1, 1] -> 128*RR[-2, 1, -2, 1, 1, 1, 1], 
 BS[5, 1, 1, 1, 1] -> 128*RR[-2, 1, 1, -2, 1, 1, 1], 
 BS[6, 1, 1, 1] -> 128*RR[-2, 1, 1, 1, -2, 1, 1], 
 BS[7, 1, 1] -> 128*RR[-2, 1, 1, 1, 1, -2, 1], 
 BS[8, 1] -> 128*RR[-2, 1, 1, 1, 1, 1, -2], 
 BS[1, 3, 1, 1, 1, 1, 1] -> 128*RR[1, -2, -2, 1, 1, 1, 1], 
 BS[1, 4, 1, 1, 1, 1] -> 128*RR[1, -2, 1, -2, 1, 1, 1], 
 BS[1, 5, 1, 1, 1] -> 128*RR[1, -2, 1, 1, -2, 1, 1], 
 BS[1, 6, 1, 1] -> 128*RR[1, -2, 1, 1, 1, -2, 1], 
 BS[1, 7, 1] -> 128*RR[1, -2, 1, 1, 1, 1, -2], 
 BS[1, 1, 3, 1, 1, 1, 1] -> 128*RR[1, 1, -2, -2, 1, 1, 1], 
 BS[1, 1, 4, 1, 1, 1] -> 128*RR[1, 1, -2, 1, -2, 1, 1], 
 BS[1, 1, 5, 1, 1] -> 128*RR[1, 1, -2, 1, 1, -2, 1], 
 BS[1, 1, 6, 1] -> 128*RR[1, 1, -2, 1, 1, 1, -2], 
 BS[1, 1, 1, 3, 1, 1, 1] -> 128*RR[1, 1, 1, -2, -2, 1, 1], 
 BS[1, 1, 1, 4, 1, 1] -> 128*RR[1, 1, 1, -2, 1, -2, 1], 
 BS[1, 1, 1, 5, 1] -> 128*RR[1, 1, 1, -2, 1, 1, -2], 
 BS[1, 1, 1, 1, 3, 1, 1] -> 128*RR[1, 1, 1, 1, -2, -2, 1], 
 BS[1, 1, 1, 1, 4, 1] -> 128*RR[1, 1, 1, 1, -2, 1, -2], 
 BS[1, 1, 1, 1, 1, 3, 1] -> 128*RR[1, 1, 1, 1, 1, -2, -2], 
 BS[1, 1, 1, 1, 1, 1, 2, 1] -> 128*RR[1, 1, 1, 1, 1, 1, 3], 
 BS[1, 1, 1, 1, 1, 2, 1, 1] -> 128*RR[1, 1, 1, 1, 1, 3, 1], 
 BS[1, 1, 1, 1, 2, 1, 1, 1] -> 128*RR[1, 1, 1, 1, 3, 1, 1], 
 BS[1, 1, 1, 2, 1, 1, 1, 1] -> 128*RR[1, 1, 1, 3, 1, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1, 1] -> 128*RR[1, 1, 3, 1, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1, 1] -> 128*RR[1, 3, 1, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1, 1] -> 128*RR[3, 1, 1, 1, 1, 1, 1], 
 BS[9] -> -256*RR[-2, 1, 1, 1, 1, 1, 1, 1], 
 BS[1, 8] -> -256*RR[1, -2, 1, 1, 1, 1, 1, 1], 
 BS[1, 1, 7] -> -256*RR[1, 1, -2, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 6] -> -256*RR[1, 1, 1, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 5] -> -256*RR[1, 1, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 4] -> -256*RR[1, 1, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 3] -> -256*RR[1, 1, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 2] -> -256*RR[1, 1, 1, 1, 1, 1, 1, -2], 
 BS[8] -> -128*RR[-2, 1, 1, 1, 1, 1, 1], 
 BS[1, 7] -> -128*RR[1, -2, 1, 1, 1, 1, 1], 
 BS[2, 6] -> -32*RR[-4, 1, 1, 1, 1], 
 BS[3, 5] -> -32*RR[-2, 3, 1, 1, 1], 
 BS[4, 4] -> -32*RR[-2, 1, 3, 1, 1], 
 BS[5, 3] -> -32*RR[-2, 1, 1, 3, 1], 
 BS[6, 2] -> -32*RR[-2, 1, 1, 1, 3], 
 BS[7, 1] -> 64*RR[-2, 1, 1, 1, 1, -2], 
 BS[1, 1, 6] -> -128*RR[1, 1, -2, 1, 1, 1, 1], 
 BS[1, 2, 5] -> -32*RR[1, -4, 1, 1, 1], 
 BS[1, 3, 4] -> -32*RR[1, -2, 3, 1, 1], 
 BS[1, 4, 3] -> -32*RR[1, -2, 1, 3, 1], 
 BS[1, 5, 2] -> -32*RR[1, -2, 1, 1, 3], 
 BS[1, 6, 1] -> 64*RR[1, -2, 1, 1, 1, -2], 
 BS[2, 1, 5] -> -32*RR[3, -2, 1, 1, 1], 
 BS[2, 2, 4] -> -8*RR[-6, 1, 1], 
 BS[2, 3, 3] -> -8*RR[-4, 3, 1], 
 BS[2, 4, 2] -> -8*RR[-4, 1, 3], 
 BS[2, 5, 1] -> 16*RR[-4, 1, 1, -2], 
 BS[3, 1, 4] -> -32*RR[-2, -2, -2, 1, 1], 
 BS[3, 2, 3] -> -8*RR[-2, 5, 1], 
 BS[3, 3, 2] -> -8*RR[-2, 3, 3], 
 BS[3, 4, 1] -> 16*RR[-2, 3, 1, -2], 
 BS[4, 1, 3] -> -32*RR[-2, 1, -2, -2, 1], 
 BS[4, 2, 2] -> -8*RR[-2, 1, 5], 
 BS[4, 3, 1] -> 16*RR[-2, 1, 3, -2], 
 BS[5, 1, 2] -> -32*RR[-2, 1, 1, -2, -2], 
 BS[5, 2, 1] -> 16*RR[-2, 1, 1, -4], 
 BS[6, 1, 1] -> 64*RR[-2, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 5] -> -128*RR[1, 1, 1, -2, 1, 1, 1], 
 BS[1, 1, 2, 4] -> -32*RR[1, 1, -4, 1, 1], 
 BS[1, 1, 3, 3] -> -32*RR[1, 1, -2, 3, 1], 
 BS[1, 1, 4, 2] -> -32*RR[1, 1, -2, 1, 3], 
 BS[1, 1, 5, 1] -> 64*RR[1, 1, -2, 1, 1, -2], 
 BS[1, 2, 1, 4] -> -32*RR[1, 3, -2, 1, 1], 
 BS[1, 2, 2, 3] -> -8*RR[1, -6, 1], 
 BS[1, 2, 3, 2] -> -8*RR[1, -4, 3], 
 BS[1, 2, 4, 1] -> 16*RR[1, -4, 1, -2], 
 BS[1, 3, 1, 3] -> -32*RR[1, -2, -2, -2, 1], 
 BS[1, 3, 2, 2] -> -8*RR[1, -2, 5], 
 BS[1, 3, 3, 1] -> 16*RR[1, -2, 3, -2], 
 BS[1, 4, 1, 2] -> -32*RR[1, -2, 1, -2, -2], 
 BS[1, 4, 2, 1] -> 16*RR[1, -2, 1, -4], 
 BS[1, 5, 1, 1] -> 64*RR[1, -2, 1, 1, -2, 1], 
 BS[2, 1, 1, 4] -> -32*RR[3, 1, -2, 1, 1], 
 BS[2, 1, 2, 3] -> -8*RR[3, -4, 1], 
 BS[2, 1, 3, 2] -> -8*RR[3, -2, 3], 
 BS[2, 1, 4, 1] -> 16*RR[3, -2, 1, -2], 
 BS[2, 2, 1, 3] -> -8*RR[5, -2, 1], 
 BS[2, 2, 2, 2] -> -2*RR[-8], 
 BS[2, 2, 3, 1] -> 4*RR[-6, -2], 
 BS[2, 3, 1, 2] -> -8*RR[-4, -2, -2], 
 BS[2, 3, 2, 1] -> 4*RR[-4, -4], 
 BS[2, 4, 1, 1] -> 16*RR[-4, 1, -2, 1], 
 BS[3, 1, 1, 3] -> -32*RR[-2, -2, 1, -2, 1], 
 BS[3, 1, 2, 2] -> -8*RR[-2, -2, -4], 
 BS[3, 1, 3, 1] -> 16*RR[-2, -2, -2, -2], 
 BS[3, 2, 1, 2] -> -8*RR[-2, -4, -2], 
 BS[3, 2, 2, 1] -> 4*RR[-2, -6], 
 BS[3, 3, 1, 1] -> 16*RR[-2, 3, -2, 1], 
 BS[4, 1, 1, 2] -> -32*RR[-2, 1, -2, 1, -2], 
 BS[4, 1, 2, 1] -> 16*RR[-2, 1, -2, 3], 
 BS[4, 2, 1, 1] -> 16*RR[-2, 1, -4, 1], 
 BS[5, 1, 1, 1] -> 64*RR[-2, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 4] -> -128*RR[1, 1, 1, 1, -2, 1, 1], 
 BS[1, 1, 1, 2, 3] -> -32*RR[1, 1, 1, -4, 1], 
 BS[1, 1, 1, 3, 2] -> -32*RR[1, 1, 1, -2, 3], 
 BS[1, 1, 1, 4, 1] -> 64*RR[1, 1, 1, -2, 1, -2], 
 BS[1, 1, 2, 1, 3] -> -32*RR[1, 1, 3, -2, 1], 
 BS[1, 1, 2, 2, 2] -> -8*RR[1, 1, -6], 
 BS[1, 1, 2, 3, 1] -> 16*RR[1, 1, -4, -2], 
 BS[1, 1, 3, 1, 2] -> -32*RR[1, 1, -2, -2, -2], 
 BS[1, 1, 3, 2, 1] -> 16*RR[1, 1, -2, -4], 
 BS[1, 1, 4, 1, 1] -> 64*RR[1, 1, -2, 1, -2, 1], 
 BS[1, 2, 1, 1, 3] -> -32*RR[1, 3, 1, -2, 1], 
 BS[1, 2, 1, 2, 2] -> -8*RR[1, 3, -4], 
 BS[1, 2, 1, 3, 1] -> 16*RR[1, 3, -2, -2], 
 BS[1, 2, 2, 1, 2] -> -8*RR[1, 5, -2], 
 BS[1, 2, 2, 2, 1] -> 4*RR[1, 7], 
 BS[1, 2, 3, 1, 1] -> 16*RR[1, -4, -2, 1], 
 BS[1, 3, 1, 1, 2] -> -32*RR[1, -2, -2, 1, -2], 
 BS[1, 3, 1, 2, 1] -> 16*RR[1, -2, -2, 3], 
 BS[1, 3, 2, 1, 1] -> 16*RR[1, -2, -4, 1], 
 BS[1, 4, 1, 1, 1] -> 64*RR[1, -2, 1, -2, 1, 1], 
 BS[2, 1, 1, 1, 3] -> -32*RR[3, 1, 1, -2, 1], 
 BS[2, 1, 1, 2, 2] -> -8*RR[3, 1, -4], 
 BS[2, 1, 1, 3, 1] -> 16*RR[3, 1, -2, -2], 
 BS[2, 1, 2, 1, 2] -> -8*RR[3, 3, -2], 
 BS[2, 1, 2, 2, 1] -> 4*RR[3, 5], 
 BS[2, 1, 3, 1, 1] -> 16*RR[3, -2, -2, 1], 
 BS[2, 2, 1, 1, 2] -> -8*RR[5, 1, -2], 
 BS[2, 2, 1, 2, 1] -> 4*RR[5, 3], 
 BS[2, 2, 2, 1, 1] -> 4*RR[7, 1], 
 BS[2, 3, 1, 1, 1] -> 16*RR[-4, -2, 1, 1], 
 BS[3, 1, 1, 1, 2] -> -32*RR[-2, -2, 1, 1, -2], 
 BS[3, 1, 1, 2, 1] -> 16*RR[-2, -2, 1, 3], 
 BS[3, 1, 2, 1, 1] -> 16*RR[-2, -2, 3, 1], 
 BS[3, 2, 1, 1, 1] -> 16*RR[-2, -4, 1, 1], 
 BS[4, 1, 1, 1, 1] -> 64*RR[-2, 1, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 3] -> -128*RR[1, 1, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 1, 2, 2] -> -32*RR[1, 1, 1, 1, -4], 
 BS[1, 1, 1, 1, 3, 1] -> 64*RR[1, 1, 1, 1, -2, -2], 
 BS[1, 1, 1, 2, 1, 2] -> -32*RR[1, 1, 1, 3, -2], 
 BS[1, 1, 1, 2, 2, 1] -> 16*RR[1, 1, 1, 5], 
 BS[1, 1, 1, 3, 1, 1] -> 64*RR[1, 1, 1, -2, -2, 1], 
 BS[1, 1, 2, 1, 1, 2] -> -32*RR[1, 1, 3, 1, -2], 
 BS[1, 1, 2, 1, 2, 1] -> 16*RR[1, 1, 3, 3], 
 BS[1, 1, 2, 2, 1, 1] -> 16*RR[1, 1, 5, 1], 
 BS[1, 1, 3, 1, 1, 1] -> 64*RR[1, 1, -2, -2, 1, 1], 
 BS[1, 2, 1, 1, 1, 2] -> -32*RR[1, 3, 1, 1, -2], 
 BS[1, 2, 1, 1, 2, 1] -> 16*RR[1, 3, 1, 3], 
 BS[1, 2, 1, 2, 1, 1] -> 16*RR[1, 3, 3, 1], 
 BS[1, 2, 2, 1, 1, 1] -> 16*RR[1, 5, 1, 1], 
 BS[1, 3, 1, 1, 1, 1] -> 64*RR[1, -2, -2, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 2] -> -32*RR[3, 1, 1, 1, -2], 
 BS[2, 1, 1, 1, 2, 1] -> 16*RR[3, 1, 1, 3], 
 BS[2, 1, 1, 2, 1, 1] -> 16*RR[3, 1, 3, 1], 
 BS[2, 1, 2, 1, 1, 1] -> 16*RR[3, 3, 1, 1], 
 BS[2, 2, 1, 1, 1, 1] -> 16*RR[5, 1, 1, 1], 
 BS[3, 1, 1, 1, 1, 1] -> 64*RR[-2, -2, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 2] -> -128*RR[1, 1, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 1, 2, 1] -> 64*RR[1, 1, 1, 1, 1, 3], 
 BS[1, 1, 1, 1, 2, 1, 1] -> 64*RR[1, 1, 1, 1, 3, 1], 
 BS[1, 1, 1, 2, 1, 1, 1] -> 64*RR[1, 1, 1, 3, 1, 1], 
 BS[1, 1, 2, 1, 1, 1, 1] -> 64*RR[1, 1, 3, 1, 1, 1], 
 BS[1, 2, 1, 1, 1, 1, 1] -> 64*RR[1, 3, 1, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1, 1] -> 64*RR[3, 1, 1, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1, 1, 1] -> 256*RR[1, 1, 1, 1, 1, 1, 1, 1], 
 BS[7] -> -64*RR[-2, 1, 1, 1, 1, 1], 
 BS[1, 6] -> -64*RR[1, -2, 1, 1, 1, 1], 
 BS[2, 5] -> -16*RR[-4, 1, 1, 1], 
 BS[3, 4] -> -16*RR[-2, 3, 1, 1], 
 BS[4, 3] -> -16*RR[-2, 1, 3, 1], 
 BS[5, 2] -> -16*RR[-2, 1, 1, 3], 
 BS[6, 1] -> 32*RR[-2, 1, 1, 1, -2], 
 BS[1, 1, 5] -> -64*RR[1, 1, -2, 1, 1, 1], 
 BS[1, 2, 4] -> -16*RR[1, -4, 1, 1], 
 BS[1, 3, 3] -> -16*RR[1, -2, 3, 1], 
 BS[1, 4, 2] -> -16*RR[1, -2, 1, 3], 
 BS[1, 5, 1] -> 32*RR[1, -2, 1, 1, -2], 
 BS[2, 1, 4] -> -16*RR[3, -2, 1, 1], 
 BS[2, 2, 3] -> -4*RR[-6, 1], 
 BS[2, 3, 2] -> -4*RR[-4, 3], 
 BS[2, 4, 1] -> 8*RR[-4, 1, -2], 
 BS[3, 1, 3] -> -16*RR[-2, -2, -2, 1], 
 BS[3, 2, 2] -> -4*RR[-2, 5], 
 BS[3, 3, 1] -> 8*RR[-2, 3, -2], 
 BS[4, 1, 2] -> -16*RR[-2, 1, -2, -2], 
 BS[4, 2, 1] -> 8*RR[-2, 1, -4], 
 BS[5, 1, 1] -> 32*RR[-2, 1, 1, -2, 1], 
 BS[1, 1, 1, 4] -> -64*RR[1, 1, 1, -2, 1, 1], 
 BS[1, 1, 2, 3] -> -16*RR[1, 1, -4, 1], 
 BS[1, 1, 3, 2] -> -16*RR[1, 1, -2, 3], 
 BS[1, 1, 4, 1] -> 32*RR[1, 1, -2, 1, -2], 
 BS[1, 2, 1, 3] -> -16*RR[1, 3, -2, 1], 
 BS[1, 2, 2, 2] -> -4*RR[1, -6], 
 BS[1, 2, 3, 1] -> 8*RR[1, -4, -2], 
 BS[1, 3, 1, 2] -> -16*RR[1, -2, -2, -2], 
 BS[1, 3, 2, 1] -> 8*RR[1, -2, -4], 
 BS[1, 4, 1, 1] -> 32*RR[1, -2, 1, -2, 1], 
 BS[2, 1, 1, 3] -> -16*RR[3, 1, -2, 1], 
 BS[2, 1, 2, 2] -> -4*RR[3, -4], 
 BS[2, 1, 3, 1] -> 8*RR[3, -2, -2], 
 BS[2, 2, 1, 2] -> -4*RR[5, -2], 
 BS[2, 2, 2, 1] -> 2*RR[7], 
 BS[2, 3, 1, 1] -> 8*RR[-4, -2, 1], 
 BS[3, 1, 1, 2] -> -16*RR[-2, -2, 1, -2], 
 BS[3, 1, 2, 1] -> 8*RR[-2, -2, 3], 
 BS[3, 2, 1, 1] -> 8*RR[-2, -4, 1], 
 BS[4, 1, 1, 1] -> 32*RR[-2, 1, -2, 1, 1], 
 BS[1, 1, 1, 1, 3] -> -64*RR[1, 1, 1, 1, -2, 1], 
 BS[1, 1, 1, 2, 2] -> -16*RR[1, 1, 1, -4], 
 BS[1, 1, 1, 3, 1] -> 32*RR[1, 1, 1, -2, -2], 
 BS[1, 1, 2, 1, 2] -> -16*RR[1, 1, 3, -2], 
 BS[1, 1, 2, 2, 1] -> 8*RR[1, 1, 5], 
 BS[1, 1, 3, 1, 1] -> 32*RR[1, 1, -2, -2, 1], 
 BS[1, 2, 1, 1, 2] -> -16*RR[1, 3, 1, -2], 
 BS[1, 2, 1, 2, 1] -> 8*RR[1, 3, 3], 
 BS[1, 2, 2, 1, 1] -> 8*RR[1, 5, 1], 
 BS[1, 3, 1, 1, 1] -> 32*RR[1, -2, -2, 1, 1], 
 BS[2, 1, 1, 1, 2] -> -16*RR[3, 1, 1, -2], 
 BS[2, 1, 1, 2, 1] -> 8*RR[3, 1, 3], 
 BS[2, 1, 2, 1, 1] -> 8*RR[3, 3, 1], 
 BS[2, 2, 1, 1, 1] -> 8*RR[5, 1, 1], 
 BS[3, 1, 1, 1, 1] -> 32*RR[-2, -2, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 2] -> -64*RR[1, 1, 1, 1, 1, -2], 
 BS[1, 1, 1, 1, 2, 1] -> 32*RR[1, 1, 1, 1, 3], 
 BS[1, 1, 1, 2, 1, 1] -> 32*RR[1, 1, 1, 3, 1], 
 BS[1, 1, 2, 1, 1, 1] -> 32*RR[1, 1, 3, 1, 1], 
 BS[1, 2, 1, 1, 1, 1] -> 32*RR[1, 3, 1, 1, 1], 
 BS[2, 1, 1, 1, 1, 1] -> 32*RR[3, 1, 1, 1, 1], 
 BS[6] -> -32*RR[-2, 1, 1, 1, 1], 
 BS[1, 5] -> -32*RR[1, -2, 1, 1, 1], 
 BS[2, 4] -> -8*RR[-4, 1, 1], 
 BS[3, 3] -> -8*RR[-2, 3, 1], 
 BS[4, 2] -> -8*RR[-2, 1, 3], 
 BS[5, 1] -> 16*RR[-2, 1, 1, -2], 
 BS[1, 1, 4] -> -32*RR[1, 1, -2, 1, 1], 
 BS[1, 2, 3] -> -8*RR[1, -4, 1], 
 BS[1, 3, 2] -> -8*RR[1, -2, 3], 
 BS[1, 4, 1] -> 16*RR[1, -2, 1, -2], 
 BS[2, 1, 3] -> -8*RR[3, -2, 1], 
 BS[2, 2, 2] -> -2*RR[-6], 
 BS[2, 3, 1] -> 4*RR[-4, -2], 
 BS[3, 1, 2] -> -8*RR[-2, -2, -2], 
 BS[3, 2, 1] -> 4*RR[-2, -4], 
 BS[4, 1, 1] -> 16*RR[-2, 1, -2, 1], 
 BS[1, 1, 1, 3] -> -32*RR[1, 1, 1, -2, 1], 
 BS[1, 1, 2, 2] -> -8*RR[1, 1, -4], 
 BS[1, 1, 3, 1] -> 16*RR[1, 1, -2, -2], 
 BS[1, 2, 1, 2] -> -8*RR[1, 3, -2], 
 BS[1, 2, 2, 1] -> 4*RR[1, 5], 
 BS[1, 3, 1, 1] -> 16*RR[1, -2, -2, 1], 
 BS[2, 1, 1, 2] -> -8*RR[3, 1, -2], 
 BS[2, 1, 2, 1] -> 4*RR[3, 3], 
 BS[2, 2, 1, 1] -> 4*RR[5, 1], 
 BS[3, 1, 1, 1] -> 16*RR[-2, -2, 1, 1], 
 BS[1, 1, 1, 1, 2] -> -32*RR[1, 1, 1, 1, -2], 
 BS[1, 1, 1, 2, 1] -> 16*RR[1, 1, 1, 3], 
 BS[1, 1, 2, 1, 1] -> 16*RR[1, 1, 3, 1], 
 BS[1, 2, 1, 1, 1] -> 16*RR[1, 3, 1, 1], 
 BS[2, 1, 1, 1, 1] -> 16*RR[3, 1, 1, 1], 
 BS[1, 1, 1, 1, 1, 1] -> 64*RR[1, 1, 1, 1, 1, 1], 
 BS[5] -> -16*RR[-2, 1, 1, 1], 
 BS[1, 4] -> -16*RR[1, -2, 1, 1], 
 BS[2, 3] -> -4*RR[-4, 1], 
 BS[3, 2] -> -4*RR[-2, 3], 
 BS[4, 1] -> 8*RR[-2, 1, -2], 
 BS[1, 1, 3] -> -16*RR[1, 1, -2, 1], 
 BS[1, 2, 2] -> -4*RR[1, -4], 
 BS[1, 3, 1] -> 8*RR[1, -2, -2], 
 BS[2, 1, 2] -> -4*RR[3, -2], 
 BS[2, 2, 1] -> 2*RR[5], 
 BS[3, 1, 1] -> 8*RR[-2, -2, 1], 
 BS[1, 1, 1, 2] -> -16*RR[1, 1, 1, -2], 
 BS[1, 1, 2, 1] -> 8*RR[1, 1, 3], 
 BS[1, 2, 1, 1] -> 8*RR[1, 3, 1], 
 BS[2, 1, 1, 1] -> 8*RR[3, 1, 1], 
 BS[1, 1, 1, 1, 1] -> 32*RR[1, 1, 1, 1, 1], 
 BS[4] -> -8*RR[-2, 1, 1], 
 BS[1, 3] -> -8*RR[1, -2, 1], 
 BS[2, 2] -> -2*RR[-4], 
 BS[3, 1] -> 4*RR[-2, -2], 
 BS[1, 1, 2] -> -8*RR[1, 1, -2], 
 BS[1, 2, 1] -> 4*RR[1, 3], 
 BS[2, 1, 1] -> 4*RR[3, 1], 
 BS[1, 1, 1, 1] -> 16*RR[1, 1, 1, 1], 
 BS[3] -> -4*RR[-2, 1], 
 BS[1, 2] -> -4*RR[1, -2], 
 BS[2, 1] -> 2*RR[3], 
 BS[1, 1, 1] -> 8*RR[1, 1, 1], 
 BS[2] -> -2*RR[-2], 
 BS[1, 1] -> 4*RR[1, 1], 
 BS[1] -> 2*RR[1]}


==> anc/DefinitionsUsualHarmonicSumsBinomialHarmonicSums.m <==
(* Usual Harmonic Sums *)

HS[(m_)?Negative, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, j9_, j10_, j11_, j12_, n_] := 
   HS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j11, j12, n] = Sum[((-1)^i/i^(-m))*HS[j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j11, j12, i], {i, 1, n}]; 
HS[(m_)?Positive, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, j9_, j10_, j11_, j12_, n_] := 
   HS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j11, j12, n] = Sum[(1/i^m)*HS[j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j11, j12, i], {i, 1, n}]; 
HS[(m_)?Negative, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, j9_, j10_, j11_, n_] := HS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j11, n] = 
    Sum[((-1)^i/i^(-m))*HS[j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j11, i], {i, 1, n}]; 
HS[(m_)?Positive, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, j9_, j10_, j11_, n_] := HS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j11, n] = 
    Sum[(1/i^m)*HS[j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j11, i], {i, 1, n}]; 
HS[(m_)?Negative, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, j9_, j10_, n_] := HS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, n] = 
    Sum[((-1)^i/i^(-m))*HS[j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, i], {i, 1, n}]; 
HS[(m_)?Positive, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, j9_, j10_, n_] := HS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, n] = 
    Sum[(1/i^m)*HS[j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, i], {i, 1, n}]; 
HS[(m_)?Negative, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, j9_, n_] := HS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, n] = 
    Sum[((-1)^i/i^(-m))*HS[j1, j2, j3, j4, j5, j6, j7, j8, j9, i], {i, 1, n}]; 
HS[(m_)?Positive, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, j9_, n_] := HS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, n] = 
    Sum[(1/i^m)*HS[j1, j2, j3, j4, j5, j6, j7, j8, j9, i], {i, 1, n}]; 
HS[(m_)?Negative, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, n_] := HS[m, j1, j2, j3, j4, j5, j6, j7, j8, n] = 
    Sum[((-1)^i/i^(-m))*HS[j1, j2, j3, j4, j5, j6, j7, j8, i], {i, 1, n}]; 
HS[(m_)?Positive, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, n_] := HS[m, j1, j2, j3, j4, j5, j6, j7, j8, n] = 
    Sum[(1/i^m)*HS[j1, j2, j3, j4, j5, j6, j7, j8, i], {i, 1, n}]; 
HS[(m_)?Negative, j1_, j2_, j3_, j4_, j5_, j6_, j7_, n_] := HS[m, j1, j2, j3, j4, j5, j6, j7, n] = 
    Sum[((-1)^i/i^(-m))*HS[j1, j2, j3, j4, j5, j6, j7, i], {i, 1, n}]; 
HS[(m_)?Positive, j1_, j2_, j3_, j4_, j5_, j6_, j7_, n_] := HS[m, j1, j2, j3, j4, j5, j6, j7, n] = 
    Sum[(1/i^m)*HS[j1, j2, j3, j4, j5, j6, j7, i], {i, 1, n}]; 
HS[(m_)?Negative, j1_, j2_, j3_, j4_, j5_, j6_, n_] := HS[m, j1, j2, j3, j4, j5, j6, n] = Sum[((-1)^i/i^(-m))*HS[j1, j2, j3, j4, j5, j6, i], {i, 1, n}]; 
HS[(m_)?Positive, j1_, j2_, j3_, j4_, j5_, j6_, n_] := HS[m, j1, j2, j3, j4, j5, j6, n] = Sum[(1/i^m)*HS[j1, j2, j3, j4, j5, j6, i], {i, 1, n}]; 
HS[(m_)?Negative, j1_, j2_, j3_, j4_, j5_, n_] := HS[m, j1, j2, j3, j4, j5, n] = Sum[((-1)^i/i^(-m))*HS[j1, j2, j3, j4, j5, i], {i, 1, n}]; 
HS[(m_)?Positive, j1_, j2_, j3_, j4_, j5_, n_] := HS[m, j1, j2, j3, j4, j5, n] = Sum[(1/i^m)*HS[j1, j2, j3, j4, j5, i], {i, 1, n}]; 
HS[(m_)?Negative, j1_, j2_, j3_, j4_, n_] := HS[m, j1, j2, j3, j4, n] = Sum[((-1)^i/i^(-m))*HS[j1, j2, j3, j4, i], {i, 1, n}]; 
HS[(m_)?Positive, j1_, j2_, j3_, j4_, n_] := HS[m, j1, j2, j3, j4, n] = Sum[(1/i^m)*HS[j1, j2, j3, j4, i], {i, 1, n}]; 
HS[(m_)?Negative, j1_, j2_, j3_, n_] := HS[m, j1, j2, j3, n] = Sum[((-1)^i/i^(-m))*HS[j1, j2, j3, i], {i, 1, n}]; 
HS[(m_)?Positive, j1_, j2_, j3_, n_] := HS[m, j1, j2, j3, n] = Sum[(1/i^m)*HS[j1, j2, j3, i], {i, 1, n}]; 
HS[(m_)?Negative, j1_, j2_, n_] := HS[m, j1, j2, n] = Sum[((-1)^i/i^(-m))*HS[j1, j2, i], {i, 1, n}]; 
HS[(m_)?Positive, j1_, j2_, n_] := HS[m, j1, j2, n] = Sum[(1/i^m)*HS[j1, j2, i], {i, 1, n}]; 
HS[(m_)?Negative, j1_, n_] := HS[m, j1, n] = Sum[((-1)^i/i^(-m))*HS[j1, i], {i, 1, n}]; 
HS[(m_)?Positive, j1_, n_] := HS[m, j1, n] = Sum[(1/i^m)*HS[j1, i], {i, 1, n}]; 
HS[(m_)?Negative, n_] := HS[m, n] = Sum[(-1)^i/i^(-m), {i, 1, n}]; 
HS[(m_)?Positive, n_] := HS[m, n] = Sum[1/i^m, {i, 1, n}]; 


(* Binomial Harmonic Sums *)

BHS[m_, n_] := BHS[m, n] = Sum[(-1)^j*Binomial[n, j]*Binomial[n + j, j]*HS[m, j], {j, 1, n}]; 
BHS[m_, j1_, n_] := BHS[m, j1, n] = Sum[(-1)^j*Binomial[n, j]*Binomial[n + j, j]*HS[m, j1, j], {j, 1, n}]; 
BHS[m_, j1_, j2_, n_] := BHS[m, j1, j2, n] = Sum[(-1)^j*Binomial[n, j]*Binomial[n + j, j]*HS[m, j1, j2, j], {j, 1, n}]; 
BHS[m_, j1_, j2_, j3_, n_] := BHS[m, j1, j2, j3, n] = Sum[(-1)^j*Binomial[n, j]*Binomial[n + j, j]*HS[m, j1, j2, j3, j], {j, 1, n}]; 
BHS[m_, j1_, j2_, j3_, j4_, n_] := BHS[m, j1, j2, j3, j4, n] = Sum[(-1)^j*Binomial[n, j]*Binomial[n + j, j]*HS[m, j1, j2, j3, j4, j], {j, 1, n}]; 
BHS[m_, j1_, j2_, j3_, j4_, j5_, n_] := BHS[m, j1, j2, j3, j4, j5, n] = 
    Sum[(-1)^j*Binomial[n, j]*Binomial[n + j, j]*HS[m, j1, j2, j3, j4, j5, j], {j, 1, n}]; 
BHS[m_, j1_, j2_, j3_, j4_, j5_, j6_, n_] := BHS[m, j1, j2, j3, j4, j5, j6, n] = 
    Sum[(-1)^j*Binomial[n, j]*Binomial[n + j, j]*HS[m, j1, j2, j3, j4, j5, j6, j], {j, 1, n}]; 
BHS[m_, j1_, j2_, j3_, j4_, j5_, j6_, j7_, n_] := BHS[m, j1, j2, j3, j4, j5, j6, j7, n] = 
    Sum[(-1)^j*Binomial[n, j]*Binomial[n + j, j]*HS[m, j1, j2, j3, j4, j5, j6, j7, j], {j, 1, n}]; 
BHS[m_, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, n_] := BHS[m, j1, j2, j3, j4, j5, j6, j7, j8, n] = 
    Sum[(-1)^j*Binomial[n, j]*Binomial[n + j, j]*HS[m, j1, j2, j3, j4, j5, j6, j7, j8, j], {j, 1, n}]; 
BHS[m_, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, j9_, n_] := BHS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, n] = 
    Sum[(-1)^j*Binomial[n, j]*Binomial[n + j, j]*HS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, j], {j, 1, n}]; 
BHS[m_, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, j9_, j10_, n_] := BHS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, n] = 
    Sum[(-1)^j*Binomial[n, j]*Binomial[n + j, j]*HS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j], {j, 1, n}]; 
BHS[m_, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, j9_, j10_, j11_, n_] := BHS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j11, n] = 
    Sum[(-1)^j*Binomial[n, j]*Binomial[n + j, j]*HS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j11, j], {j, 1, n}]; 
BHS[m_, j1_, j2_, j3_, j4_, j5_, j6_, j7_, j8_, j9_, j10_, j11_, j12_, n_] := BHS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j11, j12, n] = 
    Sum[(-1)^j*Binomial[n, j]*Binomial[n + j, j]*HS[m, j1, j2, j3, j4, j5, j6, j7, j8, j9, j10, j11, j12, j], {j, 1, n}]; 


==> anc/Example.m <==
(* Load the definitions of the usual harmonic sums and the binomial harmonic sums *)

Get["DefinitionsUsualHarmonicSumsBinomialHarmonicSums.m"];

(* Full anomalous dimension *)

FullAD = Get["FullADL7CanonicalBasis.m"];

(* Evaluate full AD at M=2 *)

M2=2;

Print["FullAD M=2: ",InputForm[FullAD /. S[i__]:> HS[i,M2]]];

(* Evaluate full AD at M=4 - compare with eq.(3.3) from paper *)

M2=4;

Print["FullAD M=4: ",InputForm[FullAD /. S[i__]:> HS[i,M2]]];

(* All reciprocity-respecting functions *)

RRABARat = Get["ReciprocityRespectingABARationalL7.m"];
RRWrRat = Get["ReciprocityRespectingWrappingRationalL7.m"];
RRZ = Get["ReciprocityRespectingZetasL7.m"];

(* The part of AD, which is generated from the lower orders *)

GRR = Get["GeneratedReciprocityRescpecting.m"];

(* Full AD from RR *)

FullADR = RRABARat + RRWrRat + RRZ + GRR  /. WrEf -> 1 /. ABA -> 1;

(* Evaluate FullADR at M=2 *)

M2=2;

Print["FullADR M=2: ",InputForm[FullADR /. S[i__] :> HS[i, M2] /. BS[i__] :> BHS[i, M2]]];

(* The relation between the binomial harmonic sums and the usual harmonic sums (the rational part of the reciprocity-respecting harmonic sums) *)

BTU=0;
If[Length[FileNames["BinomialToUsualUpWeight13.m"]]==1,BTU=1];

If[BTU==1,
BtoRR = Get["BinomialToUsualUpWeight13.m"];
BtoRRD = Dispatch[BtoRR];
Print["FullADRH M=2: ",InputForm[FullADR /. BtoRRD /. S[i__] :> HS[i, M2]]],
Print["Download file BinomialToUsualUpWeight13.m"]
];

(* The rational part of AD from ABA in the canonical basis of the usual harmonic sums *)

ADABA = Get["ABAADL7RationalCanonicalBasis.m"];

(* Evaluate ADABA at M=2 *)

Print["ADABA M=2: ",InputForm[ADABA /. S[i__] :> HS[i, M2]]];

(* The rational part of AD ABA from RR *)

ADABAR = RRABARat + GRR /. {z3->0,z5->0,z7->0,z9->0,z11->0} /. WrEf -> 0 /. ABA -> 1;

(* Evaluate FullADR at M=2 *)

Print["ADABAR M=2: ",InputForm[ADABAR /. S[i__] :> HS[i, M2] /. BS[i__] :> BHS[i, M2]]];

If[BTU==1,
Print["ADABARH M=2: ",InputForm[ADABAR /. BtoRRD /. S[i__] :> HS[i, M2]]],
Print["Download file BinomialToUsualUpWeight13.m"]
];

(* The relation between the binomial harmonic sums and RR[i_1,i_2,...,i_k] (denoting the rational part of the reciprocity-respecting harmonic sums) *)

BtoRRS = Get["BinomialToReciprocityRespectingUpWeight13.m"];
BtoRRSD = Dispatch[BtoRRS];

(* The number of terms in the expression for the reciprocity-respecting function from ABA (in term of the binomial sums) *) 

Print["Number of terms before expansion: ",Length[RRABARat]];

(* After expansion all subterms *)

Print["Number of terms after expansion: ",Length[RRABARat // Expand]];

(* Translate the result for the rational part of the reciprocity-respecting function from ABA (in term of the binomial sums) into RR sums *)

RRABARatRR = RRABARat /. BtoRRSD;

(* Example of RR sums with the same coefficients - any from this list: *)
(* {613, 647, 1109, 1121, 1125, 1148, 1149, 1150, 1319, 1373, 1376, 1447, 1680, 1689, 1695, 1700, 1720, 1721, 1738, 2173, 2226, 2281} *)

Print["RR sums with the same coefficients: ", RRABARatRR[[613]]];
Quit[];


==> anc/README.txt <==
Download file:

http://thd.pnpi.spb.ru/~velizh/7loop/BinomialToUsualUpWeight13.m

Execute Example.m

Read Example.m for explanation

==> anc/ReciprocityRespectingABARationalL7.m <==
(* Result for the rational part of the reciprocity-respecting function coming from ABA *)
(* The full anomalous dimension coming from ABA is the sum of this result and the expression, *)
(* which is generated from the lower orders, see file GeneratedReciprocityRescpecting.m *)
(* BS[i1,i2,...] are the binomial harmonic sums *)

(
-(
+ 659456*BS[2,2,9]
- 1978368*BS[3,1,9]
+ 2191360*BS[3,2,8]
- 2404352*BS[4,1,8]
+ 2617344*BS[4,2,7]
- 2789376*BS[5,1,7]
+ 2863104*BS[5,2,6]
- 2805760*BS[6,1,6]
+ 2576384*BS[6,2,5]
- 2119680*BS[7,1,5]
+ 1449984*BS[7,2,4]
- 571392*BS[8,1,4]
+ 311296*BS[8,2,3]
+ 872448*BS[1,2,2,8]
- 2617344*BS[1,3,1,8]
+ 2789376*BS[1,3,2,7]
- 2920448*BS[1,4,1,7]
+ 2998272*BS[1,4,2,6]
- 2945024*BS[1,5,1,6]
+ 2797568*BS[1,5,2,5]
- 2406400*BS[1,6,1,5]
+ 1929216*BS[1,6,2,4]
- 1169408*BS[1,7,1,4]
+ 753664*BS[1,7,2,3]
- 184320*BS[1,8,1,3]
+ 102400*BS[1,8,2,2]
+ 2404352*BS[2,2,1,8]
- 3842048*BS[2,2,2,7]
- 294912*(BS[2,2,3,6]
       + BS[2,2,4,5]
       + BS[2,2,5,4]
       + BS[2,2,6,3]
       + BS[2,2,7,2])
+ 449536*BS[2,2,8,1]
+ 3356672*BS[2,3,1,7]
- 3485696*BS[2,3,2,6]
+ 3483648*BS[2,4,1,6]
- 3361792*BS[2,4,2,5]
+ 2984960*BS[2,5,1,5]
- 2451456*BS[2,5,2,4]
+ 1606656*BS[2,6,1,4]
- 1089536*BS[2,6,2,3]
+ 373760*BS[2,7,1,3]
- 224256*BS[2,7,2,2]
+ 21504*BS[2,8,1,2]
- 11264*BS[2,8,2,1]
- 2191360*BS[3,1,1,8]
+ 2545664*BS[3,1,2,7]
+ 884736*(BS[3,1,3,6]
       + BS[3,1,4,5]
       + BS[3,1,5,4]
       + BS[3,1,6,3]
       + BS[3,1,7,2])
- 1352704*BS[3,1,8,1]
+ 2971648*BS[3,2,1,7]
- 4448256*BS[3,2,2,6]
- 972800*(BS[3,2,3,5]
       + BS[3,2,4,4]
       + BS[3,2,5,3]
       + BS[3,2,6,2])
+ 1428480*BS[3,2,7,1]
+ 1220608*BS[3,3,1,6]
- 1163264*BS[3,3,2,5]
- 2576384*BS[4,1,1,7]
+ 2942976*BS[4,1,2,6]
+ 1060864*(BS[4,1,3,5]
       + BS[4,1,4,4]
       + BS[4,1,5,3]
       + BS[4,1,6,2])
- 1479680*BS[4,1,7,1]
+ 3188736*BS[4,2,1,6]
- 4710400*BS[4,2,2,5]
- 1140736*(BS[4,2,3,4]
       + BS[4,2,4,3]
       + BS[4,2,5,2])
+ 1526784*BS[4,2,6,1]
+ 1017856*(BS[3,4,1,5]
       + BS[4,3,1,5])
- 773120*(BS[3,4,2,4]
       + BS[4,3,2,4])
- 2732032*BS[5,1,1,6]
+ 3115008*BS[5,1,2,5]
+ 1199104*(BS[5,1,3,4]
       + BS[5,1,4,3]
       + BS[5,1,5,2])
- 1513472*BS[5,1,6,1]
+ 2828288*BS[5,2,1,5]
- 4145152*BS[5,2,2,4]
- 1225728*(BS[5,2,3,3]
       + BS[5,2,4,2])
+ 1492992*BS[5,2,5,1]
+ 433152*(BS[3,5,1,4]
       + BS[4,4,1,4]
       + BS[5,3,1,4])
- 260096*(BS[3,5,2,3]
       + BS[4,4,2,3]
       + BS[5,3,2,3])
- 2349056*BS[6,1,1,5]
+ 2736128*BS[6,1,2,4]
+ 1188864*(BS[6,1,3,3]
       + BS[6,1,4,2])
- 1370112*BS[6,1,5,1]
+ 1609728*BS[6,2,1,4]
- 2710528*BS[6,2,2,3]
- 1088512*BS[6,2,3,2]
+ 1239040*BS[6,2,4,1]
+ 45056*(BS[3,6,1,3]
       + BS[4,5,1,3]
       + BS[5,4,1,3]
       + BS[6,3,1,3])
- 24576*(BS[3,6,2,2]
       + BS[4,5,2,2]
       + BS[5,4,2,2]
       + BS[6,3,2,2])
- 1241088*BS[7,1,1,4]
+ 1625088*BS[7,1,2,3]
+ 882688*BS[7,1,3,2]
- 975872*BS[7,1,4,1]
+ 486400*BS[7,2,1,3]
- 1136640*BS[7,2,2,2]
+ 666624*BS[7,2,3,1]
- 260096*BS[8,1,1,3]
+ 363520*BS[8,1,2,2]
- 246784*BS[8,1,3,1]
+ 52224*BS[8,2,1,2]
+ 60416*BS[8,2,2,1]
+ 1042432*BS[1,1,2,2,7]
+ 2048*BS[1,1,2,8,1]
- 3135488*BS[1,1,3,1,7]
+ 3194880*BS[1,1,3,2,6]
- 3123200*BS[1,1,4,1,6]
+ 3010560*BS[1,1,4,2,5]
- 2646016*BS[1,1,5,1,5]
+ 2281472*BS[1,1,5,2,4]
- 1585152*BS[1,1,6,1,4]
+ 1155072*BS[1,1,6,2,3]
- 477184*BS[1,1,7,1,3]
+ 301056*BS[1,1,7,2,2]
- 43008*BS[1,1,8,1,2]
+ 22528*BS[1,1,8,2,1]
+ 2959360*BS[1,2,2,1,7]
- 4538368*BS[1,2,2,2,6]
- 381952*(BS[1,2,2,3,5]
       + BS[1,2,2,4,4]
       + BS[1,2,2,5,3]
       + BS[1,2,2,6,2])
+ 515072*BS[1,2,2,7,1]
+ 3698688*BS[1,2,3,1,6]
- 3616768*BS[1,2,3,2,5]
+ 3271680*BS[1,2,4,1,5]
- 2876416*BS[1,2,4,2,4]
+ 2120704*BS[1,2,5,1,4]
- 1593344*BS[1,2,5,2,3]
+ 759808*BS[1,2,6,1,3]
- 495616*BS[1,2,6,2,2]
- 1024*(BS[1,2,3,6,1]
       + BS[1,2,4,5,1]
       + BS[1,2,5,4,1]
       + BS[1,2,6,3,1])
+ 105472*BS[1,2,7,1,2]
- 66560*BS[1,2,7,2,1]
+ 10240*BS[1,2,8,1,1]
- 2748416*BS[1,3,1,1,7]
+ 3143680*BS[1,3,1,2,6]
+ 1149952*(BS[1,3,1,3,5]
       + BS[1,3,1,4,4]
       + BS[1,3,1,5,3]
       + BS[1,3,1,6,2])
- 1586176*BS[1,3,1,7,1]
+ 3352576*BS[1,3,2,1,6]
- 4999168*BS[1,3,2,2,5]
- 1215488*(BS[1,3,2,3,4]
       + BS[1,3,2,4,3]
       + BS[1,3,2,5,2])
+ 1627136*BS[1,3,2,6,1]
+ 1129472*BS[1,3,3,1,5]
- 960512*BS[1,3,3,2,4]
- 2867200*BS[1,4,1,1,6]
+ 3268608*BS[1,4,1,2,5]
+ 1259520*(BS[1,4,1,3,4]
       + BS[1,4,1,4,3]
       + BS[1,4,1,5,2])
- 1607680*BS[1,4,1,6,1]
+ 3067904*BS[1,4,2,1,5]
- 4577280*BS[1,4,2,2,4]
- 1284096*(BS[1,4,2,3,3]
       + BS[1,4,2,4,2])
+ 1597440*BS[1,4,2,5,1]
+ 671744*(BS[1,3,4,1,4]
       + BS[1,4,3,1,4])
- 467968*(BS[1,3,4,2,3]
       + BS[1,4,3,2,3])
- 2553856*BS[1,5,1,1,5]
+ 2957312*BS[1,5,1,2,4]
+ 1245184*(BS[1,5,1,3,3]
       + BS[1,5,1,4,2])
- 1480704*BS[1,5,1,5,1]
+ 2088960*BS[1,5,2,1,4]
- 3333120*BS[1,5,2,2,3]
- 1179648*BS[1,5,2,3,2]
+ 1381376*BS[1,5,2,4,1]
+ 181248*(BS[1,3,5,1,3]
       + BS[1,4,4,1,3]
       + BS[1,5,3,1,3])
- 108544*(BS[1,3,5,2,2]
       + BS[1,4,4,2,2]
       + BS[1,5,3,2,2])
- 1646592*BS[1,6,1,1,4]
+ 2046976*BS[1,6,1,2,3]
+ 1002496*BS[1,6,1,3,2]
- 1137664*BS[1,6,1,4,1]
+ 871424*BS[1,6,2,1,3]
- 1747968*BS[1,6,2,2,2]
+ 894976*BS[1,6,2,3,1]
+ 13312*(BS[1,3,6,1,2]
       + BS[1,4,5,1,2]
       + BS[1,5,4,1,2]
       + BS[1,6,3,1,2])
- 7168*(BS[1,3,6,2,1]
       + BS[1,4,5,2,1]
       + BS[1,5,4,2,1]
       + BS[1,6,3,2,1])
- 600064*BS[1,7,1,1,3]
+ 842752*BS[1,7,1,2,2]
- 508928*BS[1,7,1,3,1]
+ 191488*BS[1,7,2,1,2]
+ 64512*BS[1,7,2,2,1]
- 81920*BS[1,8,1,1,2]
+ 30720*BS[1,8,1,2,1]
+ 30720*BS[1,8,2,1,1]
- 2048*(BS[1,2,1,2,7]
       + BS[2,1,1,2,7])
+ 2048*(BS[1,2,1,8,1]
       + BS[2,1,1,8,1])
- 2048*BS[2,1,2,1,7]
- 468992*BS[2,1,2,2,6]
+ 1024*(BS[2,1,2,3,5]
       + BS[2,1,2,4,4]
       + BS[2,1,2,5,3]
       + BS[2,1,2,6,2])
- 10240*BS[2,1,2,7,1]
+ 1435648*BS[2,1,3,1,6]
- 1418240*BS[2,1,3,2,5]
+ 1304576*BS[2,1,4,1,5]
- 1198080*BS[2,1,4,2,4]
+ 947200*BS[2,1,5,1,4]
- 763904*BS[2,1,5,2,3]
+ 431104*BS[2,1,6,1,3]
- 295936*BS[2,1,6,2,2]
- 1024*(BS[2,1,3,6,1]
       + BS[2,1,4,5,1]
       + BS[2,1,5,4,1]
       + BS[2,1,6,3,1])
+ 83968*BS[2,1,7,1,2]
- 55296*BS[2,1,7,2,1]
+ 10240*BS[2,1,8,1,1]
+ 2574336*BS[2,2,1,1,7]
- 2934784*BS[2,2,1,2,6]
- 1059840*(BS[2,2,1,3,5]
       + BS[2,2,1,4,4]
       + BS[2,2,1,5,3]
       + BS[2,2,1,6,2])
+ 1494016*BS[2,2,1,7,1]
- 5144576*BS[2,2,2,1,6]
+ 8060416*BS[2,2,2,2,5]
+ 1672704*(BS[2,2,2,3,4]
       + BS[2,2,2,4,3]
       + BS[2,2,2,5,2])
- 2236416*BS[2,2,2,6,1]
- 2911744*BS[2,2,3,1,5]
+ 2783744*BS[2,2,3,2,4]
- 2017792*BS[2,2,4,1,4]
+ 1716224*BS[2,2,4,2,3]
+ 130560*(BS[2,2,3,3,3]
       + BS[2,2,3,4,2]
       + BS[2,2,4,3,2])
- 773120*BS[2,2,5,1,3]
+ 644608*BS[2,2,5,2,2]
- 180736*(BS[2,2,3,5,1]
       + BS[2,2,4,4,1]
       + BS[2,2,5,3,1])
- 16384*BS[2,2,6,1,2]
- 538624*BS[2,2,6,2,1]
+ 584704*BS[2,2,7,1,1]
+ 3354624*BS[2,3,1,1,6]
- 3824128*BS[2,3,1,2,5]
- 1452544*(BS[2,3,1,3,4]
       + BS[2,3,1,4,3]
       + BS[2,3,1,5,2])
+ 1855488*BS[2,3,1,6,1]
- 3700224*BS[2,3,2,1,5]
+ 5490176*BS[2,3,2,2,4]
+ 1498112*(BS[2,3,2,3,3]
       + BS[2,3,2,4,2])
- 1853440*BS[2,3,2,5,1]
- 881152*BS[2,3,3,1,4]
+ 640512*BS[2,3,3,2,3]
+ 3106816*BS[2,4,1,1,5]
- 3579392*BS[2,4,1,2,4]
- 1480192*(BS[2,4,1,3,3]
       + BS[2,4,1,4,2])
+ 1743872*BS[2,4,1,5,1]
- 2669056*BS[2,4,2,1,4]
+ 4178432*BS[2,4,2,2,3]
+ 1423360*BS[2,4,2,3,2]
- 1647616*BS[2,4,2,4,1]
- 299520*(BS[2,3,4,1,3]
       + BS[2,4,3,1,3])
+ 189952*(BS[2,3,4,2,2]
       + BS[2,4,3,2,2])
+ 512*(BS[2,3,3,4,1]
       + BS[2,3,4,3,1]
       + BS[2,4,3,3,1])
+ 2140160*BS[2,5,1,1,4]
- 2610176*BS[2,5,1,2,3]
- 1248768*BS[2,5,1,3,2]
+ 1396224*BS[2,5,1,4,1]
- 1248256*BS[2,5,2,1,3]
+ 2337792*BS[2,5,2,2,2]
- 1126400*BS[2,5,2,3,1]
- 40448*(BS[2,3,5,1,2]
       + BS[2,4,4,1,2]
       + BS[2,5,3,1,2])
+ 25088*(BS[2,3,5,2,1]
       + BS[2,4,4,2,1]
       + BS[2,5,3,2,1])
+ 890880*BS[2,6,1,1,3]
- 1190400*BS[2,6,1,2,2]
+ 692736*BS[2,6,1,3,1]
- 325120*BS[2,6,2,1,2]
- 31232*BS[2,6,2,2,1]
- 4096*(BS[2,3,6,1,1]
       + BS[2,4,5,1,1]
       + BS[2,5,4,1,1]
       + BS[2,6,3,1,1])
+ 171008*BS[2,7,1,1,2]
- 75776*BS[2,7,1,2,1]
- 87040*BS[2,7,2,1,1]
+ 22528*BS[2,8,1,1,1]
- 2406400*BS[3,1,1,1,7]
+ 2746368*BS[3,1,1,2,6]
+ 972800*(BS[3,1,1,3,5]
       + BS[3,1,1,4,4]
       + BS[3,1,1,5,3]
       + BS[3,1,1,6,2])
- 1403904*BS[3,1,1,7,1]
+ 1085440*BS[3,1,2,1,6]
- 2192896*BS[3,1,2,2,5]
- 1122816*(BS[3,1,2,3,4]
       + BS[3,1,2,4,3]
       + BS[3,1,2,5,2])
+ 1580032*BS[3,1,2,6,1]
- 821760*BS[3,1,3,1,5]
+ 304640*BS[3,1,3,2,4]
- 830976*BS[3,1,4,1,4]
+ 296960*BS[3,1,4,2,3]
- 393728*(BS[3,1,3,3,3]
       + BS[3,1,3,4,2]
       + BS[3,1,4,3,2])
- 795648*BS[3,1,5,1,3]
+ 197120*BS[3,1,5,2,2]
+ 566784*(BS[3,1,3,5,1]
       + BS[3,1,4,4,1]
       + BS[3,1,5,3,1])
- 620544*BS[3,1,6,1,2]
+ 2091008*BS[3,1,6,2,1]
- 1893376*BS[3,1,7,1,1]
+ 3053568*BS[3,2,1,1,6]
- 3466752*BS[3,2,1,2,5]
- 1290752*(BS[3,2,1,3,4]
       + BS[3,2,1,4,3]
       + BS[3,2,1,5,2])
+ 1678336*BS[3,2,1,6,1]
- 2455040*BS[3,2,2,1,5]
+ 4645888*BS[3,2,2,2,4]
+ 1929216*(BS[3,2,2,3,3]
       + BS[3,2,2,4,2])
- 2477568*BS[3,2,2,5,1]
+ 472064*BS[3,2,3,1,4]
- 8704*BS[3,2,3,2,3]
+ 429056*BS[3,2,3,3,2]
+ 702976*BS[3,2,4,1,3]
- 100352*BS[3,2,4,2,2]
- 593920*(BS[3,2,3,4,1]
       + BS[3,2,4,3,1])
+ 619008*BS[3,2,5,1,2]
- 2167296*BS[3,2,5,2,1]
+ 1972224*BS[3,2,6,1,1]
+ 1075200*BS[3,3,1,1,5]
- 1241088*BS[3,3,1,2,4]
- 519680*(BS[3,3,1,3,3]
       + BS[3,3,1,4,2])
+ 589312*BS[3,3,1,5,1]
- 850944*BS[3,3,2,1,4]
+ 1352192*BS[3,3,2,2,3]
+ 495104*BS[3,3,2,3,2]
- 548352*BS[3,3,2,4,1]
- 57856*BS[3,3,3,1,3]
+ 33792*BS[3,3,3,2,2]
- 2607104*BS[4,1,1,1,6]
+ 2963456*BS[4,1,1,2,5]
+ 1119232*(BS[4,1,1,3,4]
       + BS[4,1,1,4,3]
       + BS[4,1,1,5,2])
- 1466368*BS[4,1,1,6,1]
+ 1081344*BS[4,1,2,1,5]
- 2343424*BS[4,1,2,2,4]
- 1274880*(BS[4,1,2,3,3]
       + BS[4,1,2,4,2])
+ 1645056*BS[4,1,2,5,1]
- 851456*BS[4,1,3,1,4]
+ 210432*BS[4,1,3,2,3]
- 464384*BS[4,1,3,3,2]
- 780800*BS[4,1,4,1,3]
+ 97280*BS[4,1,4,2,2]
+ 610816*(BS[4,1,3,4,1]
       + BS[4,1,4,3,1])
- 614400*BS[4,1,5,1,2]
+ 2211840*BS[4,1,5,2,1]
- 2014208*BS[4,1,6,1,1]
+ 2891776*BS[4,2,1,1,5]
- 3321344*BS[4,2,1,2,4]
- 1359872*(BS[4,2,1,3,3]
       + BS[4,2,1,4,2])
+ 1611264*BS[4,2,1,5,1]
- 1778176*BS[4,2,2,1,4]
+ 4000256*BS[4,2,2,2,3]
+ 2016768*BS[4,2,2,3,2]
- 2392064*BS[4,2,2,4,1]
+ 688640*BS[4,2,3,1,3]
- 5632*BS[4,2,3,2,2]
- 631808*BS[4,2,3,3,1]
+ 610304*BS[4,2,4,1,2]
- 2245120*BS[4,2,4,2,1]
+ 2050048*BS[4,2,5,1,1]
+ 677888*(BS[3,4,1,1,4]
       + BS[4,3,1,1,4])
- 845824*(BS[3,4,1,2,3]
       + BS[4,3,1,2,3])
- 429568*(BS[3,4,1,3,2]
       + BS[4,3,1,3,2])
+ 455680*(BS[3,4,1,4,1]
       + BS[4,3,1,4,1])
- 332800*(BS[3,4,2,1,3]
       + BS[4,3,2,1,3])
+ 674304*(BS[3,4,2,2,2]
       + BS[4,3,2,2,2])
- 339456*(BS[3,4,2,3,1]
       + BS[4,3,2,3,1])
- 3584*(BS[3,3,4,1,2]
       + BS[3,4,3,1,2]
       + BS[4,3,3,1,2])
+ 2048*(BS[3,3,4,2,1]
       + BS[3,4,3,2,1]
       + BS[4,3,3,2,1])
- 2416640*BS[5,1,1,1,5]
+ 2790400*BS[5,1,1,2,4]
+ 1162240*(BS[5,1,1,3,3]
       + BS[5,1,1,4,2])
- 1390592*BS[5,1,1,5,1]
+ 874496*BS[5,1,2,1,4]
- 2230272*BS[5,1,2,2,3]
- 1326592*BS[5,1,2,3,2]
+ 1575424*BS[5,1,2,4,1]
- 757760*BS[5,1,3,1,3]
+ 13824*BS[5,1,3,2,2]
+ 626176*BS[5,1,3,3,1]
- 593920*BS[5,1,4,1,2]
+ 2203648*BS[5,1,4,2,1]
- 2008064*BS[5,1,5,1,1]
+ 2051072*BS[5,2,1,1,4]
- 2496512*BS[5,2,1,2,3]
- 1189376*BS[5,2,1,3,2]
+ 1321472*BS[5,2,1,4,1]
- 795648*BS[5,2,2,1,3]
+ 2817024*BS[5,2,2,2,2]
- 1952768*BS[5,2,2,3,1]
+ 590336*BS[5,2,3,1,2]
- 2190848*BS[5,2,3,2,1]
+ 1987584*BS[5,2,4,1,1]
+ 218112*(BS[3,5,1,1,3]
       + BS[4,4,1,1,3]
       + BS[5,3,1,1,3])
- 297472*(BS[3,5,1,2,2]
       + BS[4,4,1,2,2]
       + BS[5,3,1,2,2])
+ 172544*(BS[3,5,1,3,1]
       + BS[4,4,1,3,1]
       + BS[5,3,1,3,1])
- 61952*(BS[3,5,2,1,2]
       + BS[4,4,2,1,2]
       + BS[5,3,2,1,2])
- 22016*(BS[3,5,2,2,1]
       + BS[4,4,2,2,1]
       + BS[5,3,2,2,1])
- 1640448*BS[6,1,1,1,4]
+ 2024448*BS[6,1,1,2,3]
+ 983040*BS[6,1,1,3,2]
- 1106944*BS[6,1,1,4,1]
+ 477184*BS[6,1,2,1,3]
- 1720320*BS[6,1,2,2,2]
+ 1269760*BS[6,1,2,3,1]
- 565248*BS[6,1,3,1,2]
+ 2054144*BS[6,1,3,2,1]
- 1842176*BS[6,1,4,1,1]
+ 918528*BS[6,2,1,1,3]
- 1214464*BS[6,2,1,2,2]
+ 697344*BS[6,2,1,3,1]
- 146432*BS[6,2,2,1,2]
- 1817600*BS[6,2,2,2,1]
+ 1772544*BS[6,2,3,1,1]
+ 20480*(BS[3,6,1,1,2]
       + BS[4,5,1,1,2]
       + BS[5,4,1,1,2]
       + BS[6,3,1,1,2])
- 8192*(BS[3,6,1,2,1]
       + BS[4,5,1,2,1]
       + BS[5,4,1,2,1]
       + BS[6,3,1,2,1])
- 8192*(BS[3,6,2,1,1]
       + BS[4,5,2,1,1]
       + BS[5,4,2,1,1]
       + BS[6,3,2,1,1])
- 651264*BS[7,1,1,1,3]
+ 902144*BS[7,1,1,2,2]
- 556032*BS[7,1,1,3,1]
+ 159744*BS[7,1,2,1,2]
+ 1004544*BS[7,1,2,2,1]
- 1522688*BS[7,1,3,1,1]
+ 211968*BS[7,2,1,1,2]
- 81920*BS[7,2,1,2,1]
+ 398336*BS[7,2,2,1,1]
- 104448*BS[8,1,1,1,2]
+ 32768*(BS[8,1,1,2,1]
       + BS[8,1,2,1,1])
+ 32768*BS[8,2,1,1,1]
+ 4096*BS[1,1,1,1,2,7]
- 4096*BS[1,1,1,1,8,1]
+ 1091584*BS[1,1,1,2,2,6]
- 2048*(BS[1,1,1,2,3,5]
       + BS[1,1,1,2,4,4]
       + BS[1,1,1,2,5,3]
       + BS[1,1,1,2,6,2])
+ 16384*BS[1,1,1,2,7,1]
- 3315712*BS[1,1,1,3,1,6]
+ 3211264*BS[1,1,1,3,2,5]
- 2854912*BS[1,1,1,4,1,5]
+ 2551808*BS[1,1,1,4,2,4]
- 1892352*BS[1,1,1,5,1,4]
+ 1480704*BS[1,1,1,5,2,3]
- 747520*BS[1,1,1,6,1,3]
+ 516096*BS[1,1,1,6,2,2]
+ 2048*(BS[1,1,1,3,6,1]
       + BS[1,1,1,4,5,1]
       + BS[1,1,1,5,4,1]
       + BS[1,1,1,6,3,1])
- 131072*BS[1,1,1,7,1,2]
+ 90112*BS[1,1,1,7,2,1]
- 20480*BS[1,1,1,8,1,1]
+ 3244032*BS[1,1,2,2,1,6]
- 4768768*BS[1,1,2,2,2,5]
- 440320*(BS[1,1,2,2,3,4]
       + BS[1,1,2,2,4,3]
       + BS[1,1,2,2,5,2])
+ 522240*BS[1,1,2,2,6,1]
+ 3523584*BS[1,1,2,3,1,5]
- 3203072*BS[1,1,2,3,2,4]
+ 2501632*BS[1,1,2,4,1,4]
- 2015232*BS[1,1,2,4,2,3]
+ 1024*(BS[1,1,2,3,3,3]
       + BS[1,1,2,3,4,2]
       + BS[1,1,2,4,3,2])
+ 1134592*BS[1,1,2,5,1,3]
- 794624*BS[1,1,2,5,2,2]
- 10240*(BS[1,1,2,3,5,1]
       + BS[1,1,2,4,4,1]
       + BS[1,1,2,5,3,1])
+ 245760*BS[1,1,2,6,1,2]
- 180224*BS[1,1,2,6,2,1]
+ 55296*BS[1,1,2,7,1,1]
- 3063808*BS[1,1,3,1,1,6]
+ 3490816*BS[1,1,3,1,2,5]
+ 1349632*(BS[1,1,3,1,3,4]
       + BS[1,1,3,1,4,3]
       + BS[1,1,3,1,5,2])
- 1714176*BS[1,1,3,1,6,1]
+ 3306496*BS[1,1,3,2,1,5]
- 4983808*BS[1,1,3,2,2,4]
- 1366016*(BS[1,1,3,2,3,3]
       + BS[1,1,3,2,4,2])
+ 1703936*BS[1,1,3,2,5,1]
+ 845824*BS[1,1,3,3,1,4]
- 650240*BS[1,1,3,3,2,3]
- 2758656*BS[1,1,4,1,1,5]
+ 3181568*BS[1,1,4,1,2,4]
+ 1318912*(BS[1,1,4,1,3,3]
       + BS[1,1,4,1,4,2])
- 1591296*BS[1,1,4,1,5,1]
+ 2452480*BS[1,1,4,2,1,4]
- 3856384*BS[1,1,4,2,2,3]
- 1265664*BS[1,1,4,2,3,2]
+ 1510400*BS[1,1,4,2,4,1]
+ 336896*(BS[1,1,3,4,1,3]
       + BS[1,1,4,3,1,3])
- 225280*(BS[1,1,3,4,2,2]
       + BS[1,1,4,3,2,2])
- 1024*(BS[1,1,3,3,4,1]
       + BS[1,1,3,4,3,1]
       + BS[1,1,4,3,3,1])
- 1949696*BS[1,1,5,1,1,4]
+ 2367488*BS[1,1,5,1,2,3]
+ 1097728*BS[1,1,5,1,3,2]
- 1280000*BS[1,1,5,1,4,1]
+ 1241088*BS[1,1,5,2,1,3]
- 2291712*BS[1,1,5,2,2,2]
+ 1080320*BS[1,1,5,2,3,1]
+ 59392*(BS[1,1,3,5,1,2]
       + BS[1,1,4,4,1,2]
       + BS[1,1,5,3,1,2])
- 37888*(BS[1,1,3,5,2,1]
       + BS[1,1,4,4,2,1]
       + BS[1,1,5,3,2,1])
- 907264*BS[1,1,6,1,1,3]
+ 1227776*BS[1,1,6,1,2,2]
- 716800*BS[1,1,6,1,3,1]
+ 373760*BS[1,1,6,2,1,2]
- 2048*BS[1,1,6,2,2,1]
+ 8192*(BS[1,1,3,6,1,1]
       + BS[1,1,4,5,1,1]
       + BS[1,1,5,4,1,1]
       + BS[1,1,6,3,1,1])
- 219136*BS[1,1,7,1,1,2]
+ 102400*BS[1,1,7,1,2,1]
+ 124928*BS[1,1,7,2,1,1]
- 45056*BS[1,1,8,1,1,1]
+ 2897920*BS[1,2,2,1,1,6]
- 3299328*BS[1,2,2,1,2,5]
- 1273856*(BS[1,2,2,1,3,4]
       + BS[1,2,2,1,4,3]
       + BS[1,2,2,1,5,2])
+ 1634304*BS[1,2,2,1,6,1]
- 5229568*BS[1,2,2,2,1,5]
+ 8182272*BS[1,2,2,2,2,4]
+ 1928704*(BS[1,2,2,2,3,3]
       + BS[1,2,2,2,4,2])
- 2343424*BS[1,2,2,2,5,1]
- 2363904*BS[1,2,2,3,1,4]
+ 2171392*BS[1,2,2,3,2,3]
+ 161280*BS[1,2,2,3,3,2]
- 1184256*BS[1,2,2,4,1,3]
+ 1017856*BS[1,2,2,4,2,2]
- 184320*(BS[1,2,2,3,4,1]
       + BS[1,2,2,4,3,1])
- 197632*BS[1,2,2,5,1,2]
- 445440*BS[1,2,2,5,2,1]
+ 572416*BS[1,2,2,6,1,1]
+ 3353600*BS[1,2,3,1,1,5]
- 3851776*BS[1,2,3,1,2,4]
- 1569280*(BS[1,2,3,1,3,3]
       + BS[1,2,3,1,4,2])
+ 1870336*BS[1,2,3,1,5,1]
- 3111424*BS[1,2,3,2,1,4]
+ 4815872*BS[1,2,3,2,2,3]
+ 1525760*BS[1,2,3,2,3,2]
- 1788416*BS[1,2,3,2,4,1]
- 500736*BS[1,2,3,3,1,3]
+ 345088*BS[1,2,3,3,2,2]
+ 6144*BS[1,2,3,3,3,1]
+ 2515968*BS[1,2,4,1,1,4]
- 3004416*BS[1,2,4,1,2,3]
- 1363456*BS[1,2,4,1,3,2]
+ 1559552*BS[1,2,4,1,4,1]
- 1721344*BS[1,2,4,2,1,3]
+ 3024896*BS[1,2,4,2,2,2]
- 1336832*BS[1,2,4,2,3,1]
- 113664*(BS[1,2,3,4,1,2]
       + BS[1,2,4,3,1,2])
+ 81920*(BS[1,2,3,4,2,1]
       + BS[1,2,4,3,2,1])
+ 1287168*BS[1,2,5,1,1,3]
- 1681408*BS[1,2,5,1,2,2]
+ 943104*BS[1,2,5,1,3,1]
- 583680*BS[1,2,5,2,1,2]
+ 81920*BS[1,2,5,2,2,1]
- 28672*(BS[1,2,3,5,1,1]
       + BS[1,2,4,4,1,1]
       + BS[1,2,5,3,1,1])
+ 369664*BS[1,2,6,1,1,2]
- 169984*BS[1,2,6,1,2,1]
- 235520*BS[1,2,6,2,1,1]
+ 106496*BS[1,2,7,1,1,1]
- 2713600*BS[1,3,1,1,1,6]
+ 3099648*BS[1,3,1,1,2,5]
+ 1193984*(BS[1,3,1,1,3,4]
       + BS[1,3,1,1,4,3]
       + BS[1,3,1,1,5,2])
- 1566720*BS[1,3,1,1,6,1]
+ 1105920*BS[1,3,1,2,1,5]
- 2468352*BS[1,3,1,2,2,4]
- 1360384*(BS[1,3,1,2,3,3]
       + BS[1,3,1,2,4,2])
+ 1753600*BS[1,3,1,2,5,1]
- 867840*BS[1,3,1,3,1,4]
+ 178688*BS[1,3,1,3,2,3]
- 502272*BS[1,3,1,3,3,2]
- 800256*BS[1,3,1,4,1,3]
+ 72704*BS[1,3,1,4,2,2]
+ 653312*(BS[1,3,1,3,4,1]
       + BS[1,3,1,4,3,1])
- 645120*BS[1,3,1,5,1,2]
+ 2348032*BS[1,3,1,5,2,1]
- 2141184*BS[1,3,1,6,1,1]
+ 3044352*BS[1,3,2,1,1,5]
- 3499520*BS[1,3,2,1,2,4]
- 1428992*(BS[1,3,2,1,3,3]
       + BS[1,3,2,1,4,2])
+ 1723904*BS[1,3,2,1,5,1]
- 2046464*BS[1,3,2,2,1,4]
+ 4459520*BS[1,3,2,2,2,3]
+ 2135552*BS[1,3,2,2,3,2]
- 2562048*BS[1,3,2,2,4,1]
+ 599040*BS[1,3,2,3,1,3]
+ 84480*BS[1,3,2,3,2,2]
- 668160*BS[1,3,2,3,3,1]
+ 616960*BS[1,3,2,4,1,2]
- 2366976*BS[1,3,2,4,2,1]
+ 2174976*BS[1,3,2,5,1,1]
+ 840704*BS[1,3,3,1,1,4]
- 1014784*BS[1,3,3,1,2,3]
- 474112*BS[1,3,3,1,3,2]
+ 517632*BS[1,3,3,1,4,1]
- 522240*BS[1,3,3,2,1,3]
+ 949760*BS[1,3,3,2,2,2]
- 428544*BS[1,3,3,2,3,1]
- 20992*BS[1,3,3,3,1,2]
+ 13312*BS[1,3,3,3,2,1]
- 2547712*BS[1,4,1,1,1,5]
+ 2945024*BS[1,4,1,1,2,4]
+ 1220608*(BS[1,4,1,1,3,3]
       + BS[1,4,1,1,4,2])
- 1490944*BS[1,4,1,1,5,1]
+ 935936*BS[1,4,1,2,1,4]
- 2364928*BS[1,4,1,2,2,3]
- 1391104*BS[1,4,1,2,3,2]
+ 1680384*BS[1,4,1,2,4,1]
- 775680*BS[1,4,1,3,1,3]
+ 8704*BS[1,4,1,3,2,2]
+ 658432*BS[1,4,1,3,3,1]
- 632320*BS[1,4,1,4,1,2]
+ 2348544*BS[1,4,1,4,2,1]
- 2143232*BS[1,4,1,5,1,1]
+ 2353152*BS[1,4,2,1,1,4]
- 2819584*BS[1,4,2,1,2,3]
- 1286656*BS[1,4,2,1,3,2]
+ 1464320*BS[1,4,2,1,4,1]
- 1120768*BS[1,4,2,2,1,3]
+ 3346944*BS[1,4,2,2,2,2]
- 2189824*BS[1,4,2,2,3,1]
+ 598528*BS[1,4,2,3,1,2]
- 2319360*BS[1,4,2,3,2,1]
+ 2125824*BS[1,4,2,4,1,1]
+ 385024*(BS[1,3,4,1,1,3]
       + BS[1,4,3,1,1,3])
- 510464*(BS[1,3,4,1,2,2]
       + BS[1,4,3,1,2,2])
+ 280576*(BS[1,3,4,1,3,1]
       + BS[1,4,3,1,3,1])
- 151040*(BS[1,3,4,2,1,2]
       + BS[1,4,3,2,1,2])
+ 5120*(BS[1,3,4,2,2,1]
       + BS[1,4,3,2,2,1])
- 3072*(BS[1,3,3,4,1,1]
       + BS[1,3,4,3,1,1]
       + BS[1,4,3,3,1,1])
- 1902592*BS[1,5,1,1,1,4]
+ 2304000*BS[1,5,1,1,2,3]
+ 1068032*BS[1,5,1,1,3,2]
- 1236992*BS[1,5,1,1,4,1]
+ 591872*BS[1,5,1,2,1,3]
- 1924096*BS[1,5,1,2,2,2]
+ 1416192*BS[1,5,1,2,3,1]
- 599040*BS[1,5,1,3,1,2]
+ 2198528*BS[1,5,1,3,2,1]
- 1990656*BS[1,5,1,4,1,1]
+ 1282048*BS[1,5,2,1,1,3]
- 1667072*BS[1,5,2,1,2,2]
+ 929792*BS[1,5,2,1,3,1]
- 338944*BS[1,5,2,2,1,2]
- 1911808*BS[1,5,2,2,2,1]
+ 1911808*BS[1,5,2,3,1,1]
+ 86016*(BS[1,3,5,1,1,2]
       + BS[1,4,4,1,1,2]
       + BS[1,5,3,1,1,2])
- 38912*(BS[1,3,5,1,2,1]
       + BS[1,4,4,1,2,1]
       + BS[1,5,3,1,2,1])
- 46080*(BS[1,3,5,2,1,1]
       + BS[1,4,4,2,1,1]
       + BS[1,5,3,2,1,1])
- 966656*BS[1,6,1,1,1,3]
+ 1289216*BS[1,6,1,1,2,2]
- 751616*BS[1,6,1,1,3,1]
+ 244736*BS[1,6,1,2,1,2]
+ 1123328*BS[1,6,1,2,2,1]
- 1662976*BS[1,6,1,3,1,1]
+ 422912*BS[1,6,2,1,1,2]
- 181248*BS[1,6,2,1,2,1]
+ 292864*BS[1,6,2,2,1,1]
+ 14336*(BS[1,3,6,1,1,1]
       + BS[1,4,5,1,1,1]
       + BS[1,5,4,1,1,1]
       + BS[1,6,3,1,1,1])
- 272384*BS[1,7,1,1,1,2]
+ 112640*(BS[1,7,1,1,2,1]
       + BS[1,7,1,2,1,1])
+ 143360*BS[1,7,2,1,1,1]
- 61440*BS[1,8,1,1,1,1]
+ 4096*(BS[1,1,1,2,1,7]
       + BS[1,1,2,1,1,7]
       + BS[1,2,1,1,1,7]
       + BS[2,1,1,1,1,7])
- 10240*(BS[1,1,2,1,2,6]
       + BS[1,2,1,1,2,6]
       + BS[2,1,1,1,2,6])
- 2048*(BS[1,1,2,1,3,5]
       + BS[1,1,2,1,4,4]
       + BS[1,1,2,1,5,3]
       + BS[1,1,2,1,6,2]
       + BS[1,2,1,1,3,5]
       + BS[1,2,1,1,4,4]
       + BS[1,2,1,1,5,3]
       + BS[1,2,1,1,6,2]
       + BS[2,1,1,1,3,5]
       + BS[2,1,1,1,4,4]
       + BS[2,1,1,1,5,3]
       + BS[2,1,1,1,6,2])
+ 14336*(BS[1,1,2,1,7,1]
       + BS[1,2,1,1,7,1]
       + BS[2,1,1,1,7,1])
- 437248*(BS[1,2,1,2,2,5]
       + BS[2,1,1,2,2,5])
+ 7168*(BS[1,2,1,2,3,4]
       + BS[1,2,1,2,4,3]
       + BS[1,2,1,2,5,2]
       + BS[2,1,1,2,3,4]
       + BS[2,1,1,2,4,3]
       + BS[2,1,1,2,5,2])
- 34816*(BS[1,2,1,2,6,1]
       + BS[2,1,1,2,6,1])
+ 1381376*(BS[1,2,1,3,1,5]
       + BS[2,1,1,3,1,5])
- 1287168*(BS[1,2,1,3,2,4]
       + BS[2,1,1,3,2,4])
+ 1052672*(BS[1,2,1,4,1,4]
       + BS[2,1,1,4,1,4])
- 889856*(BS[1,2,1,4,2,3]
       + BS[2,1,1,4,2,3])
+ 1024*(BS[1,2,1,3,3,3]
       + BS[1,2,1,3,4,2]
       + BS[1,2,1,4,3,2]
       + BS[2,1,1,3,3,3]
       + BS[2,1,1,3,4,2]
       + BS[2,1,1,4,3,2])
+ 556032*(BS[1,2,1,5,1,3]
       + BS[2,1,1,5,1,3])
- 407552*(BS[1,2,1,5,2,2]
       + BS[2,1,1,5,2,2])
- 9216*(BS[1,2,1,3,5,1]
       + BS[1,2,1,4,4,1]
       + BS[1,2,1,5,3,1]
       + BS[2,1,1,3,5,1]
       + BS[2,1,1,4,4,1]
       + BS[2,1,1,5,3,1])
+ 153600*(BS[1,2,1,6,1,2]
       + BS[2,1,1,6,1,2])
- 120832*(BS[1,2,1,6,2,1]
       + BS[2,1,1,6,2,1])
+ 45056*(BS[1,2,1,7,1,1]
       + BS[2,1,1,7,1,1])
- 8192*(BS[1,2,1,2,1,6]
       + BS[2,1,1,2,1,6]
       + BS[2,1,2,1,1,6])
+ 15360*BS[2,1,2,1,2,5]
+ 6144*(BS[2,1,2,1,3,4]
       + BS[2,1,2,1,4,3]
       + BS[2,1,2,1,5,2])
- 25600*BS[2,1,2,1,6,1]
- 1386496*BS[2,1,2,2,1,5]
+ 1956864*BS[2,1,2,2,2,4]
+ 183808*(BS[2,1,2,2,3,3]
       + BS[2,1,2,2,4,2])
- 159744*BS[2,1,2,2,5,1]
- 1340416*BS[2,1,2,3,1,4]
+ 1165824*BS[2,1,2,3,2,3]
- 4608*BS[2,1,2,3,3,2]
- 796160*BS[2,1,2,4,1,3]
+ 587264*BS[2,1,2,4,2,2]
+ 24064*(BS[2,1,2,3,4,1]
       + BS[2,1,2,4,3,1])
- 251904*BS[2,1,2,5,1,2]
+ 216064*BS[2,1,2,5,2,1]
- 97280*BS[2,1,2,6,1,1]
+ 1321984*BS[2,1,3,1,1,5]
- 1513472*BS[2,1,3,1,2,4]
- 608768*(BS[2,1,3,1,3,3]
       + BS[2,1,3,1,4,2])
+ 715776*BS[2,1,3,1,5,1]
- 1293312*BS[2,1,3,2,1,4]
+ 1989632*BS[2,1,3,2,2,3]
+ 597504*BS[2,1,3,2,3,2]
- 689152*BS[2,1,3,2,4,1]
- 259072*BS[2,1,3,3,1,3]
+ 188928*BS[2,1,3,3,2,2]
+ 5632*BS[2,1,3,3,3,1]
+ 1053696*BS[2,1,4,1,1,4]
- 1240064*BS[2,1,4,1,2,3]
- 544256*BS[2,1,4,1,3,2]
+ 619008*BS[2,1,4,1,4,1]
- 805888*BS[2,1,4,2,1,3]
+ 1361408*BS[2,1,4,2,2,2]
- 549888*BS[2,1,4,2,3,1]
- 76800*(BS[2,1,3,4,1,2]
       + BS[2,1,4,3,1,2])
+ 58880*(BS[2,1,3,4,2,1]
       + BS[2,1,4,3,2,1])
+ 614400*BS[2,1,5,1,1,3]
- 788480*BS[2,1,5,1,2,2]
+ 422912*BS[2,1,5,1,3,1]
- 320512*BS[2,1,5,2,1,2]
+ 91136*BS[2,1,5,2,2,1]
- 24576*(BS[2,1,3,5,1,1]
       + BS[2,1,4,4,1,1]
       + BS[2,1,5,3,1,1])
+ 219136*BS[2,1,6,1,1,2]
- 102400*BS[2,1,6,1,2,1]
- 156672*BS[2,1,6,2,1,1]
+ 83968*BS[2,1,7,1,1,1]
+ 2596864*BS[2,2,1,1,1,6]
- 2941952*BS[2,2,1,1,2,5]
- 1112064*(BS[2,2,1,1,3,4]
       + BS[2,2,1,1,4,3]
       + BS[2,2,1,1,5,2])
+ 1457152*BS[2,2,1,1,6,1]
- 1067008*BS[2,2,1,2,1,5]
+ 2540544*BS[2,2,1,2,2,4]
+ 1257472*(BS[2,2,1,2,3,3]
       + BS[2,2,1,2,4,2])
- 1603072*BS[2,2,1,2,5,1]
+ 125952*BS[2,2,1,3,1,4]
+ 446464*BS[2,2,1,3,2,3]
+ 459776*BS[2,2,1,3,3,2]
+ 291840*BS[2,2,1,4,1,3]
+ 272896*BS[2,2,1,4,2,2]
- 597504*(BS[2,2,1,3,4,1]
       + BS[2,2,1,4,3,1])
+ 437760*BS[2,2,1,5,1,2]
- 2074112*BS[2,2,1,5,2,1]
+ 1959936*BS[2,2,1,6,1,1]
- 4772864*BS[2,2,2,1,1,5]
+ 5446656*BS[2,2,2,1,2,4]
+ 2185216*(BS[2,2,2,1,3,3]
       + BS[2,2,2,1,4,2])
- 2584576*BS[2,2,2,1,5,1]
+ 4767744*BS[2,2,2,2,1,4]
- 9044992*BS[2,2,2,2,2,3]
- 3403776*BS[2,2,2,2,3,2]
+ 3926528*BS[2,2,2,2,4,1]
+ 471552*BS[2,2,2,3,1,3]
- 1106944*BS[2,2,2,3,2,2]
+ 853504*BS[2,2,2,3,3,1]
- 315392*BS[2,2,2,4,1,2]
+ 2790400*BS[2,2,2,4,2,1]
- 2754048*BS[2,2,2,5,1,1]
- 2318848*BS[2,2,3,1,1,4]
+ 2756096*BS[2,2,3,1,2,3]
+ 1242624*BS[2,2,3,1,3,2]
- 1440768*BS[2,2,3,1,4,1]
+ 1688576*BS[2,2,3,2,1,3]
- 2992128*BS[2,2,3,2,2,2]
+ 1344000*BS[2,2,3,2,3,1]
+ 116736*BS[2,2,3,3,1,2]
+ 119808*BS[2,2,3,3,2,1]
- 1247744*BS[2,2,4,1,1,3]
+ 1627136*BS[2,2,4,1,2,2]
- 954368*BS[2,2,4,1,3,1]
+ 555520*BS[2,2,4,2,1,2]
+ 393216*BS[2,2,4,2,2,1]
- 178176*(BS[2,2,3,4,1,1]
       + BS[2,2,4,3,1,1])
- 317952*BS[2,2,5,1,1,2]
- 90624*BS[2,2,5,1,2,1]
- 448512*BS[2,2,5,2,1,1]
+ 558080*BS[2,2,6,1,1,1]
+ 3049472*BS[2,3,1,1,1,5]
- 3511808*BS[2,3,1,1,2,4]
- 1434624*(BS[2,3,1,1,3,3]
       + BS[2,3,1,1,4,2])
+ 1744896*BS[2,3,1,1,5,1]
- 1140224*BS[2,3,1,2,1,4]
+ 2840576*BS[2,3,1,2,2,3]
+ 1634304*BS[2,3,1,2,3,2]
- 1960448*BS[2,3,1,2,4,1]
+ 837120*BS[2,3,1,3,1,3]
+ 42496*BS[2,3,1,3,2,2]
- 761344*BS[2,3,1,3,3,1]
+ 693760*BS[2,3,1,4,1,2]
- 2656256*BS[2,3,1,4,2,1]
+ 2434560*BS[2,3,1,5,1,1]
- 2928128*BS[2,3,2,1,1,4]
+ 3471360*BS[2,3,2,1,2,3]
+ 1559552*BS[2,3,2,1,3,2]
- 1754624*BS[2,3,2,1,4,1]
+ 1528832*BS[2,3,2,2,1,3]
- 4211200*BS[2,3,2,2,2,2]
+ 2596864*BS[2,3,2,2,3,1]
- 620544*BS[2,3,2,3,1,2]
+ 2609152*BS[2,3,2,3,2,1]
- 2414080*BS[2,3,2,4,1,1]
- 540160*BS[2,3,3,1,1,3]
+ 692224*BS[2,3,3,1,2,2]
- 367616*BS[2,3,3,1,3,1]
+ 241664*BS[2,3,3,2,1,2]
- 47104*BS[2,3,3,2,2,1]
+ 12288*BS[2,3,3,3,1,1]
+ 2391040*BS[2,4,1,1,1,4]
- 2863104*BS[2,4,1,1,2,3]
- 1305600*BS[2,4,1,1,3,2]
+ 1491456*BS[2,4,1,1,4,1]
- 763904*BS[2,4,1,2,1,3]
+ 2396672*BS[2,4,1,2,2,2]
- 1696768*BS[2,4,1,2,3,1]
+ 660480*BS[2,4,1,3,1,2]
- 2527232*BS[2,4,1,3,2,1]
+ 2302976*BS[2,4,1,4,1,1]
- 1712640*BS[2,4,2,1,1,3]
+ 2173440*BS[2,4,2,1,2,2]
- 1175552*BS[2,4,2,1,3,1]
+ 556032*BS[2,4,2,2,1,2]
+ 2140160*BS[2,4,2,2,2,1]
- 2224640*BS[2,4,2,3,1,1]
- 150016*(BS[2,3,4,1,1,2]
       + BS[2,4,3,1,1,2])
+ 70656*(BS[2,3,4,1,2,1]
       + BS[2,4,3,1,2,1])
+ 95232*(BS[2,3,4,2,1,1]
       + BS[2,4,3,2,1,1])
+ 1315840*BS[2,5,1,1,1,3]
- 1708032*BS[2,5,1,1,2,2]
+ 961536*BS[2,5,1,1,3,1]
- 346624*BS[2,5,1,2,1,2]
- 1339904*BS[2,5,1,2,2,1]
+ 1993728*BS[2,5,1,3,1,1]
- 631296*BS[2,5,2,1,1,2]
+ 279040*BS[2,5,2,1,2,1]
- 244736*BS[2,5,2,2,1,1]
- 43008*(BS[2,3,5,1,1,1]
       + BS[2,4,4,1,1,1]
       + BS[2,5,3,1,1,1])
+ 429056*BS[2,6,1,1,1,2]
- 181248*(BS[2,6,1,1,2,1]
       + BS[2,6,1,2,1,1])
- 264192*BS[2,6,2,1,1,1]
+ 139264*BS[2,7,1,1,1,1]
- 2502656*BS[3,1,1,1,1,6]
+ 2828288*BS[3,1,1,1,2,5]
+ 1047552*(BS[3,1,1,1,3,4]
       + BS[3,1,1,1,4,3]
       + BS[3,1,1,1,5,2])
- 1395712*BS[3,1,1,1,6,1]
- 2217984*BS[3,1,1,2,2,4]
- 1192448*(BS[3,1,1,2,3,3]
       + BS[3,1,1,2,4,2])
+ 1570304*BS[3,1,1,2,5,1]
- 839680*BS[3,1,1,3,1,4]
+ 253952*BS[3,1,1,3,2,3]
- 429056*BS[3,1,1,3,3,2]
- 789504*BS[3,1,1,4,1,3]
+ 143872*BS[3,1,1,4,2,2]
+ 583680*(BS[3,1,1,3,4,1]
       + BS[3,1,1,4,3,1])
- 608768*BS[3,1,1,5,1,2]
+ 2131456*BS[3,1,1,5,2,1]
- 1935360*BS[3,1,1,6,1,1]
+ 1054720*(BS[3,1,1,2,1,5]
       + BS[3,1,2,1,1,5])
- 1191936*BS[3,1,2,1,2,4]
- 463360*(BS[3,1,2,1,3,3]
       + BS[3,1,2,1,4,2])
+ 557056*BS[3,1,2,1,5,1]
+ 279552*BS[3,1,2,2,1,4]
+ 813568*BS[3,1,2,2,2,3]
+ 967168*BS[3,1,2,2,3,2]
- 1305600*BS[3,1,2,2,4,1]
+ 835584*BS[3,1,2,3,1,3]
- 108032*BS[3,1,2,3,2,2]
- 653824*BS[3,1,2,3,3,1]
+ 654848*BS[3,1,2,4,1,2]
- 2353152*BS[3,1,2,4,2,1]
+ 2144768*BS[3,1,2,5,1,1]
- 824832*BS[3,1,3,1,1,4]
+ 849408*BS[3,1,3,1,2,3]
+ 294400*BS[3,1,3,1,3,2]
- 92160*BS[3,1,3,1,4,1]
+ 841728*BS[3,1,3,2,1,3]
- 818176*BS[3,1,3,2,2,2]
- 214528*BS[3,1,3,2,3,1]
+ 236032*BS[3,1,3,3,1,2]
- 840192*BS[3,1,3,3,2,1]
- 806400*BS[3,1,4,1,1,3]
+ 830976*BS[3,1,4,1,2,2]
- 92160*BS[3,1,4,1,3,1]
+ 731136*BS[3,1,4,2,1,2]
- 1993728*BS[3,1,4,2,2,1]
+ 764928*(BS[3,1,3,4,1,1]
       + BS[3,1,4,3,1,1])
- 695808*BS[3,1,5,1,1,2]
+ 1041920*BS[3,1,5,1,2,1]
+ 2566144*BS[3,1,5,2,1,1]
- 2362368*BS[3,1,6,1,1,1]
+ 2871296*BS[3,2,1,1,1,5]
- 3272192*BS[3,2,1,1,2,4]
- 1303552*(BS[3,2,1,1,3,3]
       + BS[3,2,1,1,4,2])
+ 1579008*BS[3,2,1,1,5,1]
- 1096192*BS[3,2,1,2,1,4]
+ 2606592*BS[3,2,1,2,2,3]
+ 1479680*BS[3,2,1,2,3,2]
- 1778176*BS[3,2,1,2,4,1]
+ 821248*BS[3,2,1,3,1,3]
- 13312*BS[3,2,1,3,2,2]
- 691712*BS[3,2,1,3,3,1]
+ 646144*BS[3,2,1,4,1,2]
- 2430976*BS[3,2,1,4,2,1]
+ 2222592*BS[3,2,1,5,1,1]
- 1970688*BS[3,2,2,1,1,4]
+ 2340352*BS[3,2,2,1,2,3]
+ 1054720*BS[3,2,2,1,3,2]
- 1220096*BS[3,2,2,1,4,1]
+ 167936*BS[3,2,2,2,1,3]
- 2611200*BS[3,2,2,2,2,2]
+ 2443264*BS[3,2,2,2,3,1]
- 908800*BS[3,2,2,3,1,2]
+ 3542528*BS[3,2,2,3,2,1]
- 3253760*BS[3,2,2,4,1,1]
+ 598016*BS[3,2,3,1,1,3]
- 557056*BS[3,2,3,1,2,2]
- 56320*BS[3,2,3,1,3,1]
- 648704*BS[3,2,3,2,1,2]
+ 2028032*BS[3,2,3,2,2,1]
- 793088*BS[3,2,3,3,1,1]
+ 653312*BS[3,2,4,1,1,2]
- 1035264*BS[3,2,4,1,2,1]
- 2608640*BS[3,2,4,2,1,1]
+ 2423808*BS[3,2,5,1,1,1]
+ 813056*BS[3,3,1,1,1,4]
- 976896*BS[3,3,1,1,2,3]
- 454144*BS[3,3,1,1,3,2]
+ 496640*BS[3,3,1,1,4,1]
- 255488*BS[3,3,1,2,1,3]
+ 828416*BS[3,3,1,2,2,2]
- 565248*BS[3,3,1,2,3,1]
+ 218112*BS[3,3,1,3,1,2]
- 849920*BS[3,3,1,3,2,1]
+ 771072*BS[3,3,1,4,1,1]
- 530432*BS[3,3,2,1,1,3]
+ 676352*BS[3,3,2,1,2,2]
- 356352*BS[3,3,2,1,3,1]
+ 150528*BS[3,3,2,2,1,2]
+ 723968*BS[3,3,2,2,2,1]
- 754176*BS[3,3,2,3,1,1]
- 27648*BS[3,3,3,1,1,2]
+ 13312*BS[3,3,3,1,2,1]
+ 15360*BS[3,3,3,2,1,1]
- 2402304*BS[4,1,1,1,1,5]
+ 2749440*BS[4,1,1,1,2,4]
+ 1111040*(BS[4,1,1,1,3,3]
       + BS[4,1,1,1,4,2])
- 1364992*BS[4,1,1,1,5,1]
- 2178048*BS[4,1,1,2,2,3]
- 1264128*BS[4,1,1,2,3,2]
+ 1543168*BS[4,1,1,2,4,1]
- 765952*BS[4,1,1,3,1,3]
+ 55296*BS[4,1,1,3,2,2]
+ 605184*BS[4,1,1,3,3,1]
- 590848*BS[4,1,1,4,1,2]
+ 2166272*BS[4,1,1,4,2,1]
- 1972224*BS[4,1,1,5,1,1]
+ 905216*(BS[4,1,1,2,1,4]
       + BS[4,1,2,1,1,4])
- 1052160*BS[4,1,2,1,2,3]
- 453632*BS[4,1,2,1,3,2]
+ 508928*BS[4,1,2,1,4,1]
+ 375808*BS[4,1,2,2,1,3]
+ 875008*BS[4,1,2,2,2,2]
- 1282560*BS[4,1,2,2,3,1]
+ 636928*BS[4,1,2,3,1,2]
- 2396672*BS[4,1,2,3,2,1]
+ 2190336*BS[4,1,2,4,1,1]
- 808448*BS[4,1,3,1,1,3]
+ 833024*BS[4,1,3,1,2,2]
- 92160*BS[4,1,3,1,3,1]
+ 719872*BS[4,1,3,2,1,2]
- 2046976*BS[4,1,3,2,2,1]
+ 811008*BS[4,1,3,3,1,1]
- 684544*BS[4,1,4,1,1,2]
+ 1054208*BS[4,1,4,1,2,1]
+ 2655232*BS[4,1,4,2,1,1]
- 2456576*BS[4,1,5,1,1,1]
+ 2278400*BS[4,2,1,1,1,4]
- 2702848*BS[4,2,1,1,2,3]
- 1213440*BS[4,2,1,1,3,2]
+ 1374720*BS[4,2,1,1,4,1]
- 741376*BS[4,2,1,2,1,3]
+ 2249216*BS[4,2,1,2,2,2]
- 1566208*BS[4,2,1,2,3,1]
+ 616960*BS[4,2,1,3,1,2]
- 2342400*BS[4,2,1,3,2,1]
+ 2127872*BS[4,2,1,4,1,1]
- 1108480*BS[4,2,2,1,1,3]
+ 1436160*BS[4,2,2,1,2,2]
- 843264*BS[4,2,2,1,3,1]
- 308224*BS[4,2,2,2,1,2]
+ 4335104*BS[4,2,2,2,2,1]
- 3177984*BS[4,2,2,3,1,1]
+ 641024*BS[4,2,3,1,1,2]
- 1026048*BS[4,2,3,1,2,1]
- 2639360*BS[4,2,3,2,1,1]
+ 2462720*BS[4,2,4,1,1,1]
+ 396288*(BS[3,4,1,1,1,3]
       + BS[4,3,1,1,1,3])
- 520704*(BS[3,4,1,1,2,2]
       + BS[4,3,1,1,2,2])
+ 288768*(BS[3,4,1,1,3,1]
       + BS[4,3,1,1,3,1])
- 104448*(BS[3,4,1,2,1,2]
       + BS[4,3,1,2,1,2])
- 438784*(BS[3,4,1,2,2,1]
       + BS[4,3,1,2,2,1])
+ 675328*(BS[3,4,1,3,1,1]
       + BS[4,3,1,3,1,1])
- 162816*(BS[3,4,2,1,1,2]
       + BS[4,3,2,1,1,2])
+ 73728*(BS[3,4,2,1,2,1]
       + BS[4,3,2,1,2,1])
- 121344*(BS[3,4,2,2,1,1]
       + BS[4,3,2,2,1,1])
- 4096*(BS[3,3,4,1,1,1]
       + BS[3,4,3,1,1,1]
       + BS[4,3,3,1,1,1])
- 1847296*BS[5,1,1,1,1,4]
+ 2214912*BS[5,1,1,1,2,3]
+ 1010688*BS[5,1,1,1,3,2]
- 1165312*BS[5,1,1,1,4,1]
- 1843712*BS[5,1,1,2,2,2]
+ 1335808*BS[5,1,1,2,3,1]
- 561664*BS[5,1,1,3,1,2]
+ 2062848*BS[5,1,1,3,2,1]
- 1862656*BS[5,1,1,4,1,1]
+ 586752*(BS[5,1,1,2,1,3]
       + BS[5,1,2,1,1,3])
- 735744*BS[5,1,2,1,2,2]
+ 386560*BS[5,1,2,1,3,1]
+ 400384*BS[5,1,2,2,1,2]
- 2891776*BS[5,1,2,2,2,1]
+ 2094080*BS[5,1,2,3,1,1]
- 662016*BS[5,1,3,1,1,2]
+ 1011200*BS[5,1,3,1,2,1]
+ 2588672*BS[5,1,3,2,1,1]
- 2403328*BS[5,1,4,1,1,1]
+ 1287168*BS[5,2,1,1,1,3]
- 1652736*BS[5,2,1,1,2,2]
+ 911360*BS[5,2,1,1,3,1]
- 345600*BS[5,2,1,2,1,2]
- 1247744*BS[5,2,1,2,2,1]
+ 1879040*BS[5,2,1,3,1,1]
- 336384*BS[5,2,2,1,1,2]
- 82432*BS[5,2,2,1,2,1]
- 2756608*BS[5,2,2,2,1,1]
+ 2386944*BS[5,2,3,1,1,1]
+ 98304*(BS[3,5,1,1,1,2]
       + BS[4,4,1,1,1,2]
       + BS[5,3,1,1,1,2])
- 40960*(BS[3,5,1,1,2,1]
       + BS[3,5,1,2,1,1]
       + BS[4,4,1,1,2,1]
       + BS[4,4,1,2,1,1]
       + BS[5,3,1,1,2,1]
       + BS[5,3,1,2,1,1])
- 49152*(BS[3,5,2,1,1,1]
       + BS[4,4,2,1,1,1]
       + BS[5,3,2,1,1,1])
- 978944*BS[6,1,1,1,1,3]
+ 1292288*BS[6,1,1,1,2,2]
- 748544*BS[6,1,1,1,3,1]
+ 1078272*BS[6,1,1,2,2,1]
- 1592320*BS[6,1,1,3,1,1]
+ 250880*(BS[6,1,1,2,1,2]
       + BS[6,1,2,1,1,2])
- 110592*BS[6,1,2,1,2,1]
+ 1862656*BS[6,1,2,2,1,1]
- 2268160*BS[6,1,3,1,1,1]
+ 442368*BS[6,2,1,1,1,2]
- 184320*(BS[6,2,1,1,2,1]
       + BS[6,2,1,2,1,1])
+ 488448*BS[6,2,2,1,1,1]
+ 16384*(BS[3,6,1,1,1,1]
       + BS[4,5,1,1,1,1]
       + BS[5,4,1,1,1,1]
       + BS[6,3,1,1,1,1])
- 290816*BS[7,1,1,1,1,2]
+ 114688*(BS[7,1,1,1,2,1]
       + BS[7,1,1,2,1,1]
       + BS[7,1,2,1,1,1])
+ 147456*BS[7,2,1,1,1,1]
- 65536*BS[8,1,1,1,1,1]
- 8192*BS[1,1,1,1,1,1,7]
+ 12288*BS[1,1,1,1,1,2,6]
+ 4096*(BS[1,1,1,1,1,3,5]
       + BS[1,1,1,1,1,4,4]
       + BS[1,1,1,1,1,5,3]
       + BS[1,1,1,1,1,6,2])
- 20480*BS[1,1,1,1,1,7,1]
+ 974848*BS[1,1,1,1,2,2,5]
- 10240*(BS[1,1,1,1,2,3,4]
       + BS[1,1,1,1,2,4,3]
       + BS[1,1,1,1,2,5,2])
+ 43008*BS[1,1,1,1,2,6,1]
- 2998272*BS[1,1,1,1,3,1,5]
+ 2725888*BS[1,1,1,1,3,2,4]
- 2105344*BS[1,1,1,1,4,1,4]
+ 1716224*BS[1,1,1,1,4,2,3]
- 2048*(BS[1,1,1,1,3,3,3]
       + BS[1,1,1,1,3,4,2]
       + BS[1,1,1,1,4,3,2])
- 958464*BS[1,1,1,1,5,1,3]
+ 690176*BS[1,1,1,1,5,2,2]
+ 14336*(BS[1,1,1,1,3,5,1]
       + BS[1,1,1,1,4,4,1]
       + BS[1,1,1,1,5,3,1])
- 221184*BS[1,1,1,1,6,1,2]
+ 180224*BS[1,1,1,1,6,2,1]
- 61440*BS[1,1,1,1,7,1,1]
+ 3094528*BS[1,1,1,2,2,1,5]
- 4333568*BS[1,1,1,2,2,2,4]
- 442368*(BS[1,1,1,2,2,3,3]
       + BS[1,1,1,2,2,4,2])
+ 471040*BS[1,1,1,2,2,5,1]
+ 2758656*BS[1,1,1,2,3,1,4]
- 2327552*BS[1,1,1,2,3,2,3]
+ 7168*BS[1,1,1,2,3,3,2]
+ 1442816*BS[1,1,1,2,4,1,3]
- 1042432*BS[1,1,1,2,4,2,2]
- 31744*(BS[1,1,1,2,3,4,1]
       + BS[1,1,1,2,4,3,1])
+ 385024*BS[1,1,1,2,5,1,2]
- 330752*BS[1,1,1,2,5,2,1]
+ 133120*BS[1,1,1,2,6,1,1]
- 2959360*BS[1,1,1,3,1,1,5]
+ 3403776*BS[1,1,1,3,1,2,4]
+ 1396736*(BS[1,1,1,3,1,3,3]
       + BS[1,1,1,3,1,4,2])
- 1687552*BS[1,1,1,3,1,5,1]
+ 2744320*BS[1,1,1,3,2,1,4]
- 4285440*BS[1,1,1,3,2,2,3]
- 1343488*BS[1,1,1,3,2,3,2]
+ 1609728*BS[1,1,1,3,2,4,1]
+ 474112*BS[1,1,1,3,3,1,3]
- 342016*BS[1,1,1,3,3,2,2]
- 9216*BS[1,1,1,3,3,3,1]
- 2195456*BS[1,1,1,4,1,1,4]
+ 2627584*BS[1,1,1,4,1,2,3]
+ 1179648*BS[1,1,1,4,1,3,2]
- 1401856*BS[1,1,1,4,1,4,1]
+ 1556480*BS[1,1,1,4,2,1,3]
- 2747392*BS[1,1,1,4,2,2,2]
+ 1217536*BS[1,1,1,4,2,3,1]
+ 124928*(BS[1,1,1,3,4,1,2]
       + BS[1,1,1,4,3,1,2])
- 98304*(BS[1,1,1,3,4,2,1]
       + BS[1,1,1,4,3,2,1])
- 1159168*BS[1,1,1,5,1,1,3]
+ 1527808*BS[1,1,1,5,1,2,2]
- 877568*BS[1,1,1,5,1,3,1]
+ 563200*BS[1,1,1,5,2,1,2]
- 105472*BS[1,1,1,5,2,2,1]
+ 38912*(BS[1,1,1,3,5,1,1]
       + BS[1,1,1,4,4,1,1]
       + BS[1,1,1,5,3,1,1])
- 362496*BS[1,1,1,6,1,1,2]
+ 169984*BS[1,1,1,6,1,2,1]
+ 258048*BS[1,1,1,6,2,1,1]
- 126976*BS[1,1,1,7,1,1,1]
+ 2877440*BS[1,1,2,2,1,1,5]
- 3318784*BS[1,1,2,2,1,2,4]
- 1368064*(BS[1,1,2,2,1,3,3]
       + BS[1,1,2,2,1,4,2])
+ 1652736*BS[1,1,2,2,1,5,1]
- 4548608*BS[1,1,2,2,2,1,4]
+ 7323648*BS[1,1,2,2,2,2,3]
+ 1978880*BS[1,1,2,2,2,3,2]
- 2264576*BS[1,1,2,2,2,4,1]
- 1542144*BS[1,1,2,2,3,1,3]
+ 1321984*BS[1,1,2,2,3,2,2]
- 160768*BS[1,1,2,2,3,3,1]
- 366080*BS[1,1,2,2,4,1,2]
- 274944*BS[1,1,2,2,4,2,1]
+ 484352*BS[1,1,2,2,5,1,1]
+ 2820096*BS[1,1,2,3,1,1,4]
- 3322880*BS[1,1,2,3,1,2,3]
- 1464832*BS[1,1,2,3,1,3,2]
+ 1700352*BS[1,1,2,3,1,4,1]
- 2135040*BS[1,1,2,3,2,1,3]
+ 3610624*BS[1,1,2,3,2,2,2]
- 1485824*BS[1,1,2,3,2,3,1]
- 210432*BS[1,1,2,3,3,1,2]
+ 178688*BS[1,1,2,3,3,2,1]
+ 1618944*BS[1,1,2,4,1,1,3]
- 2074624*BS[1,1,2,4,1,2,2]
+ 1133568*BS[1,1,2,4,1,3,1]
- 854016*BS[1,1,2,4,2,1,2]
+ 261120*BS[1,1,2,4,2,2,1]
- 82944*(BS[1,1,2,3,4,1,1]
       + BS[1,1,2,4,3,1,1])
+ 583680*BS[1,1,2,5,1,1,2]
- 273408*BS[1,1,2,5,1,2,1]
- 443392*BS[1,1,2,5,2,1,1]
+ 243712*BS[1,1,2,6,1,1,1]
- 2684928*BS[1,1,3,1,1,1,5]
+ 3115008*BS[1,1,3,1,1,2,4]
+ 1302528*(BS[1,1,3,1,1,3,3]
       + BS[1,1,3,1,1,4,2])
- 1599488*BS[1,1,3,1,1,5,1]
+ 973824*BS[1,1,3,1,2,1,4]
- 2506752*BS[1,1,3,1,2,2,3]
- 1485312*BS[1,1,3,1,2,3,2]
+ 1797632*BS[1,1,3,1,2,4,1]
- 809984*BS[1,1,3,1,3,1,3]
- 5120*BS[1,1,3,1,3,2,2]
+ 702464*BS[1,1,3,1,3,3,1]
- 664064*BS[1,1,3,1,4,1,2]
+ 2479616*BS[1,1,3,1,4,2,1]
- 2268160*BS[1,1,3,1,5,1,1]
+ 2580480*BS[1,1,3,2,1,1,4]
- 3077120*BS[1,1,3,2,1,2,3]
- 1384960*BS[1,1,3,2,1,3,2]
+ 1604096*BS[1,1,3,2,1,4,1]
- 1379328*BS[1,1,3,2,2,1,3]
+ 3819520*BS[1,1,3,2,2,2,2]
- 2396160*BS[1,1,3,2,2,3,1]
+ 572928*BS[1,1,3,2,3,1,2]
- 2411008*BS[1,1,3,2,3,2,1]
+ 2236416*BS[1,1,3,2,4,1,1]
+ 532480*BS[1,1,3,3,1,1,3]
- 685056*BS[1,1,3,3,1,2,2]
+ 364544*BS[1,1,3,3,1,3,1]
- 260096*BS[1,1,3,3,2,1,2]
+ 66560*BS[1,1,3,3,2,2,1]
- 18432*BS[1,1,3,3,3,1,1]
- 2101248*BS[1,1,4,1,1,1,4]
+ 2529280*BS[1,1,4,1,1,2,3]
+ 1150976*BS[1,1,4,1,1,3,2]
- 1358848*BS[1,1,4,1,1,4,1]
+ 666624*BS[1,1,4,1,2,1,3]
- 2097152*BS[1,1,4,1,2,2,2]
+ 1551360*BS[1,1,4,1,2,3,1]
- 629760*BS[1,1,4,1,3,1,2]
+ 2339840*BS[1,1,4,1,3,2,1]
- 2134016*BS[1,1,4,1,4,1,1]
+ 1570816*BS[1,1,4,2,1,1,3]
- 2017280*BS[1,1,4,2,1,2,2]
+ 1121280*BS[1,1,4,2,1,3,1]
- 532480*BS[1,1,4,2,2,1,2]
- 1978368*BS[1,1,4,2,2,2,1]
+ 2032640*BS[1,1,4,2,3,1,1]
+ 171008*(BS[1,1,3,4,1,1,2]
       + BS[1,1,4,3,1,1,2])
- 81920*(BS[1,1,3,4,1,2,1]
       + BS[1,1,4,3,1,2,1])
- 118784*(BS[1,1,3,4,2,1,1]
       + BS[1,1,4,3,2,1,1])
- 1212416*BS[1,1,5,1,1,1,3]
+ 1586176*BS[1,1,5,1,1,2,2]
- 914432*BS[1,1,5,1,1,3,1]
+ 316416*BS[1,1,5,1,2,1,2]
+ 1247232*BS[1,1,5,1,2,2,1]
- 1805312*BS[1,1,5,1,3,1,1]
+ 630784*BS[1,1,5,2,1,1,2]
- 277504*BS[1,1,5,2,1,2,1]
+ 164864*BS[1,1,5,2,2,1,1]
+ 61440*(BS[1,1,3,5,1,1,1]
       + BS[1,1,4,4,1,1,1]
       + BS[1,1,5,3,1,1,1])
- 444416*BS[1,1,6,1,1,1,2]
+ 190464*(BS[1,1,6,1,1,2,1]
       + BS[1,1,6,1,2,1,1])
+ 307200*BS[1,1,6,2,1,1,1]
- 180224*BS[1,1,7,1,1,1,1]
- 57344*BS[1,2,1,3,4,1,1]
- 57344*BS[1,2,1,4,3,1,1]
+ 2568192*BS[1,2,2,1,1,1,5]
- 2966528*BS[1,2,2,1,1,2,4]
- 1227776*(BS[1,2,2,1,1,3,3]
       + BS[1,2,2,1,1,4,2])
+ 1506304*BS[1,2,2,1,1,5,1]
- 941056*BS[1,2,2,1,2,1,4]
+ 2546176*BS[1,2,2,1,2,2,3]
+ 1392128*BS[1,2,2,1,2,3,2]
- 1668608*BS[1,2,2,1,2,4,1]
+ 241152*BS[1,2,2,1,3,1,3]
+ 388608*BS[1,2,2,1,3,2,2]
- 644608*BS[1,2,2,1,3,3,1]
+ 448512*BS[1,2,2,1,4,1,2]
- 2196480*BS[1,2,2,1,4,2,1]
+ 2086912*BS[1,2,2,1,5,1,1]
- 4231168*BS[1,2,2,2,1,1,4]
+ 4968960*BS[1,2,2,2,1,2,3]
+ 2185728*BS[1,2,2,2,1,3,2]
- 2483200*BS[1,2,2,2,1,4,1]
+ 3600896*BS[1,2,2,2,2,1,3]
- 7707648*BS[1,2,2,2,2,2,2]
+ 3686400*BS[1,2,2,2,2,3,1]
- 164864*BS[1,2,2,2,3,1,2]
+ 2738176*BS[1,2,2,2,3,2,1]
- 2769408*BS[1,2,2,2,4,1,1]
- 1587712*BS[1,2,2,3,1,1,3]
+ 2020352*BS[1,2,2,3,1,2,2]
- 1116160*BS[1,2,2,3,1,3,1]
+ 866816*BS[1,2,2,3,2,1,2]
+ 174592*BS[1,2,2,3,2,2,1]
- 122880*BS[1,2,2,3,3,1,1]
- 574976*BS[1,2,2,4,1,1,2]
+ 25600*BS[1,2,2,4,1,2,1]
- 235520*BS[1,2,2,4,2,1,1]
+ 427008*BS[1,2,2,5,1,1,1]
+ 2634752*BS[1,2,3,1,1,1,4]
- 3137024*BS[1,2,3,1,1,2,3]
- 1405952*BS[1,2,3,1,1,3,2]
+ 1632256*BS[1,2,3,1,1,4,1]
- 854528*BS[1,2,3,1,2,1,3]
+ 2606592*BS[1,2,3,1,2,2,2]
- 1850880*BS[1,2,3,1,2,3,1]
+ 691200*BS[1,2,3,1,3,1,2]
- 2683392*BS[1,2,3,1,3,2,1]
+ 2461184*BS[1,2,3,1,4,1,1]
- 2075136*BS[1,2,3,2,1,1,3]
+ 2606080*BS[1,2,3,2,1,2,2]
- 1399296*BS[1,2,3,2,1,3,1]
+ 815616*BS[1,2,3,2,2,1,2]
+ 2169344*BS[1,2,3,2,2,2,1]
- 2335744*BS[1,2,3,2,3,1,1]
- 268288*BS[1,2,3,3,1,1,2]
+ 128000*BS[1,2,3,3,1,2,1]
+ 203776*BS[1,2,3,3,2,1,1]
+ 1627136*BS[1,2,4,1,1,1,3]
- 2079232*BS[1,2,4,1,1,2,2]
+ 1156608*BS[1,2,4,1,1,3,1]
- 438272*BS[1,2,4,1,2,1,2]
- 1471488*BS[1,2,4,1,2,2,1]
+ 2143744*BS[1,2,4,1,3,1,1]
- 908288*BS[1,2,4,2,1,1,2]
+ 401408*BS[1,2,4,2,1,2,1]
- 52736*BS[1,2,4,2,2,1,1]
- 118784*(BS[1,2,3,4,1,1,1]
       + BS[1,2,4,3,1,1,1])
+ 657408*BS[1,2,5,1,1,1,2]
- 282624*(BS[1,2,5,1,1,2,1]
       + BS[1,2,5,1,2,1,1])
- 489472*BS[1,2,5,2,1,1,1]
+ 311296*BS[1,2,6,1,1,1,1]
- 2439168*BS[1,3,1,1,1,1,5]
+ 2814976*BS[1,3,1,1,1,2,4]
+ 1158144*(BS[1,3,1,1,1,3,3]
       + BS[1,3,1,1,1,4,2])
- 1440768*BS[1,3,1,1,1,5,1]
- 2252800*BS[1,3,1,1,2,2,3]
- 1322496*BS[1,3,1,1,2,3,2]
+ 1628160*BS[1,3,1,1,2,4,1]
- 784384*BS[1,3,1,1,3,1,3]
+ 41984*BS[1,3,1,1,3,2,2]
+ 642560*BS[1,3,1,1,3,3,1]
- 628736*BS[1,3,1,1,4,1,2]
+ 2308096*BS[1,3,1,1,4,2,1]
- 2103296*BS[1,3,1,1,5,1,1]
+ 909312*(BS[1,3,1,1,2,1,4]
       + BS[1,3,1,2,1,1,4])
- 1064960*BS[1,3,1,2,1,2,3]
- 464384*BS[1,3,1,2,1,3,2]
+ 527872*BS[1,3,1,2,1,4,1]
+ 394240*BS[1,3,1,2,2,1,3]
+ 913920*BS[1,3,1,2,2,2,2]
- 1348096*BS[1,3,1,2,2,3,1]
+ 674816*BS[1,3,1,2,3,1,2]
- 2546176*BS[1,3,1,2,3,2,1]
+ 2329088*BS[1,3,1,2,4,1,1]
- 827904*BS[1,3,1,3,1,1,3]
+ 852480*BS[1,3,1,3,1,2,2]
- 92160*BS[1,3,1,3,1,3,1]
+ 746496*BS[1,3,1,3,2,1,2]
- 2142720*BS[1,3,1,3,2,2,1]
+ 861184*BS[1,3,1,3,3,1,1]
- 711168*BS[1,3,1,4,1,1,2]
+ 1094656*BS[1,3,1,4,1,2,1]
+ 2789376*BS[1,3,1,4,2,1,1]
- 2585600*BS[1,3,1,5,1,1,1]
+ 2421760*BS[1,3,2,1,1,1,4]
- 2869760*BS[1,3,2,1,1,2,3]
- 1276928*BS[1,3,2,1,1,3,2]
+ 1474560*BS[1,3,2,1,1,4,1]
- 799232*BS[1,3,2,1,2,1,3]
+ 2380288*BS[1,3,2,1,2,2,2]
- 1679360*BS[1,3,2,1,2,3,1]
+ 656384*BS[1,3,2,1,3,1,2]
- 2498560*BS[1,3,2,1,3,2,1]
+ 2279936*BS[1,3,2,1,4,1,1]
- 1325568*BS[1,3,2,2,1,1,3]
+ 1696768*BS[1,3,2,2,1,2,2]
- 975872*BS[1,3,2,2,1,3,1]
- 198656*BS[1,3,2,2,2,1,2]
+ 4528128*BS[1,3,2,2,2,2,1]
- 3365376*BS[1,3,2,2,3,1,1]
+ 608256*BS[1,3,2,3,1,1,2]
- 1047040*BS[1,3,2,3,1,2,1]
- 2745856*BS[1,3,2,3,2,1,1]
+ 2581504*BS[1,3,2,4,1,1,1]
+ 535552*BS[1,3,3,1,1,1,3]
- 686080*BS[1,3,3,1,1,2,2]
+ 368640*BS[1,3,3,1,1,3,1]
- 145408*BS[1,3,3,1,2,1,2]
- 477696*BS[1,3,3,1,2,2,1]
+ 723968*BS[1,3,3,1,3,1,1]
- 275456*BS[1,3,3,2,1,1,2]
+ 129536*BS[1,3,3,2,1,2,1]
- 44032*BS[1,3,3,2,2,1,1]
- 22528*BS[1,3,3,3,1,1,1]
- 87040*BS[1,3,4,1,1,2,1]
- 1978368*BS[1,4,1,1,1,1,4]
+ 2366464*BS[1,4,1,1,1,2,3]
+ 1067008*BS[1,4,1,1,1,3,2]
- 1256448*BS[1,4,1,1,1,4,1]
- 1961984*BS[1,4,1,1,2,2,2]
+ 1440256*BS[1,4,1,1,2,3,1]
- 601088*BS[1,4,1,1,3,1,2]
+ 2206208*BS[1,4,1,1,3,2,1]
- 2001920*BS[1,4,1,1,4,1,1]
+ 642048*(BS[1,4,1,1,2,1,3]
       + BS[1,4,1,2,1,1,3])
- 797696*BS[1,4,1,2,1,2,2]
+ 418304*BS[1,4,1,2,1,3,1]
+ 411648*BS[1,4,1,2,2,1,2]
- 3080704*BS[1,4,1,2,2,2,1]
+ 2237440*BS[1,4,1,2,3,1,1]
- 691712*BS[1,4,1,3,1,1,2]
+ 1072640*BS[1,4,1,3,1,2,1]
+ 2762752*BS[1,4,1,3,2,1,1]
- 2570240*BS[1,4,1,4,1,1,1]
+ 1539072*BS[1,4,2,1,1,1,3]
- 1954304*BS[1,4,2,1,1,2,2]
+ 1067520*BS[1,4,2,1,1,3,1]
- 421376*BS[1,4,2,1,2,1,2]
- 1357312*BS[1,4,2,1,2,2,1]
+ 2023424*BS[1,4,2,1,3,1,1]
- 525824*BS[1,4,2,2,1,1,2]
- 5632*BS[1,4,2,2,1,2,1]
- 2802688*BS[1,4,2,2,2,1,1]
+ 2521088*BS[1,4,2,3,1,1,1]
+ 192512*(BS[1,3,4,1,1,1,2]
       + BS[1,4,3,1,1,1,2])
- 87040*BS[1,4,3,1,1,2,1]
- 87040*(BS[1,3,4,1,2,1,1]
       + BS[1,4,3,1,2,1,1])
- 130048*(BS[1,3,4,2,1,1,1]
       + BS[1,4,3,2,1,1,1])
- 1204224*BS[1,5,1,1,1,1,3]
+ 1556480*BS[1,5,1,1,1,2,2]
- 883712*BS[1,5,1,1,1,3,1]
+ 1185792*BS[1,5,1,1,2,2,1]
- 1735680*BS[1,5,1,1,3,1,1]
+ 320512*(BS[1,5,1,1,2,1,2]
       + BS[1,5,1,2,1,1,2])
- 143360*BS[1,5,1,2,1,2,1]
+ 1968128*BS[1,5,1,2,2,1,1]
- 2419712*BS[1,5,1,3,1,1,1]
+ 657408*BS[1,5,2,1,1,1,2]
- 285696*(BS[1,5,2,1,1,2,1]
       + BS[1,5,2,1,2,1,1])
+ 349184*BS[1,5,2,2,1,1,1]
+ 71680*(BS[1,3,5,1,1,1,1]
       + BS[1,4,4,1,1,1,1]
       + BS[1,5,3,1,1,1,1])
- 473088*BS[1,6,1,1,1,1,2]
+ 196608*(BS[1,6,1,1,1,2,1]
       + BS[1,6,1,1,2,1,1]
       + BS[1,6,1,2,1,1,1])
+ 325632*BS[1,6,2,1,1,1,1]
- 196608*BS[1,7,1,1,1,1,1]
+ 8192*(BS[1,1,1,1,2,1,6]
       + BS[1,1,1,2,1,1,6]
       + BS[1,1,2,1,1,1,6]
       + BS[1,2,1,1,1,1,6]
       + BS[2,1,1,1,1,1,6])
- 14336*(BS[1,1,1,2,1,2,5]
       + BS[1,1,2,1,1,2,5]
       + BS[1,2,1,1,1,2,5]
       + BS[2,1,1,1,1,2,5])
- 8192*(BS[1,1,1,2,1,3,4]
       + BS[1,1,1,2,1,4,3]
       + BS[1,1,1,2,1,5,2]
       + BS[1,1,2,1,1,3,4]
       + BS[1,1,2,1,1,4,3]
       + BS[1,1,2,1,1,5,2]
       + BS[1,2,1,1,1,3,4]
       + BS[1,2,1,1,1,4,3]
       + BS[1,2,1,1,1,5,2]
       + BS[2,1,1,1,1,3,4]
       + BS[2,1,1,1,1,4,3]
       + BS[2,1,1,1,1,5,2])
+ 28672*(BS[1,1,1,2,1,6,1]
       + BS[1,1,2,1,1,6,1]
       + BS[1,2,1,1,1,6,1]
       + BS[2,1,1,1,1,6,1])
- 338944*(BS[1,1,2,1,2,2,4]
       + BS[1,2,1,1,2,2,4]
       + BS[2,1,1,1,2,2,4])
+ 15360*(BS[1,1,2,1,2,3,3]
       + BS[1,1,2,1,2,4,2]
       + BS[1,2,1,1,2,3,3]
       + BS[1,2,1,1,2,4,2]
       + BS[2,1,1,1,2,3,3]
       + BS[2,1,1,1,2,4,2])
- 53248*(BS[1,1,2,1,2,5,1]
       + BS[1,2,1,1,2,5,1]
       + BS[2,1,1,1,2,5,1])
+ 1102848*(BS[1,1,2,1,3,1,4]
       + BS[1,2,1,1,3,1,4]
       + BS[2,1,1,1,3,1,4])
- 962560*(BS[1,1,2,1,3,2,3]
       + BS[1,2,1,1,3,2,3]
       + BS[2,1,1,1,3,2,3])
+ 6144*(BS[1,1,2,1,3,3,2]
       + BS[1,2,1,1,3,3,2]
       + BS[2,1,1,1,3,3,2])
+ 645120*(BS[1,1,2,1,4,1,3]
       + BS[1,2,1,1,4,1,3]
       + BS[2,1,1,1,4,1,3])
- 473088*(BS[1,1,2,1,4,2,2]
       + BS[1,2,1,1,4,2,2]
       + BS[2,1,1,1,4,2,2])
- 22528*(BS[1,1,2,1,3,4,1]
       + BS[1,1,2,1,4,3,1]
       + BS[1,2,1,1,3,4,1]
       + BS[1,2,1,1,4,3,1]
       + BS[2,1,1,1,3,4,1]
       + BS[2,1,1,1,4,3,1])
+ 198656*(BS[1,1,2,1,5,1,2]
       + BS[1,2,1,1,5,1,2]
       + BS[2,1,1,1,5,1,2])
- 188416*(BS[1,1,2,1,5,2,1]
       + BS[1,2,1,1,5,2,1]
       + BS[2,1,1,1,5,2,1])
+ 86016*(BS[1,1,2,1,6,1,1]
       + BS[1,2,1,1,6,1,1]
       + BS[2,1,1,1,6,1,1])
- 1188864*(BS[1,2,1,2,2,1,4]
       + BS[2,1,1,2,2,1,4])
+ 1617920*(BS[1,2,1,2,2,2,3]
       + BS[2,1,1,2,2,2,3])
+ 160768*(BS[1,2,1,2,2,3,2]
       + BS[2,1,1,2,2,3,2])
- 117760*(BS[1,2,1,2,2,4,1]
       + BS[2,1,1,2,2,4,1])
- 931840*(BS[1,2,1,2,3,1,3]
       + BS[2,1,1,2,3,1,3])
+ 681472*(BS[1,2,1,2,3,2,2]
       + BS[2,1,1,2,3,2,2])
+ 45568*(BS[1,2,1,2,3,3,1]
       + BS[2,1,1,2,3,3,1])
- 314368*(BS[1,2,1,2,4,1,2]
       + BS[2,1,1,2,4,1,2])
+ 315392*(BS[1,2,1,2,4,2,1]
       + BS[2,1,1,2,4,2,1])
- 162816*(BS[1,2,1,2,5,1,1]
       + BS[2,1,1,2,5,1,1])
+ 1144832*(BS[1,2,1,3,1,1,4]
       + BS[2,1,1,3,1,1,4])
- 1333248*(BS[1,2,1,3,1,2,3]
       + BS[2,1,1,3,1,2,3])
- 575488*(BS[1,2,1,3,1,3,2]
       + BS[2,1,1,3,1,3,2])
+ 658432*(BS[1,2,1,3,1,4,1]
       + BS[2,1,1,3,1,4,1])
- 935936*(BS[1,2,1,3,2,1,3]
       + BS[2,1,1,3,2,1,3])
+ 1535488*(BS[1,2,1,3,2,2,2]
       + BS[2,1,1,3,2,2,2])
- 577536*(BS[1,2,1,3,2,3,1]
       + BS[2,1,1,3,2,3,1])
- 117760*(BS[1,2,1,3,3,1,2]
       + BS[2,1,1,3,3,1,2])
+ 110080*(BS[1,2,1,3,3,2,1]
       + BS[2,1,1,3,3,2,1])
+ 716800*(BS[1,2,1,4,1,1,3]
       + BS[2,1,1,4,1,1,3])
- 903680*(BS[1,2,1,4,1,2,2]
       + BS[2,1,1,4,1,2,2])
+ 471040*(BS[1,2,1,4,1,3,1]
       + BS[2,1,1,4,1,3,1])
- 421376*(BS[1,2,1,4,2,1,2]
       + BS[2,1,1,4,2,1,2])
+ 184320*(BS[1,2,1,4,2,2,1]
       + BS[2,1,1,4,2,2,1])
- 57344*(BS[2,1,1,3,4,1,1]
       + BS[2,1,1,4,3,1,1])
+ 300032*(BS[1,2,1,5,1,1,2]
       + BS[2,1,1,5,1,1,2])
- 142336*(BS[1,2,1,5,1,2,1]
       + BS[2,1,1,5,1,2,1])
- 253952*(BS[1,2,1,5,2,1,1]
       + BS[2,1,1,5,2,1,1])
+ 151552*(BS[1,2,1,6,1,1,1]
       + BS[2,1,1,6,1,1,1])
- 6144*(BS[1,1,2,1,2,1,5]
       + BS[1,2,1,1,2,1,5]
       + BS[1,2,1,2,1,1,5]
       + BS[2,1,1,1,2,1,5]
       + BS[2,1,1,2,1,1,5]
       + BS[2,1,2,1,1,1,5])
+ 13312*(BS[1,2,1,2,1,2,4]
       + BS[2,1,1,2,1,2,4]
       + BS[2,1,2,1,1,2,4])
+ 9216*(BS[1,2,1,2,1,3,3]
       + BS[1,2,1,2,1,4,2]
       + BS[2,1,1,2,1,3,3]
       + BS[2,1,1,2,1,4,2]
       + BS[2,1,2,1,1,3,3]
       + BS[2,1,2,1,1,4,2])
- 27648*(BS[1,2,1,2,1,5,1]
       + BS[2,1,1,2,1,5,1]
       + BS[2,1,2,1,1,5,1])
+ 4096*BS[2,1,2,1,2,1,4]
+ 102912*BS[2,1,2,1,2,2,3]
- 17408*BS[2,1,2,1,2,3,2]
+ 50688*BS[2,1,2,1,2,4,1]
- 394752*BS[2,1,2,1,3,1,3]
+ 283136*BS[2,1,2,1,3,2,2]
+ 27136*BS[2,1,2,1,3,3,1]
- 139264*BS[2,1,2,1,4,1,2]
+ 158208*BS[2,1,2,1,4,2,1]
- 90112*BS[2,1,2,1,5,1,1]
- 1141760*BS[2,1,2,2,1,1,4]
+ 1328640*BS[2,1,2,2,1,2,3]
+ 574464*BS[2,1,2,2,1,3,2]
- 647168*BS[2,1,2,2,1,4,1]
+ 1650688*BS[2,1,2,2,2,1,3]
- 2624512*BS[2,1,2,2,2,2,2]
+ 758272*BS[2,1,2,2,2,3,1]
+ 348160*BS[2,1,2,2,3,1,2]
- 140800*BS[2,1,2,2,3,2,1]
- 24064*BS[2,1,2,2,4,1,1]
- 963584*BS[2,1,2,3,1,1,3]
+ 1190400*BS[2,1,2,3,1,2,2]
- 587776*BS[2,1,2,3,1,3,1]
+ 611840*BS[2,1,2,3,2,1,2]
- 331776*BS[2,1,2,3,2,2,1]
+ 103936*BS[2,1,2,3,3,1,1]
- 453632*BS[2,1,2,4,1,1,2]
+ 221184*BS[2,1,2,4,1,2,1]
+ 413184*BS[2,1,2,4,2,1,1]
- 266240*BS[2,1,2,5,1,1,1]
+ 1056768*BS[2,1,3,1,1,1,4]
- 1250816*BS[2,1,3,1,1,2,3]
- 554496*BS[2,1,3,1,1,3,2]
+ 637440*BS[2,1,3,1,1,4,1]
- 346112*BS[2,1,3,1,2,1,3]
+ 1038336*BS[2,1,3,1,2,2,2]
- 719360*BS[2,1,3,1,2,3,1]
+ 248832*BS[2,1,3,1,3,1,2]
- 1006080*BS[2,1,3,1,3,2,1]
+ 929280*BS[2,1,3,1,4,1,1]
- 892928*BS[2,1,3,2,1,1,3]
+ 1108992*BS[2,1,3,2,1,2,2]
- 580096*BS[2,1,3,2,1,3,1]
+ 410112*BS[2,1,3,2,2,1,2]
+ 753152*BS[2,1,3,2,2,2,1]
- 865280*BS[2,1,3,2,3,1,1]
- 145920*BS[2,1,3,3,1,1,2]
+ 70656*BS[2,1,3,3,1,2,1]
+ 123904*BS[2,1,3,3,2,1,1]
+ 707584*BS[2,1,4,1,1,1,3]
- 891904*BS[2,1,4,1,1,2,2]
+ 483840*BS[2,1,4,1,1,3,1]
- 196096*BS[2,1,4,1,2,1,2]
- 570368*BS[2,1,4,1,2,2,1]
+ 825344*BS[2,1,4,1,3,1,1]
- 439808*BS[2,1,4,2,1,1,2]
+ 196096*BS[2,1,4,2,1,2,1]
+ 70656*BS[2,1,4,2,2,1,1]
- 79872*(BS[2,1,3,4,1,1,1]
       + BS[2,1,4,3,1,1,1])
+ 326656*BS[2,1,5,1,1,1,2]
- 142336*(BS[2,1,5,1,1,2,1]
       + BS[2,1,5,1,2,1,1])
- 274432*BS[2,1,5,2,1,1,1]
+ 188416*BS[2,1,6,1,1,1,1]
+ 2390016*BS[2,2,1,1,1,1,5]
- 2726912*BS[2,2,1,1,1,2,4]
- 1096704*(BS[2,2,1,1,1,3,3]
       + BS[2,2,1,1,1,4,2])
+ 1340416*BS[2,2,1,1,1,5,1]
+ 2312192*BS[2,2,1,1,2,2,3]
+ 1237504*BS[2,2,1,1,2,3,2]
- 1486336*BS[2,2,1,1,2,4,1]
+ 225280*BS[2,2,1,1,3,1,3]
+ 332800*BS[2,2,1,1,3,2,2]
- 574976*BS[2,2,1,1,3,3,1]
+ 400896*BS[2,2,1,1,4,1,2]
- 1971200*BS[2,2,1,1,4,2,1]
+ 1874944*BS[2,2,1,1,5,1,1]
- 897024*(BS[2,2,1,1,2,1,4]
       + BS[2,2,1,2,1,1,4])
+ 1033216*BS[2,2,1,2,1,2,3]
+ 439808*BS[2,2,1,2,1,3,2]
- 480768*BS[2,2,1,2,1,4,1]
+ 218112*BS[2,2,1,2,2,1,3]
- 1544704*BS[2,2,1,2,2,2,2]
+ 1258496*BS[2,2,1,2,2,3,1]
- 346624*BS[2,2,1,2,3,1,2]
+ 2072576*BS[2,2,1,2,3,2,1]
- 2001920*BS[2,2,1,2,4,1,1]
+ 258048*BS[2,2,1,3,1,1,3]
- 163840*BS[2,2,1,3,1,2,2]
- 218112*BS[2,2,1,3,1,3,1]
- 337408*BS[2,2,1,3,2,1,2]
+ 1809408*BS[2,2,1,3,2,2,1]
- 737792*BS[2,2,1,3,3,1,1]
+ 396288*BS[2,2,1,4,1,1,2]
- 919040*BS[2,2,1,4,1,2,1]
- 2395648*BS[2,2,1,4,2,1,1]
+ 2292736*BS[2,2,1,5,1,1,1]
- 3883008*BS[2,2,2,1,1,1,4]
+ 4553216*BS[2,2,2,1,1,2,3]
+ 1997824*BS[2,2,2,1,1,3,2]
- 2262528*BS[2,2,2,1,1,4,1]
+ 1291776*BS[2,2,2,1,2,1,3]
- 3800576*BS[2,2,2,1,2,2,2]
+ 2521600*BS[2,2,2,1,2,3,1]
- 758272*BS[2,2,2,1,3,1,2]
+ 3490304*BS[2,2,2,1,3,2,1]
- 3269120*BS[2,2,2,1,4,1,1]
+ 3297280*BS[2,2,2,2,1,1,3]
- 4089344*BS[2,2,2,2,1,2,2]
+ 2203136*BS[2,2,2,2,1,3,1]
- 1273856*BS[2,2,2,2,2,1,2]
- 5534720*BS[2,2,2,2,2,2,1]
+ 4719104*BS[2,2,2,2,3,1,1]
- 18944*BS[2,2,2,3,1,1,2]
+ 1051136*BS[2,2,2,3,1,2,1]
+ 2988032*BS[2,2,2,3,2,1,1]
- 2999808*BS[2,2,2,4,1,1,1]
- 1510912*BS[2,2,3,1,1,1,3]
+ 1930240*BS[2,2,3,1,1,2,2]
- 1119232*BS[2,2,3,1,1,3,1]
+ 416768*BS[2,2,3,1,2,1,2]
+ 1450496*BS[2,2,3,1,2,2,1]
- 1912320*BS[2,2,3,1,3,1,1]
+ 855552*BS[2,2,3,2,1,1,2]
- 110080*BS[2,2,3,2,1,2,1]
+ 499712*BS[2,2,3,2,2,1,1]
- 105472*BS[2,2,3,3,1,1,1]
- 583168*BS[2,2,4,1,1,1,2]
- 7168*(BS[2,2,4,1,1,2,1]
       + BS[2,2,4,1,2,1,1])
- 277504*BS[2,2,4,2,1,1,1]
+ 428032*BS[2,2,5,1,1,1,1]
+ 2425856*BS[2,3,1,1,1,1,4]
- 2878464*BS[2,3,1,1,1,2,3]
- 1285632*BS[2,3,1,1,1,3,2]
+ 1496576*BS[2,3,1,1,1,4,1]
+ 2396672*BS[2,3,1,1,2,2,2]
- 1706496*BS[2,3,1,1,2,3,1]
+ 662528*BS[2,3,1,1,3,1,2]
- 2524672*BS[2,3,1,1,3,2,1]
+ 2304000*BS[2,3,1,1,4,1,1]
- 801280*(BS[2,3,1,1,2,1,3]
       + BS[2,3,1,2,1,1,3])
+ 985600*BS[2,3,1,2,1,2,2]
- 507392*BS[2,3,1,2,1,3,1]
- 401408*BS[2,3,1,2,2,1,2]
+ 3472896*BS[2,3,1,2,2,2,1]
- 2565632*BS[2,3,1,2,3,1,1]
+ 753152*BS[2,3,1,3,1,1,2]
- 1186816*BS[2,3,1,3,1,2,1]
- 3081728*BS[2,3,1,3,2,1,1]
+ 2872832*BS[2,3,1,4,1,1,1]
- 1973760*BS[2,3,2,1,1,1,3]
+ 2466816*BS[2,3,2,1,1,2,2]
- 1315328*BS[2,3,2,1,1,3,1]
+ 555008*BS[2,3,2,1,2,1,2]
+ 1572352*BS[2,3,2,1,2,2,1]
- 2376192*BS[2,3,2,1,3,1,1]
+ 775168*BS[2,3,2,2,1,1,2]
- 93696*BS[2,3,2,2,1,2,1]
+ 3016192*BS[2,3,2,2,2,1,1]
- 2796544*BS[2,3,2,3,1,1,1]
- 283648*BS[2,3,3,1,1,1,2]
+ 130048*(BS[2,3,3,1,1,2,1]
       + BS[2,3,3,1,2,1,1])
+ 212992*BS[2,3,3,2,1,1,1]
+ 1559552*BS[2,4,1,1,1,1,3]
- 1983488*BS[2,4,1,1,1,2,2]
+ 1095680*BS[2,4,1,1,1,3,1]
- 1386496*BS[2,4,1,1,2,2,1]
+ 2052608*BS[2,4,1,1,3,1,1]
- 425984*(BS[2,4,1,1,2,1,2]
       + BS[2,4,1,2,1,1,2])
+ 197120*BS[2,4,1,2,1,2,1]
- 2216960*BS[2,4,1,2,2,1,1]
+ 2737664*BS[2,4,1,3,1,1,1]
- 907264*BS[2,4,2,1,1,1,2]
+ 405504*(BS[2,4,2,1,1,2,1]
       + BS[2,4,2,1,2,1,1])
- 237056*BS[2,4,2,2,1,1,1]
- 129024*(BS[2,3,4,1,1,1,1]
       + BS[2,4,3,1,1,1,1])
+ 669696*BS[2,5,1,1,1,1,2]
- 286720*(BS[2,5,1,1,1,2,1]
       + BS[2,5,1,1,2,1,1]
       + BS[2,5,1,2,1,1,1])
- 507904*BS[2,5,2,1,1,1,1]
+ 327680*BS[2,6,1,1,1,1,1]
- 2361344*BS[3,1,1,1,1,1,5]
+ 2679808*BS[3,1,1,1,1,2,4]
+ 1061888*(BS[3,1,1,1,1,3,3]
       + BS[3,1,1,1,1,4,2])
- 1307648*BS[3,1,1,1,1,5,1]
- 2085888*BS[3,1,1,1,2,2,3]
- 1203712*BS[3,1,1,1,2,3,2]
+ 1478144*BS[3,1,1,1,2,4,1]
- 784384*BS[3,1,1,1,3,1,3]
+ 97280*BS[3,1,1,1,3,2,2]
+ 579584*BS[3,1,1,1,3,3,1]
- 574976*BS[3,1,1,1,4,1,2]
+ 2072064*BS[3,1,1,1,4,2,1]
- 1885184*BS[3,1,1,1,5,1,1]
+ 386048*BS[3,1,1,2,2,1,3]
+ 798208*BS[3,1,1,2,2,2,2]
- 1231872*BS[3,1,1,2,2,3,1]
+ 621056*BS[3,1,1,2,3,1,2]
- 2297856*BS[3,1,1,2,3,2,1]
+ 2098688*BS[3,1,1,2,4,1,1]
- 806912*BS[3,1,1,3,1,1,3]
+ 831488*BS[3,1,1,3,1,2,2]
- 92160*BS[3,1,1,3,1,3,1]
+ 721408*BS[3,1,1,3,2,1,2]
- 2005504*BS[3,1,1,3,2,2,1]
+ 780800*BS[3,1,1,3,3,1,1]
- 686080*BS[3,1,1,4,1,1,2]
+ 1040384*BS[3,1,1,4,1,2,1]
+ 2588160*BS[3,1,1,4,2,1,1]
- 2386944*BS[3,1,1,5,1,1,1]
+ 899072*(BS[3,1,1,1,2,1,4]
       + BS[3,1,1,2,1,1,4]
       + BS[3,1,2,1,1,1,4])
- 1035776*(BS[3,1,1,2,1,2,3]
       + BS[3,1,2,1,1,2,3])
- 440320*(BS[3,1,1,2,1,3,2]
       + BS[3,1,2,1,1,3,2])
+ 491520*(BS[3,1,1,2,1,4,1]
       + BS[3,1,2,1,1,4,1])
- 307200*BS[3,1,2,1,2,1,3]
+ 842752*BS[3,1,2,1,2,2,2]
- 557568*BS[3,1,2,1,2,3,1]
+ 202240*BS[3,1,2,1,3,1,2]
- 784896*BS[3,1,2,1,3,2,1]
+ 718848*BS[3,1,2,1,4,1,1]
+ 392192*BS[3,1,2,2,1,1,3]
- 339456*BS[3,1,2,2,1,2,2]
- 140800*BS[3,1,2,2,1,3,1]
- 833536*BS[3,1,2,2,2,1,2]
+ 3383808*BS[3,1,2,2,2,2,1]
- 1703424*BS[3,1,2,2,3,1,1]
+ 732160*BS[3,1,2,3,1,1,2]
- 1129984*BS[3,1,2,3,1,2,1]
- 2829312*BS[3,1,2,3,2,1,1]
+ 2615808*BS[3,1,2,4,1,1,1]
- 807424*BS[3,1,3,1,1,1,3]
+ 832000*BS[3,1,3,1,1,2,2]
- 92160*BS[3,1,3,1,1,3,1]
+ 276992*BS[3,1,3,1,2,1,2]
- 451584*BS[3,1,3,1,2,2,1]
- 92160*BS[3,1,3,1,3,1,1]
+ 772096*BS[3,1,3,2,1,1,2]
- 1185280*BS[3,1,3,2,1,2,1]
- 2230784*BS[3,1,3,2,2,1,1]
+ 933888*BS[3,1,3,3,1,1,1]
- 736768*BS[3,1,4,1,1,1,2]
+ 1107968*(BS[3,1,4,1,1,2,1]
       + BS[3,1,4,1,2,1,1])
+ 2909184*BS[3,1,4,2,1,1,1]
- 2703360*BS[3,1,5,1,1,1,1]
+ 2364416*BS[3,2,1,1,1,1,4]
- 2761728*BS[3,2,1,1,1,2,3]
- 1199616*BS[3,2,1,1,1,3,2]
+ 1369600*BS[3,2,1,1,1,4,1]
+ 2263552*BS[3,2,1,1,2,2,2]
- 1558528*BS[3,2,1,1,2,3,1]
+ 601088*BS[3,2,1,1,3,1,2]
- 2277376*BS[3,2,1,1,3,2,1]
+ 2075648*BS[3,2,1,1,4,1,1]
- 793088*(BS[3,2,1,1,2,1,3]
       + BS[3,2,1,2,1,1,3])
+ 959488*BS[3,2,1,2,1,2,2]
- 472064*BS[3,2,1,2,1,3,1]
- 356352*BS[3,2,1,2,2,1,2]
+ 3150336*BS[3,2,1,2,2,2,1]
- 2320384*BS[3,2,1,2,3,1,1]
+ 719872*BS[3,2,1,3,1,1,2]
- 1120768*BS[3,2,1,3,1,2,1]
- 2860032*BS[3,2,1,3,2,1,1]
+ 2654720*BS[3,2,1,4,1,1,1]
- 1314304*BS[3,2,2,1,1,1,3]
+ 1653760*BS[3,2,2,1,1,2,2]
- 927744*BS[3,2,2,1,1,3,1]
+ 368128*BS[3,2,2,1,2,1,2]
+ 1202176*BS[3,2,2,1,2,2,1]
- 1627648*BS[3,2,2,1,3,1,1]
- 232960*BS[3,2,2,2,1,1,2]
+ 1159680*BS[3,2,2,2,1,2,1]
+ 5275648*BS[3,2,2,2,2,1,1]
- 3838464*BS[3,2,2,3,1,1,1]
+ 625152*BS[3,2,3,1,1,1,2]
- 1066496*(BS[3,2,3,1,1,2,1]
       + BS[3,2,3,1,2,1,1])
- 2882048*BS[3,2,3,2,1,1,1]
+ 2715648*BS[3,2,4,1,1,1,1]
+ 529408*BS[3,3,1,1,1,1,3]
- 669696*BS[3,3,1,1,1,2,2]
+ 355328*BS[3,3,1,1,1,3,1]
- 450560*BS[3,3,1,1,2,2,1]
+ 690176*BS[3,3,1,1,3,1,1]
- 146944*(BS[3,3,1,1,2,1,2]
       + BS[3,3,1,2,1,1,2])
+ 71168*BS[3,3,1,2,1,2,1]
- 735232*BS[3,3,1,2,2,1,1]
+ 914432*BS[3,3,1,3,1,1,1]
- 282112*BS[3,3,2,1,1,1,2]
+ 131584*(BS[3,3,2,1,1,2,1]
       + BS[3,3,2,1,2,1,1])
- 102400*BS[3,3,2,2,1,1,1]
- 24576*BS[3,3,3,1,1,1,1]
- 1933312*BS[4,1,1,1,1,1,4]
+ 2276352*BS[4,1,1,1,1,2,3]
+ 999424*BS[4,1,1,1,1,3,2]
- 1168384*BS[4,1,1,1,1,4,1]
- 1862656*BS[4,1,1,1,2,2,2]
+ 1336320*BS[4,1,1,1,2,3,1]
- 545792*BS[4,1,1,1,3,1,2]
+ 2010112*BS[4,1,1,1,3,2,1]
- 1822720*BS[4,1,1,1,4,1,1]
+ 370688*BS[4,1,1,2,2,1,2]
- 2829824*BS[4,1,1,2,2,2,1]
+ 2046464*BS[4,1,1,2,3,1,1]
- 664576*BS[4,1,1,3,1,1,2]
+ 1018880*BS[4,1,1,3,1,2,1]
+ 2579968*BS[4,1,1,3,2,1,1]
- 2388992*BS[4,1,1,4,1,1,1]
+ 637952*(BS[4,1,1,1,2,1,3]
       + BS[4,1,1,2,1,1,3]
       + BS[4,1,2,1,1,1,3])
- 780800*(BS[4,1,1,2,1,2,2]
       + BS[4,1,2,1,1,2,2])
+ 398336*(BS[4,1,1,2,1,3,1]
       + BS[4,1,2,1,1,3,1])
- 182272*BS[4,1,2,1,2,1,2]
- 437760*BS[4,1,2,1,2,2,1]
+ 667136*BS[4,1,2,1,3,1,1]
+ 453632*BS[4,1,2,2,1,1,2]
- 960512*BS[4,1,2,2,1,2,1]
- 3594240*BS[4,1,2,2,2,1,1]
+ 2626048*BS[4,1,2,3,1,1,1]
- 722432*BS[4,1,3,1,1,1,2]
+ 1114624*(BS[4,1,3,1,1,2,1]
       + BS[4,1,3,1,2,1,1])
+ 2958848*BS[4,1,3,2,1,1,1]
- 2758656*BS[4,1,4,1,1,1,1]
+ 1528832*BS[4,2,1,1,1,1,3]
- 1912832*BS[4,2,1,1,1,2,2]
+ 1020928*BS[4,2,1,1,1,3,1]
- 1246720*BS[4,2,1,1,2,2,1]
+ 1870848*BS[4,2,1,1,3,1,1]
- 423424*(BS[4,2,1,1,2,1,2]
       + BS[4,2,1,2,1,1,2])
+ 197120*BS[4,2,1,2,1,2,1]
- 2022912*BS[4,2,1,2,2,1,1]
+ 2550272*BS[4,2,1,3,1,1,1]
- 523776*BS[4,2,2,1,1,1,2]
- 16896*(BS[4,2,2,1,1,2,1]
       + BS[4,2,2,1,2,1,1])
- 3172864*BS[4,2,2,2,1,1,1]
+ 2699264*BS[4,2,3,1,1,1,1]
+ 197632*(BS[3,4,1,1,1,1,2]
       + BS[4,3,1,1,1,1,2])
- 88064*(BS[3,4,1,1,1,2,1]
       + BS[3,4,1,1,2,1,1]
       + BS[3,4,1,2,1,1,1]
       + BS[4,3,1,1,1,2,1]
       + BS[4,3,1,1,2,1,1]
       + BS[4,3,1,2,1,1,1])
- 133120*(BS[3,4,2,1,1,1,1]
       + BS[4,3,2,1,1,1,1])
- 1196032*BS[5,1,1,1,1,1,3]
+ 1525760*BS[5,1,1,1,1,2,2]
- 851968*BS[5,1,1,1,1,3,1]
+ 1095680*BS[5,1,1,1,2,2,1]
- 1605632*BS[5,1,1,1,3,1,1]
+ 1822720*BS[5,1,1,2,2,1,1]
- 2276352*BS[5,1,1,3,1,1,1]
+ 321536*(BS[5,1,1,1,2,1,2]
       + BS[5,1,1,2,1,1,2]
       + BS[5,1,2,1,1,1,2])
- 143360*(BS[5,1,1,2,1,2,1]
       + BS[5,1,2,1,1,2,1]
       + BS[5,1,2,1,2,1,1])
+ 2317312*BS[5,1,2,2,1,1,1]
- 2640896*BS[5,1,3,1,1,1,1]
+ 665600*BS[5,2,1,1,1,1,2]
- 286720*(BS[5,2,1,1,1,2,1]
       + BS[5,2,1,1,2,1,1]
       + BS[5,2,1,2,1,1,1])
+ 418816*BS[5,2,2,1,1,1,1]
+ 73728*(BS[3,5,1,1,1,1,1]
       + BS[4,4,1,1,1,1,1]
       + BS[5,3,1,1,1,1,1])
- 479232*BS[6,1,1,1,1,1,2]
+ 196608*(BS[6,1,1,1,1,2,1]
       + BS[6,1,1,1,2,1,1]
       + BS[6,1,1,2,1,1,1]
       + BS[6,1,2,1,1,1,1])
+ 327680*BS[6,2,1,1,1,1,1]
- 196608*BS[7,1,1,1,1,1,1]
+ 8192*BS[1,1,1,1,1,1,2,5]
+ 8192*(BS[1,1,1,1,1,1,3,4]
       + BS[1,1,1,1,1,1,4,3]
       + BS[1,1,1,1,1,1,5,2])
- 24576*BS[1,1,1,1,1,1,6,1]
+ 710656*BS[1,1,1,1,1,2,2,4]
- 14336*(BS[1,1,1,1,1,2,3,3]
       + BS[1,1,1,1,1,2,4,2])
+ 47104*BS[1,1,1,1,1,2,5,1]
- 2193408*BS[1,1,1,1,1,3,1,4]
+ 1847296*BS[1,1,1,1,1,3,2,3]
- 8192*BS[1,1,1,1,1,3,3,2]
- 1093632*BS[1,1,1,1,1,4,1,3]
+ 780288*BS[1,1,1,1,1,4,2,2]
+ 22528*(BS[1,1,1,1,1,3,4,1]
       + BS[1,1,1,1,1,4,3,1])
- 264192*BS[1,1,1,1,1,5,1,2]
+ 247808*BS[1,1,1,1,1,5,2,1]
- 98304*BS[1,1,1,1,1,6,1,1]
+ 2461696*BS[1,1,1,1,2,2,1,4]
- 3339264*BS[1,1,1,1,2,2,2,3]
- 385024*BS[1,1,1,1,2,2,3,2]
+ 402432*BS[1,1,1,1,2,2,4,1]
+ 1678336*BS[1,1,1,1,2,3,1,3]
- 1190912*BS[1,1,1,1,2,3,2,2]
- 49152*BS[1,1,1,1,2,3,3,1]
+ 449536*BS[1,1,1,1,2,4,1,2]
- 439296*BS[1,1,1,1,2,4,2,1]
+ 196608*BS[1,1,1,1,2,5,1,1]
- 2373632*BS[1,1,1,1,3,1,1,4]
+ 2806784*BS[1,1,1,1,3,1,2,3]
+ 1241088*BS[1,1,1,1,3,1,3,2]
- 1489920*BS[1,1,1,1,3,1,4,1]
+ 1797120*BS[1,1,1,1,3,2,1,3]
- 3078144*BS[1,1,1,1,3,2,2,2]
+ 1303552*BS[1,1,1,1,3,2,3,1]
+ 182272*BS[1,1,1,1,3,3,1,2]
- 167936*BS[1,1,1,1,3,3,2,1]
- 1343488*BS[1,1,1,1,4,1,1,3]
+ 1745920*BS[1,1,1,1,4,1,2,2]
- 984064*BS[1,1,1,1,4,1,3,1]
+ 719872*BS[1,1,1,1,4,2,1,2]
- 226304*BS[1,1,1,1,4,2,2,1]
+ 77824*(BS[1,1,1,1,3,4,1,1]
       + BS[1,1,1,1,4,3,1,1])
- 485376*BS[1,1,1,1,5,1,1,2]
+ 227328*BS[1,1,1,1,5,1,2,1]
+ 393216*BS[1,1,1,1,5,2,1,1]
- 208896*BS[1,1,1,1,6,1,1,1]
+ 2447360*BS[1,1,1,2,2,1,1,4]
- 2897920*BS[1,1,1,2,2,1,2,3]
- 1286144*BS[1,1,1,2,2,1,3,2]
+ 1541120*BS[1,1,1,2,2,1,4,1]
- 3291136*BS[1,1,1,2,2,2,1,3]
+ 5468160*BS[1,1,1,2,2,2,2,2]
- 1965056*BS[1,1,1,2,2,2,3,1]
- 436224*BS[1,1,1,2,2,3,1,2]
- 131072*BS[1,1,1,2,2,3,2,1]
+ 387072*BS[1,1,1,2,2,4,1,1]
+ 1863680*BS[1,1,1,2,3,1,1,3]
- 2367488*BS[1,1,1,2,3,1,2,2]
+ 1263616*BS[1,1,1,2,3,1,3,1]
- 1082368*BS[1,1,1,2,3,2,1,2]
+ 474112*BS[1,1,1,2,3,2,2,1]
- 145408*BS[1,1,1,2,3,3,1,1]
+ 775168*BS[1,1,1,2,4,1,1,2]
- 376832*BS[1,1,1,2,4,1,2,1]
- 675840*BS[1,1,1,2,4,2,1,1]
+ 397312*BS[1,1,1,2,5,1,1,1]
- 2269184*BS[1,1,1,3,1,1,1,4]
+ 2724864*BS[1,1,1,3,1,1,2,3]
+ 1230848*BS[1,1,1,3,1,1,3,2]
- 1467392*BS[1,1,1,3,1,1,4,1]
+ 717824*BS[1,1,1,3,1,2,1,3]
- 2248704*BS[1,1,1,3,1,2,2,2]
+ 1670144*BS[1,1,1,3,1,2,3,1]
- 654336*BS[1,1,1,3,1,3,1,2]
+ 2459648*BS[1,1,1,3,1,3,2,1]
- 2254848*BS[1,1,1,3,1,4,1,1]
+ 1800192*BS[1,1,1,3,2,1,1,3]
- 2289664*BS[1,1,1,3,2,1,2,2]
+ 1277952*BS[1,1,1,3,2,1,3,1]
- 710656*BS[1,1,1,3,2,2,1,2]
- 2014208*BS[1,1,1,3,2,2,2,1]
+ 2110464*BS[1,1,1,3,2,3,1,1]
+ 254976*BS[1,1,1,3,3,1,1,2]
- 120832*BS[1,1,1,3,3,1,2,1]
- 209920*BS[1,1,1,3,3,2,1,1]
- 1402880*BS[1,1,1,4,1,1,1,3]
+ 1817600*BS[1,1,1,4,1,1,2,2]
- 1049600*BS[1,1,1,4,1,1,3,1]
+ 369664*BS[1,1,1,4,1,2,1,2]
+ 1363968*BS[1,1,1,4,1,2,2,1]
- 1929216*BS[1,1,1,4,1,3,1,1]
+ 807936*BS[1,1,1,4,2,1,1,2]
- 345088*BS[1,1,1,4,2,1,2,1]
+ 40960*BS[1,1,1,4,2,2,1,1]
+ 129024*(BS[1,1,1,3,4,1,1,1]
       + BS[1,1,1,4,3,1,1,1])
- 587776*BS[1,1,1,5,1,1,1,2]
+ 247808*(BS[1,1,1,5,1,1,2,1]
       + BS[1,1,1,5,1,2,1,1])
+ 466944*BS[1,1,1,5,2,1,1,1]
- 307200*BS[1,1,1,6,1,1,1,1]
+ 2207744*BS[1,1,2,2,1,1,1,4]
- 2652160*BS[1,1,2,2,1,1,2,3]
- 1206272*BS[1,1,2,2,1,1,3,2]
+ 1444864*BS[1,1,2,2,1,1,4,1]
- 701440*BS[1,1,2,2,1,2,1,3]
+ 2242560*BS[1,1,2,2,1,2,2,2]
- 1622016*BS[1,1,2,2,1,2,3,1]
+ 502784*BS[1,1,2,2,1,3,1,2]
- 2267136*BS[1,1,2,2,1,3,2,1]
+ 2139136*BS[1,1,2,2,1,4,1,1]
- 3128320*BS[1,1,2,2,2,1,1,3]
+ 3906048*BS[1,1,2,2,2,1,2,2]
- 2096640*BS[1,1,2,2,2,1,3,1]
+ 1964032*BS[1,1,2,2,2,2,1,2]
+ 2038784*BS[1,1,2,2,2,2,2,1]
- 2655232*BS[1,1,2,2,2,3,1,1]
- 810496*BS[1,1,2,2,3,1,1,2]
+ 166400*BS[1,1,2,2,3,1,2,1]
+ 52224*BS[1,1,2,2,3,2,1,1]
+ 230400*BS[1,1,2,2,4,1,1,1]
+ 1876992*BS[1,1,2,3,1,1,1,3]
- 2374144*BS[1,1,2,3,1,1,2,2]
+ 1313280*BS[1,1,2,3,1,1,3,1]
- 516096*BS[1,1,2,3,1,2,1,2]
- 1601536*BS[1,1,2,3,1,2,2,1]
+ 2285568*BS[1,1,2,3,1,3,1,1]
- 1159680*BS[1,1,2,3,2,1,1,2]
+ 496128*BS[1,1,2,3,2,1,2,1]
+ 145408*BS[1,1,2,3,2,2,1,1]
- 227328*BS[1,1,2,3,3,1,1,1]
+ 860160*BS[1,1,2,4,1,1,1,2]
- 360448*(BS[1,1,2,4,1,1,2,1]
       + BS[1,1,2,4,1,2,1,1])
- 720896*BS[1,1,2,4,2,1,1,1]
+ 499712*BS[1,1,2,5,1,1,1,1]
- 2039808*BS[1,1,3,1,1,1,1,4]
+ 2462720*BS[1,1,3,1,1,1,2,3]
+ 1132544*BS[1,1,3,1,1,1,3,2]
- 1350656*BS[1,1,3,1,1,1,4,1]
- 2061312*BS[1,1,3,1,1,2,2,2]
+ 1545216*BS[1,1,3,1,1,2,3,1]
- 630784*BS[1,1,3,1,1,3,1,2]
+ 2344960*BS[1,1,3,1,1,3,2,1]
- 2139136*BS[1,1,3,1,1,4,1,1]
+ 650240*(BS[1,1,3,1,1,2,1,3]
       + BS[1,1,3,1,2,1,1,3])
- 820736*BS[1,1,3,1,2,1,2,2]
+ 450048*BS[1,1,3,1,2,1,3,1]
+ 440320*BS[1,1,3,1,2,2,1,2]
- 3274752*BS[1,1,3,1,2,2,2,1]
+ 2384896*BS[1,1,3,1,2,3,1,1]
- 724480*BS[1,1,3,1,3,1,1,2]
+ 1120768*BS[1,1,3,1,3,1,2,1]
+ 2897920*BS[1,1,3,1,3,2,1,1]
- 2698240*BS[1,1,3,1,4,1,1,1]
+ 1688576*BS[1,1,3,2,1,1,1,3]
- 2152960*BS[1,1,3,2,1,1,2,2]
+ 1206784*BS[1,1,3,2,1,1,3,1]
- 460800*BS[1,1,3,2,1,2,1,2]
- 1495040*BS[1,1,3,2,1,2,2,1]
+ 2181120*BS[1,1,3,2,1,3,1,1]
- 665088*BS[1,1,3,2,2,1,1,2]
+ 42496*BS[1,1,3,2,2,1,2,1]
- 2856960*BS[1,1,3,2,2,2,1,1]
+ 2608128*BS[1,1,3,2,3,1,1,1]
+ 281600*BS[1,1,3,3,1,1,1,2]
- 125952*(BS[1,1,3,3,1,1,2,1]
       + BS[1,1,3,3,1,2,1,1])
- 226304*BS[1,1,3,3,2,1,1,1]
- 1341440*BS[1,1,4,1,1,1,1,3]
+ 1735680*BS[1,1,4,1,1,1,2,2]
- 1000448*BS[1,1,4,1,1,1,3,1]
+ 1304576*BS[1,1,4,1,1,2,2,1]
- 1880064*BS[1,1,4,1,1,3,1,1]
+ 357376*(BS[1,1,4,1,1,2,1,2]
       + BS[1,1,4,1,2,1,1,2])
- 159744*BS[1,1,4,1,2,1,2,1]
+ 2093056*BS[1,1,4,1,2,2,1,1]
- 2564096*BS[1,1,4,1,3,1,1,1]
+ 817152*BS[1,1,4,2,1,1,1,2]
- 355328*(BS[1,1,4,2,1,1,2,1]
       + BS[1,1,4,2,1,2,1,1])
+ 225280*BS[1,1,4,2,2,1,1,1]
+ 147456*(BS[1,1,3,4,1,1,1,1]
       + BS[1,1,4,3,1,1,1,1])
- 614400*BS[1,1,5,1,1,1,1,2]
+ 258048*(BS[1,1,5,1,1,1,2,1]
       + BS[1,1,5,1,1,2,1,1]
       + BS[1,1,5,1,2,1,1,1])
+ 503808*BS[1,1,5,2,1,1,1,1]
- 344064*BS[1,1,6,1,1,1,1,1]
+ 1994752*BS[1,2,2,1,1,1,1,4]
- 2384896*BS[1,2,2,1,1,1,2,3]
- 1077248*BS[1,2,2,1,1,1,3,2]
+ 1287168*BS[1,2,2,1,1,1,4,1]
+ 2016256*BS[1,2,2,1,1,2,2,2]
- 1450496*BS[1,2,2,1,1,2,3,1]
+ 467968*BS[1,2,2,1,1,3,1,2]
- 2082304*BS[1,2,2,1,1,3,2,1]
+ 1957888*BS[1,2,2,1,1,4,1,1]
- 646144*(BS[1,2,2,1,1,2,1,3]
       + BS[1,2,2,1,2,1,1,3])
+ 801792*BS[1,2,2,1,2,1,2,2]
- 426496*BS[1,2,2,1,2,1,3,1]
- 141312*BS[1,2,2,1,2,2,1,2]
+ 2737664*BS[1,2,2,1,2,2,2,1]
- 2109952*BS[1,2,2,1,2,3,1,1]
+ 372736*BS[1,2,2,1,3,1,1,2]
- 906240*BS[1,2,2,1,3,1,2,1]
- 2458112*BS[1,2,2,1,3,2,1,1]
+ 2384896*BS[1,2,2,1,4,1,1,1]
- 2866176*BS[1,2,2,2,1,1,1,3]
+ 3582464*BS[1,2,2,2,1,1,2,2]
- 1956352*BS[1,2,2,2,1,1,3,1]
+ 799232*BS[1,2,2,2,1,2,1,2]
+ 2233856*BS[1,2,2,2,1,2,2,1]
- 3251200*BS[1,2,2,2,1,3,1,1]
+ 1930240*BS[1,2,2,2,2,1,1,2]
- 346624*BS[1,2,2,2,2,1,2,1]
+ 2880512*BS[1,2,2,2,2,2,1,1]
- 2901504*BS[1,2,2,2,3,1,1,1]
- 815616*BS[1,2,2,3,1,1,1,2]
+ 69120*(BS[1,2,2,3,1,1,2,1]
       + BS[1,2,2,3,1,2,1,1])
- 43520*BS[1,2,2,3,2,1,1,1]
+ 244736*BS[1,2,2,4,1,1,1,1]
+ 1727488*BS[1,2,3,1,1,1,1,3]
- 2198528*BS[1,2,3,1,1,1,2,2]
+ 1240064*BS[1,2,3,1,1,1,3,1]
- 1525760*BS[1,2,3,1,1,2,2,1]
+ 2208768*BS[1,2,3,1,1,3,1,1]
- 467456*(BS[1,2,3,1,1,2,1,2]
       + BS[1,2,3,1,2,1,1,2])
+ 213504*BS[1,2,3,1,2,1,2,1]
- 2358272*BS[1,2,3,1,2,2,1,1]
+ 2901504*BS[1,2,3,1,3,1,1,1]
- 1107456*BS[1,2,3,2,1,1,1,2]
+ 486912*(BS[1,2,3,2,1,1,2,1]
       + BS[1,2,3,2,1,2,1,1])
- 75264*BS[1,2,3,2,2,1,1,1]
- 229376*BS[1,2,3,3,1,1,1,1]
+ 843776*BS[1,2,4,1,1,1,1,2]
- 358400*(BS[1,2,4,1,1,1,2,1]
       + BS[1,2,4,1,1,2,1,1]
       + BS[1,2,4,1,2,1,1,1])
- 729088*BS[1,2,4,2,1,1,1,1]
+ 512000*BS[1,2,5,1,1,1,1,1]
- 1933312*BS[1,3,1,1,1,1,1,4]
+ 2294784*BS[1,3,1,1,1,1,2,3]
+ 1017856*BS[1,3,1,1,1,1,3,2]
- 1207296*BS[1,3,1,1,1,1,4,1]
- 1887232*BS[1,3,1,1,1,2,2,2]
+ 1387520*BS[1,3,1,1,1,2,3,1]
- 590848*BS[1,3,1,1,1,3,1,2]
+ 2141184*BS[1,3,1,1,1,3,2,1]
- 1941504*BS[1,3,1,1,1,4,1,1]
+ 407552*BS[1,3,1,1,2,2,1,2]
- 2998272*BS[1,3,1,1,2,2,2,1]
+ 2171392*BS[1,3,1,1,2,3,1,1]
- 694272*BS[1,3,1,1,3,1,1,2]
+ 1071104*BS[1,3,1,1,3,1,2,1]
+ 2736640*BS[1,3,1,1,3,2,1,1]
- 2539520*BS[1,3,1,1,4,1,1,1]
+ 637952*(BS[1,3,1,1,1,2,1,3]
       + BS[1,3,1,1,2,1,1,3]
       + BS[1,3,1,2,1,1,1,3])
- 782848*(BS[1,3,1,1,2,1,2,2]
       + BS[1,3,1,2,1,1,2,2])
+ 401920*(BS[1,3,1,1,2,1,3,1]
       + BS[1,3,1,2,1,1,3,1])
- 182272*BS[1,3,1,2,1,2,1,2]
- 458752*BS[1,3,1,2,1,2,2,1]
+ 703488*BS[1,3,1,2,1,3,1,1]
+ 479232*BS[1,3,1,2,2,1,1,2]
- 1000960*BS[1,3,1,2,2,1,2,1]
- 3792896*BS[1,3,1,2,2,2,1,1]
+ 2785792*BS[1,3,1,2,3,1,1,1]
- 744960*BS[1,3,1,3,1,1,1,2]
+ 1143296*(BS[1,3,1,3,1,1,2,1]
       + BS[1,3,1,3,1,2,1,1])
+ 3071488*BS[1,3,1,3,2,1,1,1]
- 2870272*BS[1,3,1,4,1,1,1,1]
+ 1641472*BS[1,3,2,1,1,1,1,3]
- 2051072*BS[1,3,2,1,1,1,2,2]
+ 1100800*BS[1,3,2,1,1,1,3,1]
- 1338368*BS[1,3,2,1,1,2,2,1]
+ 2002944*BS[1,3,2,1,1,3,1,1]
- 458240*(BS[1,3,2,1,1,2,1,2]
       + BS[1,3,2,1,2,1,1,2])
+ 213504*BS[1,3,2,1,2,1,2,1]
- 2157568*BS[1,3,2,1,2,2,1,1]
+ 2725376*BS[1,3,2,1,3,1,1,1]
- 654848*BS[1,3,2,2,1,1,1,2]
+ 40448*(BS[1,3,2,2,1,1,2,1]
       + BS[1,3,2,2,1,2,1,1])
- 3230208*BS[1,3,2,2,2,1,1,1]
+ 2790400*BS[1,3,2,3,1,1,1,1]
+ 283648*BS[1,3,3,1,1,1,1,2]
- 129024*(BS[1,3,3,1,1,1,2,1]
       + BS[1,3,3,1,1,2,1,1]
       + BS[1,3,3,1,2,1,1,1])
- 236544*BS[1,3,3,2,1,1,1,1]
- 1304576*BS[1,4,1,1,1,1,1,3]
+ 1655808*BS[1,4,1,1,1,1,2,2]
- 922624*BS[1,4,1,1,1,1,3,1]
+ 1178624*BS[1,4,1,1,1,2,2,1]
- 1729536*BS[1,4,1,1,1,3,1,1]
+ 1944576*BS[1,4,1,1,2,2,1,1]
- 2434048*BS[1,4,1,1,3,1,1,1]
+ 356352*(BS[1,4,1,1,1,2,1,2]
       + BS[1,4,1,1,2,1,1,2]
       + BS[1,4,1,2,1,1,1,2])
- 159744*(BS[1,4,1,1,2,1,2,1]
       + BS[1,4,1,2,1,1,2,1]
       + BS[1,4,1,2,1,2,1,1])
+ 2469888*BS[1,4,1,2,2,1,1,1]
- 2823168*BS[1,4,1,3,1,1,1,1]
+ 821248*BS[1,4,2,1,1,1,1,2]
- 358400*(BS[1,4,2,1,1,1,2,1]
       + BS[1,4,2,1,1,2,1,1]
       + BS[1,4,2,1,2,1,1,1])
+ 297984*BS[1,4,2,2,1,1,1,1]
+ 155648*(BS[1,3,4,1,1,1,1,1]
       + BS[1,4,3,1,1,1,1,1])
- 618496*BS[1,5,1,1,1,1,1,2]
+ 258048*(BS[1,5,1,1,1,1,2,1]
       + BS[1,5,1,1,1,2,1,1]
       + BS[1,5,1,1,2,1,1,1]
       + BS[1,5,1,2,1,1,1,1])
+ 512000*BS[1,5,2,1,1,1,1,1]
- 344064*BS[1,6,1,1,1,1,1,1]
- 6144*(BS[1,1,1,1,2,1,2,4]
       + BS[1,1,1,2,1,1,2,4]
       + BS[1,1,2,1,1,1,2,4]
       + BS[1,2,1,1,1,1,2,4]
       + BS[2,1,1,1,1,1,2,4])
- 6144*(BS[1,1,1,1,2,1,3,3]
       + BS[1,1,1,1,2,1,4,2]
       + BS[1,1,1,2,1,1,3,3]
       + BS[1,1,1,2,1,1,4,2]
       + BS[1,1,2,1,1,1,3,3]
       + BS[1,1,2,1,1,1,4,2]
       + BS[1,2,1,1,1,1,3,3]
       + BS[1,2,1,1,1,1,4,2]
       + BS[2,1,1,1,1,1,3,3]
       + BS[2,1,1,1,1,1,4,2])
+ 18432*(BS[1,1,1,1,2,1,5,1]
       + BS[1,1,1,2,1,1,5,1]
       + BS[1,1,2,1,1,1,5,1]
       + BS[1,2,1,1,1,1,5,1]
       + BS[2,1,1,1,1,1,5,1])
- 218112*(BS[1,1,1,2,1,2,2,3]
       + BS[1,1,2,1,1,2,2,3]
       + BS[1,2,1,1,1,2,2,3]
       + BS[2,1,1,1,1,2,2,3])
+ 13312*(BS[1,1,1,2,1,2,3,2]
       + BS[1,1,2,1,1,2,3,2]
       + BS[1,2,1,1,1,2,3,2]
       + BS[2,1,1,1,1,2,3,2])
- 40960*(BS[1,1,1,2,1,2,4,1]
       + BS[1,1,2,1,1,2,4,1]
       + BS[1,2,1,1,1,2,4,1]
       + BS[2,1,1,1,1,2,4,1])
+ 709632*(BS[1,1,1,2,1,3,1,3]
       + BS[1,1,2,1,1,3,1,3]
       + BS[1,2,1,1,1,3,1,3]
       + BS[2,1,1,1,1,3,1,3])
- 490496*(BS[1,1,1,2,1,3,2,2]
       + BS[1,1,2,1,1,3,2,2]
       + BS[1,2,1,1,1,3,2,2]
       + BS[2,1,1,1,1,3,2,2])
- 26624*(BS[1,1,1,2,1,3,3,1]
       + BS[1,1,2,1,1,3,3,1]
       + BS[1,2,1,1,1,3,3,1]
       + BS[2,1,1,1,1,3,3,1])
+ 189440*(BS[1,1,1,2,1,4,1,2]
       + BS[1,1,2,1,1,4,1,2]
       + BS[1,2,1,1,1,4,1,2]
       + BS[2,1,1,1,1,4,1,2])
- 206848*(BS[1,1,1,2,1,4,2,1]
       + BS[1,1,2,1,1,4,2,1]
       + BS[1,2,1,1,1,4,2,1]
       + BS[2,1,1,1,1,4,2,1])
+ 102400*(BS[1,1,1,2,1,5,1,1]
       + BS[1,1,2,1,1,5,1,1]
       + BS[1,2,1,1,1,5,1,1]
       + BS[2,1,1,1,1,5,1,1])
- 841728*(BS[1,1,2,1,2,2,1,3]
       + BS[1,2,1,1,2,2,1,3]
       + BS[2,1,1,1,2,2,1,3])
+ 990208*(BS[1,1,2,1,2,2,2,2]
       + BS[1,2,1,1,2,2,2,2]
       + BS[2,1,1,1,2,2,2,2])
- 81920*(BS[1,1,2,1,2,2,3,1]
       + BS[1,2,1,1,2,2,3,1]
       + BS[2,1,1,1,2,2,3,1])
- 295936*(BS[1,1,2,1,2,3,1,2]
       + BS[1,2,1,1,2,3,1,2]
       + BS[2,1,1,1,2,3,1,2])
+ 337920*(BS[1,1,2,1,2,3,2,1]
       + BS[1,2,1,1,2,3,2,1]
       + BS[2,1,1,1,2,3,2,1])
- 183296*(BS[1,1,2,1,2,4,1,1]
       + BS[1,2,1,1,2,4,1,1]
       + BS[2,1,1,1,2,4,1,1])
+ 777216*(BS[1,1,2,1,3,1,1,3]
       + BS[1,2,1,1,3,1,1,3]
       + BS[2,1,1,1,3,1,1,3])
- 977920*(BS[1,1,2,1,3,1,2,2]
       + BS[1,2,1,1,3,1,2,2]
       + BS[2,1,1,1,3,1,2,2])
+ 494592*(BS[1,1,2,1,3,1,3,1]
       + BS[1,2,1,1,3,1,3,1]
       + BS[2,1,1,1,3,1,3,1])
- 488448*(BS[1,1,2,1,3,2,1,2]
       + BS[1,2,1,1,3,2,1,2]
       + BS[2,1,1,1,3,2,1,2])
+ 279552*(BS[1,1,2,1,3,2,2,1]
       + BS[1,2,1,1,3,2,2,1]
       + BS[2,1,1,1,3,2,2,1])
- 80896*(BS[1,1,2,1,3,3,1,1]
       + BS[1,2,1,1,3,3,1,1]
       + BS[2,1,1,1,3,3,1,1])
+ 362496*(BS[1,1,2,1,4,1,1,2]
       + BS[1,2,1,1,4,1,1,2]
       + BS[2,1,1,1,4,1,1,2])
- 185344*(BS[1,1,2,1,4,1,2,1]
       + BS[1,2,1,1,4,1,2,1]
       + BS[2,1,1,1,4,1,2,1])
- 351232*(BS[1,1,2,1,4,2,1,1]
       + BS[1,2,1,1,4,2,1,1]
       + BS[2,1,1,1,4,2,1,1])
+ 215040*(BS[1,1,2,1,5,1,1,1]
       + BS[1,2,1,1,5,1,1,1]
       + BS[2,1,1,1,5,1,1,1])
- 845824*(BS[1,2,1,2,2,1,1,3]
       + BS[2,1,1,2,2,1,1,3])
+ 1051136*(BS[1,2,1,2,2,1,2,2]
       + BS[2,1,1,2,2,1,2,2])
- 541696*(BS[1,2,1,2,2,1,3,1]
       + BS[2,1,1,2,2,1,3,1])
+ 907776*(BS[1,2,1,2,2,2,1,2]
       + BS[2,1,1,2,2,2,1,2])
- 580096*(BS[1,2,1,2,2,2,2,1]
       + BS[2,1,1,2,2,2,2,1])
+ 20992*(BS[1,2,1,2,2,3,1,1]
       + BS[2,1,1,2,2,3,1,1])
- 546304*(BS[1,2,1,2,3,1,1,2]
       + BS[2,1,1,2,3,1,1,2])
+ 291840*(BS[1,2,1,2,3,1,2,1]
       + BS[2,1,1,2,3,1,2,1])
+ 561664*(BS[1,2,1,2,3,2,1,1]
       + BS[2,1,1,2,3,2,1,1])
- 368640*(BS[1,2,1,2,4,1,1,1]
       + BS[2,1,1,2,4,1,1,1])
+ 785408*(BS[1,2,1,3,1,1,1,3]
       + BS[2,1,1,3,1,1,1,3])
- 980992*(BS[1,2,1,3,1,1,2,2]
       + BS[2,1,1,3,1,1,2,2])
+ 525312*(BS[1,2,1,3,1,1,3,1]
       + BS[2,1,1,3,1,1,3,1])
- 223232*(BS[1,2,1,3,1,2,1,2]
       + BS[2,1,1,3,1,2,1,2])
- 607744*(BS[1,2,1,3,1,2,2,1]
       + BS[2,1,1,3,1,2,2,1])
+ 865792*(BS[1,2,1,3,1,3,1,1]
       + BS[2,1,1,3,1,3,1,1])
- 526848*(BS[1,2,1,3,2,1,1,2]
       + BS[2,1,1,3,2,1,1,2])
+ 224256*(BS[1,2,1,3,2,1,2,1]
       + BS[2,1,1,3,2,1,2,1])
+ 154112*(BS[1,2,1,3,2,2,1,1]
       + BS[2,1,1,3,2,2,1,1])
- 131072*(BS[1,2,1,3,3,1,1,1]
       + BS[2,1,1,3,3,1,1,1])
+ 395264*(BS[1,2,1,4,1,1,1,2]
       + BS[2,1,1,4,1,1,1,2])
- 164864*(BS[1,2,1,4,1,1,2,1]
       + BS[1,2,1,4,1,2,1,1]
       + BS[2,1,1,4,1,1,2,1]
       + BS[2,1,1,4,1,2,1,1])
- 361472*(BS[1,2,1,4,2,1,1,1]
       + BS[2,1,1,4,2,1,1,1])
+ 260096*(BS[1,2,1,5,1,1,1,1]
       + BS[2,1,1,5,1,1,1,1])
+ 4096*(BS[1,1,2,1,2,1,2,3]
       + BS[1,2,1,1,2,1,2,3]
       + BS[1,2,1,2,1,1,2,3]
       + BS[2,1,1,1,2,1,2,3]
       + BS[2,1,1,2,1,1,2,3]
       + BS[2,1,2,1,1,1,2,3])
+ 4096*(BS[1,1,2,1,2,1,3,2]
       + BS[1,2,1,1,2,1,3,2]
       + BS[1,2,1,2,1,1,3,2]
       + BS[2,1,1,1,2,1,3,2]
       + BS[2,1,1,2,1,1,3,2]
       + BS[2,1,2,1,1,1,3,2])
- 10240*(BS[1,1,2,1,2,1,4,1]
       + BS[1,2,1,1,2,1,4,1]
       + BS[1,2,1,2,1,1,4,1]
       + BS[2,1,1,1,2,1,4,1]
       + BS[2,1,1,2,1,1,4,1]
       + BS[2,1,2,1,1,1,4,1])
+ 18432*(BS[1,2,1,2,1,2,2,2]
       + BS[2,1,1,2,1,2,2,2]
       + BS[2,1,2,1,1,2,2,2])
+ 28160*(BS[1,2,1,2,1,2,3,1]
       + BS[2,1,1,2,1,2,3,1]
       + BS[2,1,2,1,1,2,3,1])
- 99328*(BS[1,2,1,2,1,3,1,2]
       + BS[2,1,1,2,1,3,1,2]
       + BS[2,1,2,1,1,3,1,2])
+ 132608*(BS[1,2,1,2,1,3,2,1]
       + BS[2,1,1,2,1,3,2,1]
       + BS[2,1,2,1,1,3,2,1])
- 77824*(BS[1,2,1,2,1,4,1,1]
       + BS[2,1,1,2,1,4,1,1]
       + BS[2,1,2,1,1,4,1,1])
- 2560*BS[2,1,2,1,2,1,2,2]
+ 4608*BS[2,1,2,1,2,1,3,1]
+ 198656*BS[2,1,2,1,2,2,1,2]
- 307200*BS[2,1,2,1,2,2,2,1]
+ 137216*BS[2,1,2,1,2,3,1,1]
- 238592*BS[2,1,2,1,3,1,1,2]
+ 141312*BS[2,1,2,1,3,1,2,1]
+ 272384*BS[2,1,2,1,3,2,1,1]
- 182272*BS[2,1,2,1,4,1,1,1]
- 775168*BS[2,1,2,2,1,1,1,3]
+ 969728*BS[2,1,2,2,1,1,2,2]
- 534016*BS[2,1,2,2,1,1,3,1]
+ 215552*BS[2,1,2,2,1,2,1,2]
+ 583168*BS[2,1,2,2,1,2,2,1]
- 820224*BS[2,1,2,2,1,3,1,1]
+ 969728*BS[2,1,2,2,2,1,1,2]
- 437248*BS[2,1,2,2,2,1,2,1]
- 585216*BS[2,1,2,2,2,2,1,1]
+ 188416*BS[2,1,2,2,3,1,1,1]
- 558080*BS[2,1,2,3,1,1,1,2]
+ 232448*(BS[2,1,2,3,1,1,2,1]
       + BS[2,1,2,3,1,2,1,1])
+ 541696*BS[2,1,2,3,2,1,1,1]
- 402432*BS[2,1,2,4,1,1,1,1]
+ 697344*BS[2,1,3,1,1,1,1,3]
- 884736*BS[2,1,3,1,1,1,2,2]
+ 499712*BS[2,1,3,1,1,1,3,1]
- 589824*BS[2,1,3,1,1,2,2,1]
+ 846336*BS[2,1,3,1,1,3,1,1]
- 188416*(BS[2,1,3,1,1,2,1,2]
       + BS[2,1,3,1,2,1,1,2])
+ 87552*BS[2,1,3,1,2,1,2,1]
- 876544*BS[2,1,3,1,2,2,1,1]
+ 1078272*BS[2,1,3,1,3,1,1,1]
- 482304*BS[2,1,3,2,1,1,1,2]
+ 212992*(BS[2,1,3,2,1,1,2,1]
       + BS[2,1,3,2,1,2,1,1])
+ 59392*BS[2,1,3,2,2,1,1,1]
- 124928*BS[2,1,3,3,1,1,1,1]
+ 371712*BS[2,1,4,1,1,1,1,2]
- 159744*(BS[2,1,4,1,1,1,2,1]
       + BS[2,1,4,1,1,2,1,1]
       + BS[2,1,4,1,2,1,1,1])
- 354304*BS[2,1,4,2,1,1,1,1]
+ 258048*BS[2,1,5,1,1,1,1,1]
+ 1933312*BS[2,2,1,1,1,1,1,4]
- 2268160*BS[2,2,1,1,1,1,2,3]
- 991232*BS[2,2,1,1,1,1,3,2]
+ 1160192*BS[2,2,1,1,1,1,4,1]
+ 1883136*BS[2,2,1,1,1,2,2,2]
- 1302528*BS[2,2,1,1,1,2,3,1]
+ 406528*BS[2,2,1,1,1,3,1,2]
- 1835008*BS[2,2,1,1,1,3,2,1]
+ 1729536*BS[2,2,1,1,1,4,1,1]
- 96256*BS[2,2,1,1,2,2,1,2]
+ 2415104*BS[2,2,1,1,2,2,2,1]
- 1864704*BS[2,2,1,1,2,3,1,1]
+ 339456*BS[2,2,1,1,3,1,1,2]
- 840192*BS[2,2,1,1,3,1,2,1]
- 2236416*BS[2,2,1,1,3,2,1,1]
+ 2166784*BS[2,2,1,1,4,1,1,1]
- 637952*(BS[2,2,1,1,1,2,1,3]
       + BS[2,2,1,1,2,1,1,3]
       + BS[2,2,1,2,1,1,1,3])
+ 775680*(BS[2,2,1,1,2,1,2,2]
       + BS[2,2,1,2,1,1,2,2])
- 391168*(BS[2,2,1,1,2,1,3,1]
       + BS[2,2,1,2,1,1,3,1])
+ 182272*BS[2,2,1,2,1,2,1,2]
+ 392192*BS[2,2,1,2,1,2,2,1]
- 600576*BS[2,2,1,2,1,3,1,1]
- 87040*BS[2,2,1,2,2,1,1,2]
+ 792576*BS[2,2,1,2,2,1,2,1]
+ 2966016*BS[2,2,1,2,2,2,1,1]
- 2263040*BS[2,2,1,2,3,1,1,1]
+ 392704*BS[2,2,1,3,1,1,1,2]
- 990208*(BS[2,2,1,3,1,1,2,1]
       + BS[2,2,1,3,1,2,1,1])
- 2648064*BS[2,2,1,3,2,1,1,1]
+ 2532352*BS[2,2,1,4,1,1,1,1]
- 2669568*BS[2,2,2,1,1,1,1,3]
+ 3305984*BS[2,2,2,1,1,1,2,2]
- 1764864*BS[2,2,2,1,1,1,3,1]
+ 1985536*BS[2,2,2,1,1,2,2,1]
- 2966528*BS[2,2,2,1,1,3,1,1]
+ 750592*(BS[2,2,2,1,1,2,1,2]
       + BS[2,2,2,1,2,1,1,2])
- 354816*BS[2,2,2,1,2,1,2,1]
+ 2954240*BS[2,2,2,1,2,2,1,1]
- 3740160*BS[2,2,2,1,3,1,1,1]
+ 1716224*BS[2,2,2,2,1,1,1,2]
- 238080*(BS[2,2,2,2,1,1,2,1]
       + BS[2,2,2,2,1,2,1,1])
+ 3437056*BS[2,2,2,2,2,1,1,1]
- 3171840*BS[2,2,2,3,1,1,1,1]
- 712704*BS[2,2,3,1,1,1,1,2]
+ 47616*(BS[2,2,3,1,1,1,2,1]
       + BS[2,2,3,1,1,2,1,1]
       + BS[2,2,3,1,2,1,1,1])
- 124416*BS[2,2,3,2,1,1,1,1]
+ 319488*BS[2,2,4,1,1,1,1,1]
+ 1637376*BS[2,3,1,1,1,1,1,3]
- 2051584*BS[2,3,1,1,1,1,2,2]
+ 1117696*BS[2,3,1,1,1,1,3,1]
- 1364992*BS[2,3,1,1,1,2,2,1]
+ 2034688*BS[2,3,1,1,1,3,1,1]
- 2183168*BS[2,3,1,1,2,2,1,1]
+ 2743296*BS[2,3,1,1,3,1,1,1]
- 458752*(BS[2,3,1,1,1,2,1,2]
       + BS[2,3,1,1,2,1,1,2]
       + BS[2,3,1,2,1,1,1,2])
+ 213504*(BS[2,3,1,1,2,1,2,1]
       + BS[2,3,1,2,1,1,2,1]
       + BS[2,3,1,2,1,2,1,1])
- 2699264*BS[2,3,1,2,2,1,1,1]
+ 3119616*BS[2,3,1,3,1,1,1,1]
- 1082368*BS[2,3,2,1,1,1,1,2]
+ 488960*(BS[2,3,2,1,1,1,2,1]
       + BS[2,3,2,1,1,2,1,1]
       + BS[2,3,2,1,2,1,1,1])
- 139776*BS[2,3,2,2,1,1,1,1]
- 237568*BS[2,3,3,1,1,1,1,1]
+ 824320*BS[2,4,1,1,1,1,1,2]
- 358400*(BS[2,4,1,1,1,1,2,1]
       + BS[2,4,1,1,1,2,1,1]
       + BS[2,4,1,1,2,1,1,1]
       + BS[2,4,1,2,1,1,1,1])
- 737280*BS[2,4,2,1,1,1,1,1]
+ 512000*BS[2,5,1,1,1,1,1,1]
- 1933312*BS[3,1,1,1,1,1,1,4]
+ 2255872*BS[3,1,1,1,1,1,2,3]
+ 978944*BS[3,1,1,1,1,1,3,2]
- 1135616*BS[3,1,1,1,1,1,4,1]
- 1828864*BS[3,1,1,1,1,2,2,2]
+ 1293312*BS[3,1,1,1,1,2,3,1]
- 514048*BS[3,1,1,1,1,3,1,2]
+ 1901568*BS[3,1,1,1,1,3,2,1]
- 1731584*BS[3,1,1,1,1,4,1,1]
+ 354304*BS[3,1,1,1,2,2,1,2]
- 2701312*BS[3,1,1,1,2,2,2,1]
+ 1948672*BS[3,1,1,1,2,3,1,1]
- 664064*BS[3,1,1,1,3,1,1,2]
+ 1000960*BS[3,1,1,1,3,1,2,1]
+ 2493440*BS[3,1,1,1,3,2,1,1]
- 2298880*BS[3,1,1,1,4,1,1,1]
+ 454656*BS[3,1,1,2,2,1,1,2]
- 946688*BS[3,1,1,2,2,1,2,1]
- 3474944*BS[3,1,1,2,2,2,1,1]
+ 2531328*BS[3,1,1,2,3,1,1,1]
- 725504*BS[3,1,1,3,1,1,1,2]
+ 1104896*(BS[3,1,1,3,1,1,2,1]
       + BS[3,1,1,3,1,2,1,1])
+ 2912256*BS[3,1,1,3,2,1,1,1]
- 2709504*BS[3,1,1,4,1,1,1,1]
+ 637952*(BS[3,1,1,1,1,2,1,3]
       + BS[3,1,1,1,2,1,1,3]
       + BS[3,1,1,2,1,1,1,3]
       + BS[3,1,2,1,1,1,1,3])
- 777728*(BS[3,1,1,1,2,1,2,2]
       + BS[3,1,1,2,1,1,2,2]
       + BS[3,1,2,1,1,1,2,2])
+ 394752*(BS[3,1,1,1,2,1,3,1]
       + BS[3,1,1,2,1,1,3,1]
       + BS[3,1,2,1,1,1,3,1])
- 415232*(BS[3,1,1,2,1,2,2,1]
       + BS[3,1,2,1,1,2,2,1])
+ 630784*(BS[3,1,1,2,1,3,1,1]
       + BS[3,1,2,1,1,3,1,1])
- 182272*(BS[3,1,1,2,1,2,1,2]
       + BS[3,1,2,1,1,2,1,2]
       + BS[3,1,2,1,2,1,1,2])
+ 87552*BS[3,1,2,1,2,1,2,1]
- 642560*BS[3,1,2,1,2,2,1,1]
+ 849408*BS[3,1,2,1,3,1,1,1]
+ 494592*BS[3,1,2,2,1,1,1,2]
- 1001984*(BS[3,1,2,2,1,1,2,1]
       + BS[3,1,2,2,1,2,1,1])
- 4002304*BS[3,1,2,2,2,1,1,1]
+ 2946560*BS[3,1,2,3,1,1,1,1]
- 754688*BS[3,1,3,1,1,1,1,2]
+ 1123840*(BS[3,1,3,1,1,1,2,1]
       + BS[3,1,3,1,1,2,1,1]
       + BS[3,1,3,1,2,1,1,1])
+ 3099136*BS[3,1,3,2,1,1,1,1]
- 2891776*BS[3,1,4,1,1,1,1,1]
+ 1637376*BS[3,2,1,1,1,1,1,3]
- 2020864*BS[3,2,1,1,1,1,2,2]
+ 1060352*BS[3,2,1,1,1,1,3,1]
- 1211392*BS[3,2,1,1,1,2,2,1]
+ 1811456*BS[3,2,1,1,1,3,1,1]
- 1930240*BS[3,2,1,1,2,2,1,1]
+ 2485248*BS[3,2,1,1,3,1,1,1]
- 458752*(BS[3,2,1,1,1,2,1,2]
       + BS[3,2,1,1,2,1,1,2]
       + BS[3,2,1,2,1,1,1,2])
+ 213504*(BS[3,2,1,1,2,1,2,1]
       + BS[3,2,1,2,1,1,2,1]
       + BS[3,2,1,2,1,2,1,1])
- 2469888*BS[3,2,1,2,2,1,1,1]
+ 2930176*BS[3,2,1,3,1,1,1,1]
- 654336*BS[3,2,2,1,1,1,1,2]
+ 47616*(BS[3,2,2,1,1,1,2,1]
       + BS[3,2,2,1,1,2,1,1]
       + BS[3,2,2,1,2,1,1,1])
- 3336704*BS[3,2,2,2,1,1,1,1]
+ 2834432*BS[3,2,3,1,1,1,1,1]
+ 286720*BS[3,3,1,1,1,1,1,2]
- 129024*(BS[3,3,1,1,1,1,2,1]
       + BS[3,3,1,1,1,2,1,1]
       + BS[3,3,1,1,2,1,1,1]
       + BS[3,3,1,2,1,1,1,1])
- 237568*BS[3,3,2,1,1,1,1,1]
- 1304576*BS[4,1,1,1,1,1,1,3]
+ 1633280*BS[4,1,1,1,1,1,2,2]
- 891904*BS[4,1,1,1,1,1,3,1]
+ 1070080*BS[4,1,1,1,1,2,2,1]
- 1563648*BS[4,1,1,1,1,3,1,1]
+ 1743872*BS[4,1,1,1,2,2,1,1]
- 2220032*BS[4,1,1,1,3,1,1,1]
+ 2277376*BS[4,1,1,2,2,1,1,1]
- 2663424*BS[4,1,1,3,1,1,1,1]
+ 356352*(BS[4,1,1,1,1,2,1,2]
       + BS[4,1,1,1,2,1,1,2]
       + BS[4,1,1,2,1,1,1,2]
       + BS[4,1,2,1,1,1,1,2])
- 159744*(BS[4,1,1,1,2,1,2,1]
       + BS[4,1,1,2,1,1,2,1]
       + BS[4,1,1,2,1,2,1,1]
       + BS[4,1,2,1,1,1,2,1]
       + BS[4,1,2,1,1,2,1,1]
       + BS[4,1,2,1,2,1,1,1])
+ 2610176*BS[4,1,2,2,1,1,1,1]
- 2922496*BS[4,1,3,1,1,1,1,1]
+ 824320*BS[4,2,1,1,1,1,1,2]
- 358400*(BS[4,2,1,1,1,1,2,1]
       + BS[4,2,1,1,1,2,1,1]
       + BS[4,2,1,1,2,1,1,1]
       + BS[4,2,1,2,1,1,1,1])
+ 329728*BS[4,2,2,1,1,1,1,1]
+ 155648*(BS[3,4,1,1,1,1,1,1]
       + BS[4,3,1,1,1,1,1,1])
- 618496*BS[5,1,1,1,1,1,1,2]
+ 258048*(BS[5,1,1,1,1,1,2,1]
       + BS[5,1,1,1,1,2,1,1]
       + BS[5,1,1,1,2,1,1,1]
       + BS[5,1,1,2,1,1,1,1]
       + BS[5,1,2,1,1,1,1,1])
+ 512000*BS[5,2,1,1,1,1,1,1]
- 344064*BS[6,1,1,1,1,1,1,1]
+ 387072*BS[1,1,1,1,1,1,2,2,3]
- 6144*BS[1,1,1,1,1,1,2,3,2]
+ 24576*BS[1,1,1,1,1,1,2,4,1]
- 1185792*BS[1,1,1,1,1,1,3,1,3]
+ 780288*BS[1,1,1,1,1,1,3,2,2]
+ 24576*BS[1,1,1,1,1,1,3,3,1]
- 208896*BS[1,1,1,1,1,1,4,1,2]
+ 225280*BS[1,1,1,1,1,1,4,2,1]
- 94208*BS[1,1,1,1,1,1,5,1,1]
+ 1523712*BS[1,1,1,1,1,2,2,1,3]
- 1807360*BS[1,1,1,1,1,2,2,2,2]
+ 279552*BS[1,1,1,1,1,2,2,3,1]
+ 357376*BS[1,1,1,1,1,2,3,1,2]
- 384000*BS[1,1,1,1,1,2,3,2,1]
+ 176128*BS[1,1,1,1,1,2,4,1,1]
- 1431552*BS[1,1,1,1,1,3,1,1,3]
+ 1866752*BS[1,1,1,1,1,3,1,2,2]
- 1029120*BS[1,1,1,1,1,3,1,3,1]
+ 799744*BS[1,1,1,1,1,3,2,1,2]
- 353280*BS[1,1,1,1,1,3,2,2,1]
+ 83968*BS[1,1,1,1,1,3,3,1,1]
- 569344*BS[1,1,1,1,1,4,1,1,2]
+ 294912*BS[1,1,1,1,1,4,1,2,1]
+ 520192*BS[1,1,1,1,1,4,2,1,1]
- 274432*BS[1,1,1,1,1,5,1,1,1]
+ 1642496*BS[1,1,1,1,2,2,1,1,3]
- 2110464*BS[1,1,1,1,2,2,1,2,2]
+ 1180672*BS[1,1,1,1,2,2,1,3,1]
- 1546240*BS[1,1,1,1,2,2,2,1,2]
+ 549888*BS[1,1,1,1,2,2,2,2,1]
+ 345088*BS[1,1,1,1,2,2,3,1,1]
+ 916480*BS[1,1,1,1,2,3,1,1,2]
- 503808*BS[1,1,1,1,2,3,1,2,1]
- 893952*BS[1,1,1,1,2,3,2,1,1]
+ 520192*BS[1,1,1,1,2,4,1,1,1]
- 1554432*BS[1,1,1,1,3,1,1,1,3]
+ 1989632*BS[1,1,1,1,3,1,1,2,2]
- 1135616*BS[1,1,1,1,3,1,1,3,1]
+ 423936*BS[1,1,1,1,3,1,2,1,2]
+ 1455104*BS[1,1,1,1,3,1,2,2,1]
- 2030592*BS[1,1,1,1,3,1,3,1,1]
+ 961536*BS[1,1,1,1,3,2,1,1,2]
- 389120*BS[1,1,1,1,3,2,1,2,1]
- 74752*BS[1,1,1,1,3,2,2,1,1]
+ 208896*BS[1,1,1,1,3,3,1,1,1]
- 704512*BS[1,1,1,1,4,1,1,1,2]
+ 282624*(BS[1,1,1,1,4,1,1,2,1]
       + BS[1,1,1,1,4,1,2,1,1])
+ 598016*BS[1,1,1,1,4,2,1,1,1]
- 409600*BS[1,1,1,1,5,1,1,1,1]
+ 1579008*BS[1,1,1,2,2,1,1,1,3]
- 2032640*BS[1,1,1,2,2,1,1,2,2]
+ 1195008*BS[1,1,1,2,2,1,1,3,1]
- 420864*BS[1,1,1,2,2,1,2,1,2]
- 1497088*BS[1,1,1,2,2,1,2,2,1]
+ 2068480*BS[1,1,1,2,2,1,3,1,1]
- 1820672*BS[1,1,1,2,2,2,1,1,2]
+ 801792*BS[1,1,1,2,2,2,1,2,1]
+ 500736*BS[1,1,1,2,2,2,2,1,1]
+ 50176*BS[1,1,1,2,2,3,1,1,1]
+ 1034240*BS[1,1,1,2,3,1,1,1,2]
- 418816*(BS[1,1,1,2,3,1,1,2,1]
       + BS[1,1,1,2,3,1,2,1,1])
- 949248*BS[1,1,1,2,3,2,1,1,1]
+ 692224*BS[1,1,1,2,4,1,1,1,1]
- 1427456*BS[1,1,1,3,1,1,1,1,3]
+ 1860608*BS[1,1,1,3,1,1,1,2,2]
- 1108992*BS[1,1,1,3,1,1,1,3,1]
+ 1430528*BS[1,1,1,3,1,1,2,2,1]
- 2006016*BS[1,1,1,3,1,1,3,1,1]
+ 366592*(BS[1,1,1,3,1,1,2,1,2]
       + BS[1,1,1,3,1,2,1,1,2])
- 159744*BS[1,1,1,3,1,2,1,2,1]
+ 2220032*BS[1,1,1,3,1,2,2,1,1]
- 2685952*BS[1,1,1,3,1,3,1,1,1]
+ 919552*BS[1,1,1,3,2,1,1,1,2]
- 384000*(BS[1,1,1,3,2,1,1,2,1]
       + BS[1,1,1,3,2,1,2,1,1])
+ 150528*BS[1,1,1,3,2,2,1,1,1]
+ 212992*BS[1,1,1,3,3,1,1,1,1]
- 704512*BS[1,1,1,4,1,1,1,1,2]
+ 288768*(BS[1,1,1,4,1,1,1,2,1]
       + BS[1,1,1,4,1,1,2,1,1]
       + BS[1,1,1,4,1,2,1,1,1])
+ 626688*BS[1,1,1,4,2,1,1,1,1]
- 458752*BS[1,1,1,5,1,1,1,1,1]
+ 1390592*BS[1,1,2,2,1,1,1,1,3]
- 1811456*BS[1,1,2,2,1,1,1,2,2]
+ 1088512*BS[1,1,2,2,1,1,1,3,1]
- 1390592*BS[1,1,2,2,1,1,2,2,1]
+ 1964032*BS[1,1,2,2,1,1,3,1,1]
- 365568*(BS[1,1,2,2,1,1,2,1,2]
       + BS[1,1,2,2,1,2,1,1,2])
+ 159744*BS[1,1,2,2,1,2,1,2,1]
- 2035712*BS[1,1,2,2,1,2,2,1,1]
+ 2427904*BS[1,1,2,2,1,3,1,1,1]
- 1675264*BS[1,1,2,2,2,1,1,1,2]
+ 677888*(BS[1,1,2,2,2,1,1,2,1]
       + BS[1,1,2,2,2,1,2,1,1])
+ 299008*BS[1,1,2,2,2,2,1,1,1]
- 12288*BS[1,1,2,2,3,1,1,1,1]
+ 969728*BS[1,1,2,3,1,1,1,1,2]
- 389120*(BS[1,1,2,3,1,1,1,2,1]
       + BS[1,1,2,3,1,1,2,1,1]
       + BS[1,1,2,3,1,2,1,1,1])
- 882688*BS[1,1,2,3,2,1,1,1,1]
+ 645120*BS[1,1,2,4,1,1,1,1,1]
- 1304576*BS[1,1,3,1,1,1,1,1,3]
+ 1686528*BS[1,1,3,1,1,1,1,2,2]
- 979968*BS[1,1,3,1,1,1,1,3,1]
+ 1289216*BS[1,1,3,1,1,1,2,2,1]
- 1876992*BS[1,1,3,1,1,1,3,1,1]
+ 2088960*BS[1,1,3,1,1,2,2,1,1]
- 2568192*BS[1,1,3,1,1,3,1,1,1]
+ 356352*(BS[1,1,3,1,1,1,2,1,2]
       + BS[1,1,3,1,1,2,1,1,2]
       + BS[1,1,3,1,2,1,1,1,2])
- 159744*(BS[1,1,3,1,1,2,1,2,1]
       + BS[1,1,3,1,2,1,1,2,1]
       + BS[1,1,3,1,2,1,2,1,1])
+ 2601984*BS[1,1,3,1,2,2,1,1,1]
- 2949120*BS[1,1,3,1,3,1,1,1,1]
+ 891904*BS[1,1,3,2,1,1,1,1,2]
- 389120*(BS[1,1,3,2,1,1,1,2,1]
       + BS[1,1,3,2,1,1,2,1,1]
       + BS[1,1,3,2,1,2,1,1,1])
+ 219136*BS[1,1,3,2,2,1,1,1,1]
+ 231424*BS[1,1,3,3,1,1,1,1,1]
- 688128*BS[1,1,4,1,1,1,1,1,2]
+ 288768*(BS[1,1,4,1,1,1,1,2,1]
       + BS[1,1,4,1,1,1,2,1,1]
       + BS[1,1,4,1,1,2,1,1,1]
       + BS[1,1,4,1,2,1,1,1,1])
+ 645120*BS[1,1,4,2,1,1,1,1,1]
- 458752*BS[1,1,5,1,1,1,1,1,1]
+ 1304576*BS[1,2,2,1,1,1,1,1,3]
- 1664000*BS[1,2,2,1,1,1,1,2,2]
+ 949248*BS[1,2,2,1,1,1,1,3,1]
- 1203200*BS[1,2,2,1,1,1,2,2,1]
+ 1758208*BS[1,2,2,1,1,1,3,1,1]
- 1835008*BS[1,2,2,1,1,2,2,1,1]
+ 2251776*BS[1,2,2,1,1,3,1,1,1]
- 356352*(BS[1,2,2,1,1,1,2,1,2]
       + BS[1,2,2,1,1,2,1,1,2]
       + BS[1,2,2,1,2,1,1,1,2])
+ 159744*(BS[1,2,2,1,1,2,1,2,1]
       + BS[1,2,2,1,2,1,1,2,1]
       + BS[1,2,2,1,2,1,2,1,1])
- 2183168*BS[1,2,2,1,2,2,1,1,1]
+ 2533376*BS[1,2,2,1,3,1,1,1,1]
- 1514496*BS[1,2,2,2,1,1,1,1,2]
+ 649216*(BS[1,2,2,2,1,1,1,2,1]
       + BS[1,2,2,2,1,1,2,1,1]
       + BS[1,2,2,2,1,2,1,1,1])
- 29696*BS[1,2,2,2,2,1,1,1,1]
+ 229376*BS[1,2,2,3,1,1,1,1,1]
+ 893952*BS[1,2,3,1,1,1,1,1,2]
- 389120*(BS[1,2,3,1,1,1,1,2,1]
       + BS[1,2,3,1,1,1,2,1,1]
       + BS[1,2,3,1,1,2,1,1,1]
       + BS[1,2,3,1,2,1,1,1,1])
- 888832*BS[1,2,3,2,1,1,1,1,1]
+ 645120*BS[1,2,4,1,1,1,1,1,1]
- 1304576*BS[1,3,1,1,1,1,1,1,3]
+ 1633280*BS[1,3,1,1,1,1,1,2,2]
- 891904*BS[1,3,1,1,1,1,1,3,1]
+ 1117184*BS[1,3,1,1,1,1,2,2,1]
- 1649664*BS[1,3,1,1,1,1,3,1,1]
+ 1870848*BS[1,3,1,1,1,2,2,1,1]
- 2379776*BS[1,3,1,1,1,3,1,1,1]
+ 2436096*BS[1,3,1,1,2,2,1,1,1]
- 2812928*BS[1,3,1,1,3,1,1,1,1]
+ 356352*(BS[1,3,1,1,1,1,2,1,2]
       + BS[1,3,1,1,1,2,1,1,2]
       + BS[1,3,1,1,2,1,1,1,2]
       + BS[1,3,1,2,1,1,1,1,2])
- 159744*(BS[1,3,1,1,1,2,1,2,1]
       + BS[1,3,1,1,2,1,1,2,1]
       + BS[1,3,1,1,2,1,2,1,1]
       + BS[1,3,1,2,1,1,1,2,1]
       + BS[1,3,1,2,1,1,2,1,1]
       + BS[1,3,1,2,1,2,1,1,1])
+ 2721792*BS[1,3,1,2,2,1,1,1,1]
- 2996224*BS[1,3,1,3,1,1,1,1,1]
+ 893952*BS[1,3,2,1,1,1,1,1,2]
- 389120*(BS[1,3,2,1,1,1,1,2,1]
       + BS[1,3,2,1,1,1,2,1,1]
       + BS[1,3,2,1,1,2,1,1,1]
       + BS[1,3,2,1,2,1,1,1,1])
+ 229376*BS[1,3,2,2,1,1,1,1,1]
+ 231424*BS[1,3,3,1,1,1,1,1,1]
- 688128*BS[1,4,1,1,1,1,1,1,2]
+ 288768*(BS[1,4,1,1,1,1,1,2,1]
       + BS[1,4,1,1,1,1,2,1,1]
       + BS[1,4,1,1,1,2,1,1,1]
       + BS[1,4,1,1,2,1,1,1,1]
       + BS[1,4,1,2,1,1,1,1,1])
+ 645120*BS[1,4,2,1,1,1,1,1,1]
- 458752*BS[1,5,1,1,1,1,1,1,1]
- 24576*(BS[1,1,1,1,2,1,2,2,2]
       + BS[1,1,1,2,1,1,2,2,2]
       + BS[1,1,2,1,1,1,2,2,2]
       + BS[1,2,1,1,1,1,2,2,2]
       + BS[2,1,1,1,1,1,2,2,2])
- 14336*(BS[1,1,1,1,2,1,2,3,1]
       + BS[1,1,1,2,1,1,2,3,1]
       + BS[1,1,2,1,1,1,2,3,1]
       + BS[1,2,1,1,1,1,2,3,1]
       + BS[2,1,1,1,1,1,2,3,1])
+ 90112*(BS[1,1,1,1,2,1,3,1,2]
       + BS[1,1,1,2,1,1,3,1,2]
       + BS[1,1,2,1,1,1,3,1,2]
       + BS[1,2,1,1,1,1,3,1,2]
       + BS[2,1,1,1,1,1,3,1,2])
- 112640*(BS[1,1,1,1,2,1,3,2,1]
       + BS[1,1,1,2,1,1,3,2,1]
       + BS[1,1,2,1,1,1,3,2,1]
       + BS[1,2,1,1,1,1,3,2,1]
       + BS[2,1,1,1,1,1,3,2,1])
+ 57344*(BS[1,1,1,1,2,1,4,1,1]
       + BS[1,1,1,2,1,1,4,1,1]
       + BS[1,1,2,1,1,1,4,1,1]
       + BS[1,2,1,1,1,1,4,1,1]
       + BS[2,1,1,1,1,1,4,1,1])
- 296960*(BS[1,1,1,2,1,2,2,1,2]
       + BS[1,1,2,1,1,2,2,1,2]
       + BS[1,2,1,1,1,2,2,1,2]
       + BS[2,1,1,1,1,2,2,1,2])
+ 393216*(BS[1,1,1,2,1,2,2,2,1]
       + BS[1,1,2,1,1,2,2,2,1]
       + BS[1,2,1,1,1,2,2,2,1]
       + BS[2,1,1,1,1,2,2,2,1])
- 129024*(BS[1,1,1,2,1,2,3,1,1]
       + BS[1,1,2,1,1,2,3,1,1]
       + BS[1,2,1,1,1,2,3,1,1]
       + BS[2,1,1,1,1,2,3,1,1])
+ 396288*(BS[1,1,1,2,1,3,1,1,2]
       + BS[1,1,2,1,1,3,1,1,2]
       + BS[1,2,1,1,1,3,1,1,2]
       + BS[2,1,1,1,1,3,1,1,2])
- 247808*(BS[1,1,1,2,1,3,1,2,1]
       + BS[1,1,2,1,1,3,1,2,1]
       + BS[1,2,1,1,1,3,1,2,1]
       + BS[2,1,1,1,1,3,1,2,1])
- 428032*(BS[1,1,1,2,1,3,2,1,1]
       + BS[1,1,2,1,1,3,2,1,1]
       + BS[1,2,1,1,1,3,2,1,1]
       + BS[2,1,1,1,1,3,2,1,1])
+ 251904*(BS[1,1,1,2,1,4,1,1,1]
       + BS[1,1,2,1,1,4,1,1,1]
       + BS[1,2,1,1,1,4,1,1,1]
       + BS[2,1,1,1,1,4,1,1,1])
- 489472*(BS[1,1,2,1,2,2,1,1,2]
       + BS[1,2,1,1,2,2,1,1,2]
       + BS[2,1,1,1,2,2,1,1,2])
+ 246784*(BS[1,1,2,1,2,2,1,2,1]
       + BS[1,2,1,1,2,2,1,2,1]
       + BS[2,1,1,1,2,2,1,2,1])
+ 754688*(BS[1,1,2,1,2,2,2,1,1]
       + BS[1,2,1,1,2,2,2,1,1]
       + BS[2,1,1,1,2,2,2,1,1])
- 409600*(BS[1,1,2,1,2,3,1,1,1]
       + BS[1,2,1,1,2,3,1,1,1]
       + BS[2,1,1,1,2,3,1,1,1])
+ 455680*(BS[1,1,2,1,3,1,1,1,2]
       + BS[1,2,1,1,3,1,1,1,2]
       + BS[2,1,1,1,3,1,1,1,2])
- 184320*(BS[1,1,2,1,3,1,1,2,1]
       + BS[1,1,2,1,3,1,2,1,1]
       + BS[1,2,1,1,3,1,1,2,1]
       + BS[1,2,1,1,3,1,2,1,1]
       + BS[2,1,1,1,3,1,1,2,1]
       + BS[2,1,1,1,3,1,2,1,1])
- 454656*(BS[1,1,2,1,3,2,1,1,1]
       + BS[1,2,1,1,3,2,1,1,1]
       + BS[2,1,1,1,3,2,1,1,1])
+ 339968*(BS[1,1,2,1,4,1,1,1,1]
       + BS[1,2,1,1,4,1,1,1,1]
       + BS[2,1,1,1,4,1,1,1,1])
- 470016*(BS[1,2,1,2,2,1,1,1,2]
       + BS[2,1,1,2,2,1,1,1,2])
+ 179200*(BS[1,2,1,2,2,1,1,2,1]
       + BS[1,2,1,2,2,1,2,1,1]
       + BS[2,1,1,2,2,1,1,2,1]
       + BS[2,1,1,2,2,1,2,1,1])
+ 887808*(BS[1,2,1,2,2,2,1,1,1]
       + BS[2,1,1,2,2,2,1,1,1])
- 543744*(BS[1,2,1,2,3,1,1,1,1]
       + BS[2,1,1,2,3,1,1,1,1])
+ 409600*(BS[1,2,1,3,1,1,1,1,2]
       + BS[2,1,1,3,1,1,1,1,2])
- 159744*(BS[1,2,1,3,1,1,1,2,1]
       + BS[1,2,1,3,1,1,2,1,1]
       + BS[1,2,1,3,1,2,1,1,1]
       + BS[2,1,1,3,1,1,1,2,1]
       + BS[2,1,1,3,1,1,2,1,1]
       + BS[2,1,1,3,1,2,1,1,1])
- 390144*(BS[1,2,1,3,2,1,1,1,1]
       + BS[2,1,1,3,2,1,1,1,1])
+ 288768*(BS[1,2,1,4,1,1,1,1,1]
       + BS[2,1,1,4,1,1,1,1,1])
+ 16384*(BS[1,1,2,1,2,1,2,2,1]
       + BS[1,2,1,1,2,1,2,2,1]
       + BS[1,2,1,2,1,1,2,2,1]
       + BS[2,1,1,1,2,1,2,2,1]
       + BS[2,1,1,2,1,1,2,2,1]
       + BS[2,1,2,1,1,1,2,2,1])
- 26624*(BS[1,1,2,1,2,1,3,1,1]
       + BS[1,2,1,1,2,1,3,1,1]
       + BS[1,2,1,2,1,1,3,1,1]
       + BS[2,1,1,1,2,1,3,1,1]
       + BS[2,1,1,2,1,1,3,1,1]
       + BS[2,1,2,1,1,1,3,1,1])
+ 120832*(BS[1,2,1,2,1,2,2,1,1]
       + BS[2,1,1,2,1,2,2,1,1]
       + BS[2,1,2,1,1,2,2,1,1])
- 172032*(BS[1,2,1,2,1,3,1,1,1]
       + BS[2,1,1,2,1,3,1,1,1]
       + BS[2,1,2,1,1,3,1,1,1])
+ 256000*BS[2,1,2,1,2,2,1,1,1]
- 266240*BS[2,1,2,1,3,1,1,1,1]
- 394240*BS[2,1,2,2,1,1,1,1,2]
+ 159744*(BS[2,1,2,2,1,1,1,2,1]
       + BS[2,1,2,2,1,1,2,1,1]
       + BS[2,1,2,2,1,2,1,1,1])
+ 758784*BS[2,1,2,2,2,1,1,1,1]
- 389120*BS[2,1,2,3,1,1,1,1,1]
+ 356352*BS[2,1,3,1,1,1,1,1,2]
- 159744*(BS[2,1,3,1,1,1,1,2,1]
       + BS[2,1,3,1,1,1,2,1,1]
       + BS[2,1,3,1,1,2,1,1,1]
       + BS[2,1,3,1,2,1,1,1,1])
- 389120*BS[2,1,3,2,1,1,1,1,1]
+ 288768*BS[2,1,4,1,1,1,1,1,1]
+ 1304576*BS[2,2,1,1,1,1,1,1,3]
- 1633280*BS[2,2,1,1,1,1,1,2,2]
+ 891904*BS[2,2,1,1,1,1,1,3,1]
- 1049600*BS[2,2,1,1,1,1,2,2,1]
+ 1534976*BS[2,2,1,1,1,1,3,1,1]
- 1582080*BS[2,2,1,1,1,2,2,1,1]
+ 1993728*BS[2,2,1,1,1,3,1,1,1]
- 1953792*BS[2,2,1,1,2,2,1,1,1]
+ 2343936*BS[2,2,1,1,3,1,1,1,1]
- 356352*(BS[2,2,1,1,1,1,2,1,2]
       + BS[2,2,1,1,1,2,1,1,2]
       + BS[2,2,1,1,2,1,1,1,2]
       + BS[2,2,1,2,1,1,1,1,2])
+ 159744*(BS[2,2,1,1,1,2,1,2,1]
       + BS[2,2,1,1,2,1,1,2,1]
       + BS[2,2,1,1,2,1,2,1,1]
       + BS[2,2,1,2,1,1,1,2,1]
       + BS[2,2,1,2,1,1,2,1,1]
       + BS[2,2,1,2,1,2,1,1,1])
- 2338816*BS[2,2,1,2,2,1,1,1,1]
+ 2744320*BS[2,2,1,3,1,1,1,1,1]
- 1456128*BS[2,2,2,1,1,1,1,1,2]
+ 649216*(BS[2,2,2,1,1,1,1,2,1]
       + BS[2,2,2,1,1,1,2,1,1]
       + BS[2,2,2,1,1,2,1,1,1]
       + BS[2,2,2,1,2,1,1,1,1])
- 194560*BS[2,2,2,2,1,1,1,1,1]
+ 208896*BS[2,2,3,1,1,1,1,1,1]
+ 893952*BS[2,3,1,1,1,1,1,1,2]
- 389120*(BS[2,3,1,1,1,1,1,2,1]
       + BS[2,3,1,1,1,1,2,1,1]
       + BS[2,3,1,1,1,2,1,1,1]
       + BS[2,3,1,1,2,1,1,1,1]
       + BS[2,3,1,2,1,1,1,1,1])
- 888832*BS[2,3,2,1,1,1,1,1,1]
+ 645120*BS[2,4,1,1,1,1,1,1,1]
- 1304576*BS[3,1,1,1,1,1,1,1,3]
+ 1633280*BS[3,1,1,1,1,1,1,2,2]
- 891904*BS[3,1,1,1,1,1,1,3,1]
+ 1027072*BS[3,1,1,1,1,1,2,2,1]
- 1487872*BS[3,1,1,1,1,1,3,1,1]
+ 1635328*BS[3,1,1,1,1,2,2,1,1]
- 2096128*BS[3,1,1,1,1,3,1,1,1]
+ 2180096*BS[3,1,1,1,2,2,1,1,1]
- 2599936*BS[3,1,1,1,3,1,1,1,1]
+ 2561024*BS[3,1,1,2,2,1,1,1,1]
- 2887680*BS[3,1,1,3,1,1,1,1,1]
+ 356352*(BS[3,1,1,1,1,1,2,1,2]
       + BS[3,1,1,1,1,2,1,1,2]
       + BS[3,1,1,1,2,1,1,1,2]
       + BS[3,1,1,2,1,1,1,1,2]
       + BS[3,1,2,1,1,1,1,1,2])
- 159744*(BS[3,1,1,1,1,2,1,2,1]
       + BS[3,1,1,1,2,1,1,2,1]
       + BS[3,1,1,1,2,1,2,1,1]
       + BS[3,1,1,2,1,1,1,2,1]
       + BS[3,1,1,2,1,1,2,1,1]
       + BS[3,1,1,2,1,2,1,1,1]
       + BS[3,1,2,1,1,1,1,2,1]
       + BS[3,1,2,1,1,1,2,1,1]
       + BS[3,1,2,1,1,2,1,1,1]
       + BS[3,1,2,1,2,1,1,1,1])
+ 2713600*BS[3,1,2,2,1,1,1,1,1]
- 2934784*BS[3,1,3,1,1,1,1,1,1]
+ 893952*BS[3,2,1,1,1,1,1,1,2]
- 389120*(BS[3,2,1,1,1,1,1,2,1]
       + BS[3,2,1,1,1,1,2,1,1]
       + BS[3,2,1,1,1,2,1,1,1]
       + BS[3,2,1,1,2,1,1,1,1]
       + BS[3,2,1,2,1,1,1,1,1])
+ 208896*BS[3,2,2,1,1,1,1,1,1]
+ 231424*BS[3,3,1,1,1,1,1,1,1]
- 688128*BS[4,1,1,1,1,1,1,1,2]
+ 288768*(BS[4,1,1,1,1,1,1,2,1]
       + BS[4,1,1,1,1,1,2,1,1]
       + BS[4,1,1,1,1,2,1,1,1]
       + BS[4,1,1,1,2,1,1,1,1]
       + BS[4,1,1,2,1,1,1,1,1]
       + BS[4,1,2,1,1,1,1,1,1])
+ 645120*BS[4,2,1,1,1,1,1,1,1]
- 458752*BS[5,1,1,1,1,1,1,1,1]
+ 393216*BS[1,1,1,1,1,1,2,2,1,2]
- 456704*BS[1,1,1,1,1,1,2,2,2,1]
+ 92160*BS[1,1,1,1,1,1,2,3,1,1]
- 602112*BS[1,1,1,1,1,1,3,1,1,2]
+ 415744*BS[1,1,1,1,1,1,3,1,2,1]
+ 616448*BS[1,1,1,1,1,1,3,2,1,1]
- 294912*BS[1,1,1,1,1,1,4,1,1,1]
+ 835584*BS[1,1,1,1,1,2,2,1,1,2]
- 438272*BS[1,1,1,1,1,2,2,1,2,1]
- 1089536*BS[1,1,1,1,1,2,2,2,1,1]
+ 466944*BS[1,1,1,1,1,2,3,1,1,1]
- 802816*BS[1,1,1,1,1,3,1,1,1,2]
+ 317440*(BS[1,1,1,1,1,3,1,1,2,1]
       + BS[1,1,1,1,1,3,1,2,1,1])
+ 753664*BS[1,1,1,1,1,3,2,1,1,1]
- 524288*BS[1,1,1,1,1,4,1,1,1,1]
+ 880640*BS[1,1,1,1,2,2,1,1,1,2]
- 323584*(BS[1,1,1,1,2,2,1,1,2,1]
       + BS[1,1,1,1,2,2,1,2,1,1])
- 1509376*BS[1,1,1,1,2,2,2,1,1,1]
+ 972800*BS[1,1,1,1,2,3,1,1,1,1]
- 782336*BS[1,1,1,1,3,1,1,1,1,2]
+ 288768*(BS[1,1,1,1,3,1,1,1,2,1]
       + BS[1,1,1,1,3,1,1,2,1,1]
       + BS[1,1,1,1,3,1,2,1,1,1])
+ 677888*BS[1,1,1,1,3,2,1,1,1,1]
- 516096*BS[1,1,1,1,4,1,1,1,1,1]
+ 765952*BS[1,1,1,2,2,1,1,1,1,2]
- 288768*(BS[1,1,1,2,2,1,1,1,2,1]
       + BS[1,1,1,2,2,1,1,2,1,1]
       + BS[1,1,1,2,2,1,2,1,1,1])
- 1409024*BS[1,1,1,2,2,2,1,1,1,1]
+ 702464*BS[1,1,1,2,3,1,1,1,1,1]
- 688128*BS[1,1,1,3,1,1,1,1,1,2]
+ 288768*(BS[1,1,1,3,1,1,1,1,2,1]
       + BS[1,1,1,3,1,1,1,2,1,1]
       + BS[1,1,1,3,1,1,2,1,1,1]
       + BS[1,1,1,3,1,2,1,1,1,1])
+ 702464*BS[1,1,1,3,2,1,1,1,1,1]
- 516096*BS[1,1,1,4,1,1,1,1,1,1]
+ 688128*BS[1,1,2,2,1,1,1,1,1,2]
- 288768*(BS[1,1,2,2,1,1,1,1,2,1]
       + BS[1,1,2,2,1,1,1,2,1,1]
       + BS[1,1,2,2,1,1,2,1,1,1]
       + BS[1,1,2,2,1,2,1,1,1,1])
- 1177600*BS[1,1,2,2,2,1,1,1,1,1]
+ 702464*BS[1,1,2,3,1,1,1,1,1,1]
- 688128*BS[1,1,3,1,1,1,1,1,1,2]
+ 288768*(BS[1,1,3,1,1,1,1,1,2,1]
       + BS[1,1,3,1,1,1,1,2,1,1]
       + BS[1,1,3,1,1,1,2,1,1,1]
       + BS[1,1,3,1,1,2,1,1,1,1]
       + BS[1,1,3,1,2,1,1,1,1,1])
+ 702464*BS[1,1,3,2,1,1,1,1,1,1]
- 516096*BS[1,1,4,1,1,1,1,1,1,1]
+ 688128*BS[1,2,2,1,1,1,1,1,1,2]
- 288768*(BS[1,2,2,1,1,1,1,1,2,1]
       + BS[1,2,2,1,1,1,1,2,1,1]
       + BS[1,2,2,1,1,1,2,1,1,1]
       + BS[1,2,2,1,1,2,1,1,1,1]
       + BS[1,2,2,1,2,1,1,1,1,1])
- 1177600*BS[1,2,2,2,1,1,1,1,1,1]
+ 702464*BS[1,2,3,1,1,1,1,1,1,1]
- 688128*BS[1,3,1,1,1,1,1,1,1,2]
+ 288768*(BS[1,3,1,1,1,1,1,1,2,1]
       + BS[1,3,1,1,1,1,1,2,1,1]
       + BS[1,3,1,1,1,1,2,1,1,1]
       + BS[1,3,1,1,1,2,1,1,1,1]
       + BS[1,3,1,1,2,1,1,1,1,1]
       + BS[1,3,1,2,1,1,1,1,1,1])
+ 702464*BS[1,3,2,1,1,1,1,1,1,1]
- 516096*BS[1,4,1,1,1,1,1,1,1,1]
- 98304*(BS[1,1,1,1,2,1,2,2,1,1]
       + BS[1,1,1,2,1,1,2,2,1,1]
       + BS[1,1,2,1,1,1,2,2,1,1]
       + BS[1,2,1,1,1,1,2,2,1,1]
       + BS[2,1,1,1,1,1,2,2,1,1])
+ 155648*(BS[1,1,1,1,2,1,3,1,1,1]
       + BS[1,1,1,2,1,1,3,1,1,1]
       + BS[1,1,2,1,1,1,3,1,1,1]
       + BS[1,2,1,1,1,1,3,1,1,1]
       + BS[2,1,1,1,1,1,3,1,1,1])
- 397312*(BS[1,1,1,2,1,2,2,1,1,1]
       + BS[1,1,2,1,1,2,2,1,1,1]
       + BS[1,2,1,1,1,2,2,1,1,1]
       + BS[2,1,1,1,1,2,2,1,1,1])
+ 493568*(BS[1,1,1,2,1,3,1,1,1,1]
       + BS[1,1,2,1,1,3,1,1,1,1]
       + BS[1,2,1,1,1,3,1,1,1,1]
       + BS[2,1,1,1,1,3,1,1,1,1])
- 442368*(BS[1,1,2,1,2,2,1,1,1,1]
       + BS[1,2,1,1,2,2,1,1,1,1]
       + BS[2,1,1,1,2,2,1,1,1,1])
+ 288768*(BS[1,1,2,1,3,1,1,1,1,1]
       + BS[1,2,1,1,3,1,1,1,1,1]
       + BS[2,1,1,1,3,1,1,1,1,1])
- 288768*(BS[1,2,1,2,2,1,1,1,1,1]
       + BS[2,1,1,2,2,1,1,1,1,1])
+ 288768*(BS[1,2,1,3,1,1,1,1,1,1]
       + BS[2,1,1,3,1,1,1,1,1,1])
- 288768*BS[2,1,2,2,1,1,1,1,1,1]
+ 288768*BS[2,1,3,1,1,1,1,1,1,1]
+ 688128*BS[2,2,1,1,1,1,1,1,1,2]
- 288768*(BS[2,2,1,1,1,1,1,1,2,1]
       + BS[2,2,1,1,1,1,1,2,1,1]
       + BS[2,2,1,1,1,1,2,1,1,1]
       + BS[2,2,1,1,1,2,1,1,1,1]
       + BS[2,2,1,1,2,1,1,1,1,1]
       + BS[2,2,1,2,1,1,1,1,1,1])
- 1177600*BS[2,2,2,1,1,1,1,1,1,1]
+ 702464*BS[2,3,1,1,1,1,1,1,1,1]
- 688128*BS[3,1,1,1,1,1,1,1,1,2]
+ 288768*(BS[3,1,1,1,1,1,1,1,2,1]
       + BS[3,1,1,1,1,1,1,2,1,1]
       + BS[3,1,1,1,1,1,2,1,1,1]
       + BS[3,1,1,1,1,2,1,1,1,1]
       + BS[3,1,1,1,2,1,1,1,1,1]
       + BS[3,1,1,2,1,1,1,1,1,1]
       + BS[3,1,2,1,1,1,1,1,1,1])
+ 702464*BS[3,2,1,1,1,1,1,1,1,1]
- 516096*BS[4,1,1,1,1,1,1,1,1,1]
+ 524288*BS[1,1,1,1,1,1,2,2,1,1,1]
- 819200*BS[1,1,1,1,1,1,3,1,1,1,1]
+ 811008*BS[1,1,1,1,1,2,2,1,1,1,1]
- 516096*BS[1,1,1,1,1,3,1,1,1,1,1]
+ 516096*BS[1,1,1,1,2,2,1,1,1,1,1]
- 516096*BS[1,1,1,1,3,1,1,1,1,1,1]
+ 516096*BS[1,1,1,2,2,1,1,1,1,1,1]
- 516096*BS[1,1,1,3,1,1,1,1,1,1,1]
+ 516096*BS[1,1,2,2,1,1,1,1,1,1,1]
- 516096*BS[1,1,3,1,1,1,1,1,1,1,1]
+ 516096*BS[1,2,2,1,1,1,1,1,1,1,1]
- 516096*BS[1,3,1,1,1,1,1,1,1,1,1]
+ 516096*BS[2,2,1,1,1,1,1,1,1,1,1]
- 516096*BS[3,1,1,1,1,1,1,1,1,1,1]
)
)


==> anc/ReciprocityRespectingWrappingRationalL7.m <==
(* Result for the rational part of the reciprocity-respecting function for the wrapping corrections. *)
(* The full rational part of the wrapping corrections is the sum of this result and the expression, *)
(* which is generated from the lower orders, see file GeneratedReciprocityRescpecting.m *)
(* BS[i1,i2,...] are the binomial harmonic sums *)

(
+ 4/9*BS[1]^8*(7*BS[2, 1, 2] - 7*BS[3, 1, 1])
+ 16/3*BS[1]^7*(5*BS[2, 3, 1] - 5*BS[3, 1, 2])
+ 8/3*BS[1]^6*(-7*BS[2, 1, 4] + 83*BS[2, 2, 3] - 242*BS[3, 1, 3] + 
    83*BS[3, 2, 2] + 83*BS[3, 3, 1] - 7*BS[4, 1, 2] + 7*BS[5, 1, 1] - 
    23*BS[2, 1, 2, 2] + 95*BS[2, 1, 3, 1] + 25*BS[2, 2, 1, 2] - 
    83*BS[2, 2, 2, 1] + 23*BS[2, 3, 1, 1] - 83*BS[3, 1, 1, 2] + 
    23*BS[3, 1, 2, 1] + 23*BS[3, 2, 1, 1] - 7*BS[2, 1, 1, 1, 2] + 
    7*BS[3, 1, 1, 1, 1])
+ 16/9*BS[1]^5*(706*BS[2, 2, 4] - 60*BS[2, 5, 1] - 2058*BS[3, 1, 4] + 
    1251*BS[3, 2, 3] + 262*BS[3, 4, 1] - 221*BS[4, 1, 3] + 262*BS[4, 3, 1] + 
    60*BS[5, 1, 2] - BS[2, 1, 3, 2] + 262*BS[2, 1, 4, 1] + 
    545*BS[2, 2, 1, 3] - 1060*BS[2, 2, 2, 2] - 142*BS[2, 2, 3, 1] + 
    888*BS[2, 3, 1, 2] - 156*BS[2, 3, 2, 1] - 867*BS[3, 1, 1, 3] + 
    1407*BS[3, 1, 2, 2] - 2064*BS[3, 1, 3, 1] + 672*BS[3, 2, 1, 2] + 
    28*BS[3, 2, 2, 1] + 488*BS[3, 3, 1, 1] - 60*BS[2, 1, 1, 3, 1] + 
    382*BS[2, 1, 2, 1, 2] - 646*BS[2, 1, 2, 2, 1] + 810*BS[2, 1, 3, 1, 1] - 
    488*BS[2, 2, 2, 1, 1] - 60*BS[2, 3, 1, 1, 1] + 60*BS[3, 1, 1, 1, 2] + 
    226*BS[3, 1, 1, 2, 1] + 226*BS[3, 1, 2, 1, 1])
+ (-32/3*BS[1]^4*(-21*BS[2, 1, 6] + 339*BS[2, 2, 5] - 996*BS[3, 1, 5] + 
    499*BS[3, 2, 4] + 225*BS[3, 5, 1] - 95*BS[4, 1, 4] + 113*BS[4, 2, 3] + 
    140*BS[4, 4, 1] - 205*BS[5, 1, 3] + 57*BS[5, 2, 2] + 112*BS[5, 3, 1] - 
    21*BS[6, 1, 2] + 21*BS[7, 1, 1] - 17*BS[2, 1, 2, 4] + 
    135*BS[2, 1, 3, 3] + 135*BS[2, 1, 4, 2] + 241*BS[2, 1, 5, 1] + 
    167*BS[2, 2, 1, 4] + 252*BS[2, 2, 2, 3] + 7*BS[2, 2, 3, 2] - 
    906*BS[2, 2, 4, 1] - 677*BS[2, 3, 1, 3] + 322*BS[2, 3, 2, 2] + 
    210*BS[2, 3, 3, 1] + 7*BS[2, 4, 1, 2] + 17*BS[2, 5, 1, 1] - 
    413*BS[3, 1, 1, 4] - 28*BS[3, 1, 2, 3] - 401*BS[3, 1, 3, 2] + 
    2003*BS[3, 1, 4, 1] - 477*BS[3, 2, 1, 3] + 1116*BS[3, 2, 2, 2] - 
    969*BS[3, 2, 3, 1] - 979*BS[3, 3, 1, 2] - 31*BS[3, 3, 2, 1] + 
    177*BS[3, 4, 1, 1] - 70*BS[4, 1, 1, 3] + 53*BS[4, 1, 2, 2] + 
    182*BS[4, 1, 3, 1] - 66*BS[4, 2, 1, 2] - 283*BS[4, 2, 2, 1] + 
    149*BS[4, 3, 1, 1] - 57*BS[5, 1, 1, 2] + 17*BS[5, 1, 2, 1] + 
    17*BS[5, 2, 1, 1] - 5*BS[2, 1, 1, 1, 4] - 26*BS[2, 1, 1, 3, 2] + 
    85*BS[2, 1, 1, 4, 1] + 304*BS[2, 1, 2, 1, 3] + 81*BS[2, 1, 2, 2, 2] + 
    205*BS[2, 1, 2, 3, 1] - 1075*BS[2, 1, 3, 1, 2] + 114*BS[2, 1, 3, 2, 1] + 
    136*BS[2, 1, 4, 1, 1] + 113*BS[2, 2, 1, 1, 3] - 114*BS[2, 2, 1, 2, 2] - 
    164*BS[2, 2, 1, 3, 1] + 1228*BS[2, 2, 2, 1, 2] + 626*BS[2, 2, 2, 2, 1] - 
    1401*BS[2, 2, 3, 1, 1] - 226*BS[2, 3, 1, 1, 2] + 137*BS[2, 3, 1, 2, 1] + 
    49*BS[2, 3, 2, 1, 1] - 240*BS[3, 1, 1, 1, 3] + 27*BS[3, 1, 1, 2, 2] + 
    823*BS[3, 1, 1, 3, 1] - 903*BS[3, 1, 2, 1, 2] - 2191*BS[3, 1, 2, 2, 1] + 
    3808*BS[3, 1, 3, 1, 1] - 226*BS[3, 2, 1, 1, 2] - 100*BS[3, 2, 1, 2, 1] - 
    1531*BS[3, 2, 2, 1, 1] + 165*BS[3, 3, 1, 1, 1] - 5*BS[4, 1, 1, 1, 2] + 
    101*BS[4, 1, 1, 2, 1] + 101*BS[4, 1, 2, 1, 1] + 5*BS[5, 1, 1, 1, 1] - 
    17*BS[2, 1, 1, 1, 2, 2] + 73*BS[2, 1, 1, 1, 3, 1] - 
    43*BS[2, 1, 1, 2, 1, 2] - 85*BS[2, 1, 1, 2, 2, 1] + 
    97*BS[2, 1, 1, 3, 1, 1] - 69*BS[2, 1, 2, 1, 1, 2] - 
    179*BS[2, 1, 2, 2, 1, 1] + 131*BS[2, 1, 3, 1, 1, 1] + 
    7*BS[2, 2, 1, 1, 1, 2] - 144*BS[2, 2, 1, 1, 2, 1] - 
    144*BS[2, 2, 1, 2, 1, 1] - 165*BS[2, 2, 2, 1, 1, 1] + 
    17*BS[2, 3, 1, 1, 1, 1] - 57*BS[3, 1, 1, 1, 1, 2] + 
    175*BS[3, 1, 1, 1, 2, 1] + 175*BS[3, 1, 1, 2, 1, 1] + 
    175*BS[3, 1, 2, 1, 1, 1] + 17*BS[3, 2, 1, 1, 1, 1] - 
    21*BS[2, 1, 1, 1, 1, 1, 2] + 21*BS[3, 1, 1, 1, 1, 1, 1]))
+ (64/3*BS[1]*(-156*BS[2]^2*BS[3]*BS[2, 1, 2] - 134*BS[3]*BS[4]*BS[2, 1, 2] + 
    33*BS[2]*BS[5]*BS[2, 1, 2] - 960*BS[7]*BS[2, 1, 2] - 
    69*BS[2]^2*BS[2, 1]*BS[2, 1, 2] + 175*BS[4]*BS[2, 1]*BS[2, 1, 2] - 
    147*BS[3]*BS[2, 2]*BS[2, 1, 2] + 165*BS[2, 1]*BS[2, 2]*BS[2, 1, 2] + 
    96*BS[2, 5]*BS[2, 1, 2] - 108*BS[2]*BS[3, 2]*BS[2, 1, 2] + 
    48*BS[3, 4]*BS[2, 1, 2] + 48*BS[4, 3]*BS[2, 1, 2] + 
    48*BS[5, 2]*BS[2, 1, 2] - 11*BS[2]*BS[3]*BS[2, 1, 4] - 
    288*BS[5]*BS[2, 1, 4] + 20*BS[2]*BS[2, 1]*BS[2, 1, 4] + 
    36*BS[2, 3]*BS[2, 1, 4] + 84*BS[3, 2]*BS[2, 1, 4] + 
    192*BS[2]*BS[2, 1, 2]*BS[2, 2, 1] + 12*BS[2, 1, 4]*BS[2, 2, 1] - 
    22*BS[2]*BS[3]*BS[2, 2, 3] + 126*BS[5]*BS[2, 2, 3] - 
    36*BS[2]*BS[2, 1]*BS[2, 2, 3] - 36*BS[2, 3]*BS[2, 2, 3] - 
    36*BS[3, 2]*BS[2, 2, 3] - 156*BS[2, 2, 1]*BS[2, 2, 3] + 
    192*BS[3]*BS[2, 2, 5] - 84*BS[2, 1, 2]*BS[2, 3, 2] + 
    48*BS[2, 1, 2]*BS[2, 4, 1] + 12*BS[2]^2*BS[3]*BS[3, 1, 1] - 
    266*BS[3]*BS[4]*BS[3, 1, 1] - 36*BS[2]*BS[5]*BS[3, 1, 1] + 
    960*BS[7]*BS[3, 1, 1] + 109*BS[2]^2*BS[2, 1]*BS[3, 1, 1] - 
    63*BS[4]*BS[2, 1]*BS[3, 1, 1] - 176*BS[3]*BS[2, 2]*BS[3, 1, 1] + 
    7*BS[2, 1]*BS[2, 2]*BS[3, 1, 1] - 96*BS[2, 5]*BS[3, 1, 1] + 
    24*BS[2]*BS[3, 2]*BS[3, 1, 1] - 126*BS[3, 4]*BS[3, 1, 1] - 
    126*BS[4, 3]*BS[3, 1, 1] - 126*BS[5, 2]*BS[3, 1, 1] - 
    66*BS[2, 1, 4]*BS[3, 1, 1] - 582*BS[2]*BS[2, 2, 1]*BS[3, 1, 1] + 
    36*BS[2, 2, 3]*BS[3, 1, 1] + 12*BS[2, 3, 2]*BS[3, 1, 1] - 
    156*BS[2, 4, 1]*BS[3, 1, 1] - 73*BS[2]*BS[3]*BS[3, 1, 3] - 
    90*BS[5]*BS[3, 1, 3] + 102*BS[2]*BS[2, 1]*BS[3, 1, 3] + 
    72*BS[2, 3]*BS[3, 1, 3] + 24*BS[3, 2]*BS[3, 1, 3] + 
    456*BS[2, 2, 1]*BS[3, 1, 3] + 114*BS[3, 1, 1]*BS[3, 1, 3] + 
    72*BS[3]*BS[3, 1, 5] - 87*BS[2, 1]*BS[3, 1, 5] + 
    198*BS[2]*BS[3]*BS[3, 2, 2] + 33*BS[2]*BS[2, 1]*BS[3, 2, 2] + 
    239*BS[3]*BS[3, 2, 4] + 109*BS[2, 1]*BS[3, 2, 4] + 
    30*BS[2]*BS[3]*BS[3, 3, 1] - 209*BS[2]*BS[2, 1]*BS[3, 3, 1] + 
    120*BS[3, 2]*BS[3, 3, 1] + 72*BS[3, 1, 1]*BS[3, 3, 1] - 
    190*BS[3]*BS[3, 5, 1] - 30*BS[2, 1]*BS[3, 5, 1] + 
    58*BS[2]*BS[3]*BS[4, 1, 2] - 162*BS[5]*BS[4, 1, 2] + 
    104*BS[2]*BS[2, 1]*BS[4, 1, 2] - 144*BS[2, 2, 1]*BS[4, 1, 2] - 
    78*BS[3, 1, 1]*BS[4, 1, 2] + 102*BS[3]*BS[4, 1, 4] + 
    208*BS[2, 1]*BS[4, 1, 4] + 24*BS[2, 1, 2]*BS[4, 2, 1] + 
    132*BS[3, 1, 1]*BS[4, 2, 1] - 306*BS[3]*BS[4, 2, 3] + 
    38*BS[2, 1]*BS[4, 2, 3] - 107*BS[3]*BS[4, 4, 1] - 
    46*BS[2, 1]*BS[4, 4, 1] + 7*BS[2]*BS[3]*BS[5, 1, 1] + 
    288*BS[5]*BS[5, 1, 1] - 261*BS[2]*BS[2, 1]*BS[5, 1, 1] - 
    36*BS[2, 3]*BS[5, 1, 1] + 18*BS[3, 2]*BS[5, 1, 1] - 
    12*BS[2, 2, 1]*BS[5, 1, 1] + 78*BS[3, 1, 1]*BS[5, 1, 1] + 
    526*BS[3]*BS[5, 1, 3] - 64*BS[2, 1]*BS[5, 1, 3] - 426*BS[3]*BS[5, 2, 2] + 
    102*BS[2, 1]*BS[5, 2, 2] - 165*BS[3]*BS[5, 3, 1] - 
    7*BS[2, 1]*BS[5, 3, 1] + 199*BS[3]*BS[1, 2, 2, 4] + 
    201*BS[2, 1]*BS[1, 2, 2, 4] - 58*BS[3]*BS[1, 2, 5, 1] - 
    152*BS[2, 1]*BS[1, 2, 5, 1] - 68*BS[3]*BS[1, 3, 1, 4] + 
    119*BS[2, 1]*BS[1, 3, 1, 4] + 61*BS[3]*BS[1, 3, 2, 3] + 
    180*BS[2, 1]*BS[1, 3, 2, 3] - 42*BS[3]*BS[1, 3, 4, 1] - 
    115*BS[2, 1]*BS[1, 3, 4, 1] + 302*BS[3]*BS[1, 4, 1, 3] - 
    31*BS[2, 1]*BS[1, 4, 1, 3] - 159*BS[3]*BS[1, 4, 2, 2] + 
    78*BS[2, 1]*BS[1, 4, 2, 2] - 100*BS[3]*BS[1, 4, 3, 1] - 
    183*BS[2, 1]*BS[1, 4, 3, 1] + 30*BS[3]*BS[1, 5, 1, 2] + 
    82*BS[2, 1]*BS[1, 5, 1, 2] + 9*BS[3]*BS[1, 5, 2, 1] - 
    100*BS[2, 1]*BS[1, 5, 2, 1] - 123*BS[2]*BS[3]*BS[2, 1, 2, 2] - 
    144*BS[5]*BS[2, 1, 2, 2] + 277*BS[2]*BS[2, 1]*BS[2, 1, 2, 2] - 
    36*BS[2, 3]*BS[2, 1, 2, 2] - 156*BS[2, 2, 1]*BS[2, 1, 2, 2] + 
    7*BS[3]*BS[2, 1, 2, 4] - 105*BS[2, 1]*BS[2, 1, 2, 4] + 
    234*BS[2]*BS[3]*BS[2, 1, 3, 1] + 111*BS[5]*BS[2, 1, 3, 1] - 
    235*BS[2]*BS[2, 1]*BS[2, 1, 3, 1] + 276*BS[3, 2]*BS[2, 1, 3, 1] + 
    204*BS[3, 1, 1]*BS[2, 1, 3, 1] - 134*BS[3]*BS[2, 1, 3, 3] + 
    72*BS[2, 1]*BS[2, 1, 3, 3] - 134*BS[3]*BS[2, 1, 4, 2] + 
    72*BS[2, 1]*BS[2, 1, 4, 2] + 32*BS[3]*BS[2, 1, 5, 1] - 
    108*BS[2, 1]*BS[2, 1, 5, 1] + 93*BS[2]*BS[3]*BS[2, 2, 1, 2] - 
    270*BS[5]*BS[2, 2, 1, 2] + 390*BS[2]*BS[2, 1]*BS[2, 2, 1, 2] + 
    57*BS[3]*BS[2, 2, 1, 4] - 412*BS[2, 1]*BS[2, 2, 1, 4] + 
    221*BS[3]*BS[2, 2, 2, 3] + 168*BS[2, 1]*BS[2, 2, 2, 3] - 
    42*BS[3]*BS[2, 2, 3, 2] - 121*BS[2, 1]*BS[2, 2, 3, 2] + 
    102*BS[3]*BS[2, 2, 4, 1] - 16*BS[2, 1]*BS[2, 2, 4, 1] - 
    88*BS[2]*BS[3]*BS[2, 3, 1, 1] + 144*BS[5]*BS[2, 3, 1, 1] - 
    76*BS[2]*BS[2, 1]*BS[2, 3, 1, 1] + 36*BS[2, 3]*BS[2, 3, 1, 1] - 
    30*BS[3, 2]*BS[2, 3, 1, 1] + 156*BS[2, 2, 1]*BS[2, 3, 1, 1] - 
    66*BS[3, 1, 1]*BS[2, 3, 1, 1] - 306*BS[3]*BS[2, 3, 1, 3] - 
    90*BS[2, 1]*BS[2, 3, 1, 3] + 193*BS[3]*BS[2, 3, 2, 2] - 
    158*BS[2, 1]*BS[2, 3, 2, 2] + 325*BS[3]*BS[2, 3, 3, 1] + 
    238*BS[2, 1]*BS[2, 3, 3, 1] - 128*BS[3]*BS[2, 4, 1, 2] + 
    80*BS[2, 1]*BS[2, 4, 1, 2] - 120*BS[3]*BS[2, 4, 2, 1] - 
    70*BS[2, 1]*BS[2, 4, 2, 1] + 50*BS[3]*BS[2, 5, 1, 1] + 
    167*BS[2, 1]*BS[2, 5, 1, 1] + 168*BS[3]*BS[3, 1, 1, 4] - 
    174*BS[2, 1]*BS[3, 1, 1, 4] - 111*BS[5]*BS[3, 1, 2, 1] - 
    189*BS[2]*BS[2, 1]*BS[3, 1, 2, 1] + 220*BS[3]*BS[3, 1, 2, 3] + 
    182*BS[2, 1]*BS[3, 1, 2, 3] - 52*BS[3]*BS[3, 1, 3, 2] + 
    60*BS[2, 1]*BS[3, 1, 3, 2] + 9*BS[3]*BS[3, 1, 4, 1] + 
    164*BS[2, 1]*BS[3, 1, 4, 1] - 25*BS[2]*BS[3]*BS[3, 2, 1, 1] + 
    144*BS[5]*BS[3, 2, 1, 1] - 229*BS[2]*BS[2, 1]*BS[3, 2, 1, 1] + 
    36*BS[2, 3]*BS[3, 2, 1, 1] + 156*BS[2, 2, 1]*BS[3, 2, 1, 1] - 
    142*BS[3]*BS[3, 2, 1, 3] - 22*BS[2, 1]*BS[3, 2, 1, 3] - 
    6*BS[3]*BS[3, 2, 2, 2] - 19*BS[2, 1]*BS[3, 2, 2, 2] + 
    46*BS[3]*BS[3, 2, 3, 1] + 47*BS[2, 1]*BS[3, 2, 3, 1] + 
    58*BS[3]*BS[3, 4, 1, 1] - 39*BS[2, 1]*BS[3, 4, 1, 1] - 
    66*BS[2, 1, 2]*BS[4, 1, 1, 1] + 30*BS[3, 1, 1]*BS[4, 1, 1, 1] + 
    138*BS[3]*BS[4, 1, 1, 3] - 74*BS[2, 1]*BS[4, 1, 1, 3] - 
    67*BS[3]*BS[4, 1, 2, 2] - 115*BS[2, 1]*BS[4, 1, 2, 2] - 
    106*BS[3]*BS[4, 1, 3, 1] - 322*BS[2, 1]*BS[4, 1, 3, 1] - 
    67*BS[3]*BS[4, 2, 1, 2] - 61*BS[2, 1]*BS[4, 2, 1, 2] - 
    125*BS[3]*BS[5, 1, 1, 2] + 83*BS[2, 1]*BS[5, 1, 1, 2] + 
    16*BS[3]*BS[5, 1, 2, 1] + 134*BS[2, 1]*BS[5, 1, 2, 1] + 
    125*BS[3]*BS[5, 2, 1, 1] - 11*BS[2, 1]*BS[5, 2, 1, 1] - 
    264*BS[3]*BS[1, 1, 2, 1, 4] + 177*BS[2, 1]*BS[1, 1, 2, 1, 4] + 
    143*BS[3]*BS[1, 1, 2, 2, 3] + 142*BS[2, 1]*BS[1, 1, 2, 2, 3] - 
    71*BS[3]*BS[1, 1, 2, 4, 1] - 140*BS[2, 1]*BS[1, 1, 2, 4, 1] + 
    270*BS[3]*BS[1, 1, 3, 1, 3] - 59*BS[2, 1]*BS[1, 1, 3, 1, 3] + 
    169*BS[3]*BS[1, 1, 3, 2, 2] - 11*BS[2, 1]*BS[1, 1, 3, 2, 2] + 
    151*BS[3]*BS[1, 1, 3, 3, 1] - 118*BS[2, 1]*BS[1, 1, 3, 3, 1] - 
    78*BS[3]*BS[1, 1, 4, 1, 2] + 80*BS[2, 1]*BS[1, 1, 4, 1, 2] + 
    57*BS[3]*BS[1, 1, 4, 2, 1] - 258*BS[2, 1]*BS[1, 1, 4, 2, 1] + 
    67*BS[3]*BS[1, 1, 5, 1, 1] + 104*BS[2, 1]*BS[1, 1, 5, 1, 1] - 
    86*BS[3]*BS[1, 2, 1, 1, 4] + 38*BS[2, 1]*BS[1, 2, 1, 1, 4] + 
    180*BS[3]*BS[1, 2, 1, 2, 3] - 17*BS[2, 1]*BS[1, 2, 1, 2, 3] - 
    15*BS[3]*BS[1, 2, 1, 3, 2] + 112*BS[2, 1]*BS[1, 2, 1, 3, 2] + 
    14*BS[3]*BS[1, 2, 1, 4, 1] - 94*BS[2, 1]*BS[1, 2, 1, 4, 1] - 
    19*BS[3]*BS[1, 2, 2, 1, 3] - 229*BS[2, 1]*BS[1, 2, 2, 1, 3] + 
    122*BS[3]*BS[1, 2, 2, 2, 2] + 175*BS[2, 1]*BS[1, 2, 2, 2, 2] - 
    45*BS[3]*BS[1, 2, 2, 3, 1] + 211*BS[2, 1]*BS[1, 2, 2, 3, 1] - 
    26*BS[3]*BS[1, 2, 3, 1, 2] + 92*BS[2, 1]*BS[1, 2, 3, 1, 2] - 
    85*BS[3]*BS[1, 2, 3, 2, 1] + 28*BS[2, 1]*BS[1, 2, 3, 2, 1] - 
    130*BS[3]*BS[1, 2, 4, 1, 1] + 77*BS[2, 1]*BS[1, 2, 4, 1, 1] + 
    129*BS[3]*BS[1, 3, 1, 1, 3] - 128*BS[2, 1]*BS[1, 3, 1, 1, 3] + 
    69*BS[3]*BS[1, 3, 1, 2, 2] - 279*BS[2, 1]*BS[1, 3, 1, 2, 2] - 
    136*BS[3]*BS[1, 3, 1, 3, 1] - 332*BS[2, 1]*BS[1, 3, 1, 3, 1] - 
    67*BS[3]*BS[1, 3, 2, 1, 2] - 189*BS[2, 1]*BS[1, 3, 2, 1, 2] - 
    77*BS[3]*BS[1, 3, 2, 2, 1] + 181*BS[2, 1]*BS[1, 3, 2, 2, 1] + 
    27*BS[3]*BS[1, 3, 3, 1, 1] - 247*BS[2, 1]*BS[1, 3, 3, 1, 1] - 
    34*BS[3]*BS[1, 4, 1, 1, 2] + 80*BS[2, 1]*BS[1, 4, 1, 1, 2] + 
    37*BS[3]*BS[1, 4, 1, 2, 1] + 62*BS[2, 1]*BS[1, 4, 1, 2, 1] + 
    87*BS[3]*BS[1, 4, 2, 1, 1] + 26*BS[2, 1]*BS[1, 4, 2, 1, 1] + 
    9*BS[3]*BS[1, 5, 1, 1, 1] - 57*BS[2, 1]*BS[1, 5, 1, 1, 1] + 
    279*BS[2]*BS[3]*BS[2, 1, 1, 1, 2] - 288*BS[5]*BS[2, 1, 1, 1, 2] + 
    83*BS[2]*BS[2, 1]*BS[2, 1, 1, 1, 2] + 36*BS[2, 3]*BS[2, 1, 1, 1, 2] + 
    36*BS[3, 2]*BS[2, 1, 1, 1, 2] + 12*BS[2, 2, 1]*BS[2, 1, 1, 1, 2] - 
    36*BS[3, 1, 1]*BS[2, 1, 1, 1, 2] - 88*BS[3]*BS[2, 1, 1, 1, 4] + 
    8*BS[2, 1]*BS[2, 1, 1, 1, 4] - 18*BS[3]*BS[2, 1, 1, 2, 3] - 
    4*BS[2, 1]*BS[2, 1, 1, 2, 3] + 92*BS[3]*BS[2, 1, 1, 3, 2] + 
    112*BS[2, 1]*BS[2, 1, 1, 3, 2] - 27*BS[3]*BS[2, 1, 1, 4, 1] + 
    2*BS[2, 1]*BS[2, 1, 1, 4, 1] - 95*BS[2, 1]*BS[2, 1, 2, 1, 3] - 
    190*BS[2, 1]*BS[2, 1, 2, 2, 2] + 448*BS[3]*BS[2, 1, 2, 3, 1] - 
    52*BS[2, 1]*BS[2, 1, 2, 3, 1] + 120*BS[3]*BS[2, 1, 3, 2, 1] - 
    71*BS[2, 1]*BS[2, 1, 3, 2, 1] - 24*BS[3]*BS[2, 1, 4, 1, 1] - 
    51*BS[2, 1]*BS[2, 1, 4, 1, 1] - 30*BS[2, 1, 2]*BS[2, 2, 1, 1, 1] + 
    66*BS[3, 1, 1]*BS[2, 2, 1, 1, 1] - 112*BS[3]*BS[2, 2, 1, 1, 3] - 
    49*BS[2, 1]*BS[2, 2, 1, 1, 3] + 123*BS[3]*BS[2, 2, 3, 1, 1] - 
    36*BS[2, 1]*BS[2, 2, 3, 1, 1] + 102*BS[2, 1]*BS[2, 3, 1, 2, 1] - 
    173*BS[3]*BS[2, 3, 2, 1, 1] - 68*BS[2, 1]*BS[2, 3, 2, 1, 1] + 
    16*BS[3]*BS[2, 4, 1, 1, 1] + 160*BS[2, 1]*BS[2, 4, 1, 1, 1] - 
    240*BS[2]*BS[3]*BS[3, 1, 1, 1, 1] + 288*BS[5]*BS[3, 1, 1, 1, 1] - 
    21*BS[2]*BS[2, 1]*BS[3, 1, 1, 1, 1] - 36*BS[2, 3]*BS[3, 1, 1, 1, 1] - 
    12*BS[2, 2, 1]*BS[3, 1, 1, 1, 1] - 46*BS[2, 1]*BS[3, 2, 1, 2, 1] + 
    19*BS[3]*BS[3, 3, 1, 1, 1] - 3*BS[2, 1]*BS[3, 3, 1, 1, 1] - 
    124*BS[3]*BS[4, 1, 1, 1, 2] - 76*BS[2, 1]*BS[4, 1, 1, 1, 2] - 
    138*BS[3]*BS[4, 1, 1, 2, 1] + 21*BS[2, 1]*BS[4, 1, 1, 2, 1] - 
    20*BS[2, 1]*BS[4, 1, 2, 1, 1] + 4*BS[3]*BS[4, 2, 1, 1, 1] - 
    85*BS[2, 1]*BS[4, 2, 1, 1, 1] + 200*BS[3]*BS[5, 1, 1, 1, 1] + 
    155*BS[2, 1]*BS[5, 1, 1, 1, 1] - 389*BS[3]*BS[1, 1, 1, 2, 1, 3] + 
    196*BS[2, 1]*BS[1, 1, 1, 2, 1, 3] + 107*BS[3]*BS[1, 1, 1, 2, 2, 2] + 
    32*BS[2, 1]*BS[1, 1, 1, 2, 2, 2] - 39*BS[3]*BS[1, 1, 1, 2, 3, 1] + 
    36*BS[2, 1]*BS[1, 1, 1, 2, 3, 1] - 24*BS[3]*BS[1, 1, 1, 3, 1, 2] - 
    279*BS[2, 1]*BS[1, 1, 1, 3, 1, 2] + 128*BS[3]*BS[1, 1, 1, 3, 2, 1] - 
    257*BS[2, 1]*BS[1, 1, 1, 3, 2, 1] + 43*BS[3]*BS[1, 1, 1, 4, 1, 1] + 
    113*BS[2, 1]*BS[1, 1, 1, 4, 1, 1] - 183*BS[3]*BS[1, 1, 2, 1, 1, 3] + 
    31*BS[2, 1]*BS[1, 1, 2, 1, 1, 3] + 334*BS[3]*BS[1, 1, 2, 1, 2, 2] + 
    70*BS[2, 1]*BS[1, 1, 2, 1, 2, 2] + 112*BS[3]*BS[1, 1, 2, 1, 3, 1] - 
    22*BS[2, 1]*BS[1, 1, 2, 1, 3, 1] + 255*BS[3]*BS[1, 1, 2, 2, 1, 2] - 
    100*BS[2, 1]*BS[1, 1, 2, 2, 1, 2] + 19*BS[3]*BS[1, 1, 2, 2, 2, 1] + 
    12*BS[2, 1]*BS[1, 1, 2, 2, 2, 1] - 144*BS[3]*BS[1, 1, 2, 3, 1, 1] + 
    292*BS[2, 1]*BS[1, 1, 2, 3, 1, 1] - 4*BS[3]*BS[1, 1, 3, 1, 1, 2] + 
    142*BS[2, 1]*BS[1, 1, 3, 1, 1, 2] - 30*BS[3]*BS[1, 1, 3, 1, 2, 1] - 
    75*BS[2, 1]*BS[1, 1, 3, 1, 2, 1] + 50*BS[3]*BS[1, 1, 3, 2, 1, 1] - 
    60*BS[2, 1]*BS[1, 1, 3, 2, 1, 1] - 21*BS[3]*BS[1, 1, 4, 1, 1, 1] + 
    119*BS[2, 1]*BS[1, 1, 4, 1, 1, 1] - 86*BS[3]*BS[1, 2, 1, 1, 1, 3] + 
    38*BS[2, 1]*BS[1, 2, 1, 1, 1, 3] + 67*BS[3]*BS[1, 2, 1, 1, 2, 2] + 
    44*BS[2, 1]*BS[1, 2, 1, 1, 2, 2] + 260*BS[3]*BS[1, 2, 1, 1, 3, 1] + 
    174*BS[2, 1]*BS[1, 2, 1, 1, 3, 1] - 67*BS[3]*BS[1, 2, 1, 2, 1, 2] + 
    9*BS[2, 1]*BS[1, 2, 1, 2, 1, 2] - 41*BS[3]*BS[1, 2, 1, 2, 2, 1] + 
    96*BS[2, 1]*BS[1, 2, 1, 2, 2, 1] - 130*BS[3]*BS[1, 2, 1, 3, 1, 1] - 
    96*BS[2, 1]*BS[1, 2, 1, 3, 1, 1] - 61*BS[3]*BS[1, 2, 2, 1, 1, 2] - 
    96*BS[2, 1]*BS[1, 2, 2, 1, 1, 2] - 128*BS[2, 1]*BS[1, 2, 2, 1, 2, 1] + 
    168*BS[3]*BS[1, 2, 2, 2, 1, 1] - 40*BS[2, 1]*BS[1, 2, 2, 2, 1, 1] - 
    62*BS[3]*BS[1, 2, 3, 1, 1, 1] + 256*BS[2, 1]*BS[1, 2, 3, 1, 1, 1] + 
    38*BS[3]*BS[1, 3, 1, 1, 1, 2] + 13*BS[3]*BS[1, 3, 1, 1, 2, 1] + 
    65*BS[2, 1]*BS[1, 3, 1, 1, 2, 1] + 151*BS[3]*BS[1, 3, 1, 2, 1, 1] + 
    24*BS[2, 1]*BS[1, 3, 1, 2, 1, 1] + 87*BS[3]*BS[1, 3, 2, 1, 1, 1] + 
    245*BS[2, 1]*BS[1, 3, 2, 1, 1, 1] - 94*BS[3]*BS[1, 4, 1, 1, 1, 1] - 
    3*BS[2, 1]*BS[1, 4, 1, 1, 1, 1] - 219*BS[3]*BS[2, 1, 1, 1, 2, 2] + 
    17*BS[2, 1]*BS[2, 1, 1, 1, 2, 2] + 338*BS[2, 1]*BS[2, 1, 1, 1, 3, 1] + 
    17*BS[2, 1]*BS[2, 1, 1, 2, 1, 2] - 116*BS[2, 1]*BS[2, 1, 1, 3, 1, 1] + 
    79*BS[3]*BS[2, 1, 2, 1, 1, 2] + 43*BS[2, 1]*BS[2, 1, 2, 1, 1, 2] - 
    27*BS[3]*BS[2, 1, 2, 2, 1, 1] + 81*BS[3]*BS[2, 1, 3, 1, 1, 1] + 
    372*BS[2, 1]*BS[2, 1, 3, 1, 1, 1] - 333*BS[3]*BS[2, 2, 1, 1, 1, 2] + 
    138*BS[3]*BS[2, 2, 1, 1, 2, 1] - 108*BS[2, 1]*BS[2, 2, 1, 1, 2, 1] - 
    67*BS[2, 1]*BS[2, 2, 1, 2, 1, 1] + 139*BS[3]*BS[2, 3, 1, 1, 1, 1] - 
    5*BS[2, 1]*BS[2, 3, 1, 1, 1, 1] - 276*BS[3]*BS[3, 1, 1, 1, 2, 1] + 
    110*BS[2, 1]*BS[3, 1, 1, 1, 2, 1] - 138*BS[3]*BS[3, 1, 1, 2, 1, 1] + 
    69*BS[2, 1]*BS[3, 1, 1, 2, 1, 1] + 28*BS[2, 1]*BS[3, 1, 2, 1, 1, 1] - 
    52*BS[3]*BS[3, 2, 1, 1, 1, 1] + 60*BS[2, 1]*BS[3, 2, 1, 1, 1, 1] + 
    145*BS[3]*BS[4, 1, 1, 1, 1, 1] + 391*BS[2, 1]*BS[4, 1, 1, 1, 1, 1] - 
    146*BS[3]*BS[1, 1, 1, 1, 2, 1, 2] - 260*BS[2, 1]*
     BS[1, 1, 1, 1, 2, 1, 2] - 56*BS[3]*BS[1, 1, 1, 1, 3, 1, 1] - 
    190*BS[2, 1]*BS[1, 1, 1, 1, 3, 1, 1] - 62*BS[3]*BS[1, 1, 1, 2, 1, 1, 2] - 
    338*BS[2, 1]*BS[1, 1, 1, 2, 1, 1, 2] + 86*BS[3]*BS[1, 1, 1, 2, 2, 1, 1] - 
    242*BS[2, 1]*BS[1, 1, 1, 2, 2, 1, 1] - 58*BS[3]*BS[1, 1, 1, 3, 1, 1, 1] + 
    94*BS[2, 1]*BS[1, 1, 1, 3, 1, 1, 1] - 46*BS[3]*BS[1, 1, 2, 1, 1, 1, 2] - 
    179*BS[2, 1]*BS[1, 1, 2, 1, 1, 1, 2] - 
    152*BS[3]*BS[1, 1, 2, 2, 1, 1, 1] - 78*BS[2, 1]*BS[1, 1, 2, 2, 1, 1, 1] - 
    154*BS[3]*BS[1, 1, 3, 1, 1, 1, 1] + 170*BS[2, 1]*
     BS[1, 1, 3, 1, 1, 1, 1] - 272*BS[3]*BS[1, 2, 2, 1, 1, 1, 1] + 
    278*BS[2, 1]*BS[1, 2, 2, 1, 1, 1, 1] - 
    269*BS[3]*BS[1, 3, 1, 1, 1, 1, 1] + 21*BS[2, 1]*BS[1, 3, 1, 1, 1, 1, 1] - 
    55*BS[3]*BS[2, 2, 1, 1, 1, 1, 1] - 53*BS[2, 1]*BS[2, 2, 1, 1, 1, 1, 1] + 
    69*BS[3]*BS[3, 1, 1, 1, 1, 1, 1] + 277*BS[2, 1]*BS[3, 1, 1, 1, 1, 1, 1]))
+ (-32/3*BS[1]^3*(2712*BS[2, 2, 6] - 60*BS[2, 7, 1] - 8076*BS[3, 1, 6] + 
    4191*BS[3, 2, 5] + 258*BS[3, 6, 1] - 1872*BS[4, 1, 5] + 847*BS[4, 2, 4] + 
    198*BS[4, 5, 1] - 776*BS[5, 1, 4] + 466*BS[5, 2, 3] + 168*BS[5, 4, 1] - 
    228*BS[6, 1, 3] + 168*BS[6, 3, 1] + 60*BS[7, 1, 2] - 513*BS[2, 1, 3, 4] - 
    513*BS[2, 1, 4, 3] - 513*BS[2, 1, 5, 2] + 258*BS[2, 1, 6, 1] + 
    1479*BS[2, 2, 1, 5] - 794*BS[2, 2, 2, 4] + 240*BS[2, 2, 3, 3] + 
    240*BS[2, 2, 4, 2] - 174*BS[2, 2, 5, 1] - 96*BS[2, 3, 1, 4] + 
    104*BS[2, 3, 2, 3] - 320*BS[2, 3, 4, 1] + 44*BS[2, 4, 1, 3] - 
    76*BS[2, 4, 2, 2] - 320*BS[2, 4, 3, 1] + 216*BS[2, 5, 1, 2] - 
    36*BS[2, 5, 2, 1] - 4524*BS[3, 1, 1, 5] + 4696*BS[3, 1, 2, 4] + 
    1272*BS[3, 1, 3, 3] + 1272*BS[3, 1, 4, 2] - 1332*BS[3, 1, 5, 1] + 
    1142*BS[3, 2, 1, 4] - 940*BS[3, 2, 2, 3] - 873*BS[3, 2, 3, 2] + 
    543*BS[3, 2, 4, 1] - 264*BS[3, 3, 1, 3] - 43*BS[3, 3, 2, 2] - 
    126*BS[3, 3, 3, 1] + 927*BS[3, 4, 1, 2] - 75*BS[3, 4, 2, 1] + 
    168*BS[3, 5, 1, 1] - 1278*BS[4, 1, 1, 4] + 1065*BS[4, 1, 2, 3] + 
    829*BS[4, 1, 3, 2] - 506*BS[4, 1, 4, 1] + 669*BS[4, 2, 1, 3] - 
    1267*BS[4, 2, 2, 2] + 435*BS[4, 2, 3, 1] + 771*BS[4, 3, 1, 2] + 
    77*BS[4, 3, 2, 1] + 16*BS[4, 4, 1, 1] - 370*BS[5, 1, 1, 3] + 
    502*BS[5, 1, 2, 2] - 660*BS[5, 1, 3, 1] + 372*BS[5, 2, 1, 2] + 
    214*BS[5, 2, 2, 1] - 106*BS[5, 3, 1, 1] - 87*BS[2, 1, 1, 3, 3] - 
    87*BS[2, 1, 1, 4, 2] - 96*BS[2, 1, 1, 5, 1] - 786*BS[2, 1, 2, 1, 4] + 
    1242*BS[2, 1, 2, 2, 3] + 46*BS[2, 1, 2, 3, 2] - 320*BS[2, 1, 2, 4, 1] - 
    498*BS[2, 1, 3, 1, 3] + 449*BS[2, 1, 3, 2, 2] + 306*BS[2, 1, 3, 3, 1] + 
    891*BS[2, 1, 4, 1, 2] - 517*BS[2, 1, 4, 2, 1] + 526*BS[2, 1, 5, 1, 1] + 
    992*BS[2, 2, 1, 1, 4] - 671*BS[2, 2, 1, 2, 3] - 1020*BS[2, 2, 1, 3, 2] + 
    645*BS[2, 2, 1, 4, 1] + 259*BS[2, 2, 2, 1, 3] - 307*BS[2, 2, 2, 2, 2] + 
    677*BS[2, 2, 2, 3, 1] - 1311*BS[2, 2, 3, 1, 2] + 920*BS[2, 2, 3, 2, 1] - 
    629*BS[2, 2, 4, 1, 1] - 56*BS[2, 3, 1, 1, 3] + 524*BS[2, 3, 1, 2, 2] - 
    2124*BS[2, 3, 1, 3, 1] + 488*BS[2, 3, 2, 1, 2] + 349*BS[2, 3, 2, 2, 1] + 
    403*BS[2, 3, 3, 1, 1] + 76*BS[2, 4, 1, 1, 2] - 176*BS[2, 4, 1, 2, 1] - 
    12*BS[2, 5, 1, 1, 1] - 2824*BS[3, 1, 1, 1, 4] + 2614*BS[3, 1, 1, 2, 3] + 
    1291*BS[3, 1, 1, 3, 2] - 854*BS[3, 1, 1, 4, 1] - 158*BS[3, 1, 2, 1, 3] - 
    2375*BS[3, 1, 2, 2, 2] - 922*BS[3, 1, 2, 3, 1] + 5928*BS[3, 1, 3, 1, 2] - 
    2278*BS[3, 1, 3, 2, 1] + 394*BS[3, 1, 4, 1, 1] + 844*BS[3, 2, 1, 1, 3] - 
    170*BS[3, 2, 1, 2, 2] - 1444*BS[3, 2, 1, 3, 1] - 2716*BS[3, 2, 2, 1, 2] + 
    46*BS[3, 2, 2, 2, 1] + 12*BS[3, 2, 3, 1, 1] + 606*BS[3, 3, 1, 1, 2] + 
    53*BS[3, 3, 1, 2, 1] + 113*BS[3, 3, 2, 1, 1] + 297*BS[3, 4, 1, 1, 1] - 
    716*BS[4, 1, 1, 1, 3] + 534*BS[4, 1, 1, 2, 2] - 476*BS[4, 1, 1, 3, 1] + 
    714*BS[4, 1, 2, 1, 2] + 1156*BS[4, 1, 2, 2, 1] - 482*BS[4, 1, 3, 1, 1] + 
    304*BS[4, 2, 1, 1, 2] + 302*BS[4, 2, 1, 2, 1] + 594*BS[4, 2, 2, 1, 1] + 
    53*BS[4, 3, 1, 1, 1] + 12*BS[5, 1, 1, 1, 2] - 274*BS[5, 1, 1, 2, 1] - 
    274*BS[5, 1, 2, 1, 1] + 199*BS[2, 1, 1, 1, 3, 2] - 
    90*BS[2, 1, 1, 1, 4, 1] + 33*BS[2, 1, 1, 2, 1, 3] - 
    340*BS[2, 1, 1, 2, 2, 2] + 6*BS[2, 1, 1, 2, 3, 1] + 
    276*BS[2, 1, 1, 3, 1, 2] - 166*BS[2, 1, 1, 3, 2, 1] + 
    130*BS[2, 1, 1, 4, 1, 1] - 54*BS[2, 1, 2, 1, 1, 3] + 
    92*BS[2, 1, 2, 1, 2, 2] + 420*BS[2, 1, 2, 1, 3, 1] - 
    1040*BS[2, 1, 2, 2, 1, 2] - 840*BS[2, 1, 2, 2, 2, 1] + 
    638*BS[2, 1, 2, 3, 1, 1] + 567*BS[2, 1, 3, 1, 1, 2] - 
    233*BS[2, 1, 3, 1, 2, 1] - 915*BS[2, 1, 3, 2, 1, 1] + 
    1085*BS[2, 1, 4, 1, 1, 1] + 657*BS[2, 2, 1, 1, 1, 3] - 
    391*BS[2, 2, 1, 1, 2, 2] + 440*BS[2, 2, 1, 1, 3, 1] - 
    880*BS[2, 2, 1, 2, 1, 2] - 1834*BS[2, 2, 1, 2, 2, 1] + 
    760*BS[2, 2, 1, 3, 1, 1] - 1449*BS[2, 2, 2, 1, 1, 2] - 
    812*BS[2, 2, 2, 1, 2, 1] - 582*BS[2, 2, 2, 2, 1, 1] - 
    1687*BS[2, 2, 3, 1, 1, 1] + 536*BS[2, 3, 1, 1, 1, 2] + 
    475*BS[2, 3, 1, 1, 2, 1] + 475*BS[2, 3, 1, 2, 1, 1] - 
    36*BS[2, 3, 2, 1, 1, 1] - 1596*BS[3, 1, 1, 1, 1, 3] + 
    1292*BS[3, 1, 1, 1, 2, 2] - 1168*BS[3, 1, 1, 1, 3, 1] + 
    621*BS[3, 1, 1, 2, 1, 2] + 1744*BS[3, 1, 1, 2, 2, 1] - 
    240*BS[3, 1, 1, 3, 1, 1] + 621*BS[3, 1, 2, 1, 1, 2] + 
    702*BS[3, 1, 2, 1, 2, 1] - 176*BS[3, 1, 2, 2, 1, 1] + 
    2000*BS[3, 1, 3, 1, 1, 1] + 464*BS[3, 2, 1, 1, 1, 2] + 
    926*BS[3, 2, 1, 1, 2, 1] + 926*BS[3, 2, 1, 2, 1, 1] - 
    523*BS[3, 2, 2, 1, 1, 1] + 922*BS[3, 3, 1, 1, 1, 1] - 
    581*BS[4, 1, 1, 1, 2, 1] - 581*BS[4, 1, 1, 2, 1, 1] - 
    581*BS[4, 1, 2, 1, 1, 1] - 60*BS[2, 1, 1, 1, 1, 3, 1] + 
    319*BS[2, 1, 1, 1, 2, 1, 2] - 6*BS[2, 1, 1, 1, 2, 2, 1] - 
    144*BS[2, 1, 1, 1, 3, 1, 1] + 319*BS[2, 1, 1, 2, 1, 1, 2] - 
    130*BS[2, 1, 1, 2, 2, 1, 1] + 284*BS[2, 1, 1, 3, 1, 1, 1] + 
    638*BS[2, 1, 2, 1, 1, 1, 2] - 1170*BS[2, 1, 2, 2, 1, 1, 1] + 
    2548*BS[2, 1, 3, 1, 1, 1, 1] + 880*BS[2, 2, 1, 1, 1, 2, 1] + 
    880*BS[2, 2, 1, 1, 2, 1, 1] + 880*BS[2, 2, 1, 2, 1, 1, 1] - 
    922*BS[2, 2, 2, 1, 1, 1, 1] - 60*BS[2, 3, 1, 1, 1, 1, 1] + 
    60*BS[3, 1, 1, 1, 1, 1, 2] - 644*BS[3, 1, 1, 1, 1, 2, 1] - 
    644*BS[3, 1, 1, 1, 2, 1, 1] - 644*BS[3, 1, 1, 2, 1, 1, 1] - 
    644*BS[3, 1, 2, 1, 1, 1, 1]))
+ 64/9*BS[1]^2*(-315*BS[2, 1, 8] + 24360*BS[2, 2, 7] - 72765*BS[3, 1, 7] + 
    38709*BS[3, 2, 6] + 5583*BS[3, 7, 1] - 17688*BS[4, 1, 6] + 
    12060*BS[4, 2, 5] + 3738*BS[4, 6, 1] - 12897*BS[5, 1, 5] + 
    7266*BS[5, 2, 4] + 2628*BS[5, 5, 1] - 3975*BS[6, 1, 4] + 
    2109*BS[6, 2, 3] + 1926*BS[6, 4, 1] - 2169*BS[7, 1, 3] + 
    279*BS[7, 2, 2] + 1926*BS[7, 3, 1] - 315*BS[8, 1, 2] + 315*BS[9, 1, 1] - 
    99*BS[2, 1, 2, 6] - 1050*BS[2, 1, 3, 5] - 1050*BS[2, 1, 4, 4] - 
    1050*BS[2, 1, 5, 3] - 1050*BS[2, 1, 6, 2] + 5763*BS[2, 1, 7, 1] + 
    14250*BS[2, 2, 1, 6] - 8700*BS[2, 2, 2, 5] - 4510*BS[2, 2, 3, 4] - 
    4924*BS[2, 2, 4, 3] - 5338*BS[2, 2, 5, 2] - 9120*BS[2, 2, 6, 1] - 
    5481*BS[2, 3, 1, 5] + 3327*BS[2, 3, 2, 4] - 558*BS[2, 3, 5, 1] - 
    615*BS[2, 4, 1, 4] + 456*BS[2, 4, 2, 3] - 594*BS[2, 4, 4, 1] - 
    135*BS[2, 5, 1, 3] + 198*BS[2, 5, 2, 2] - 594*BS[2, 5, 3, 1] - 
    99*BS[2, 6, 1, 2] + 99*BS[2, 7, 1, 1] - 41733*BS[3, 1, 1, 6] + 
    39168*BS[3, 1, 2, 5] + 18429*BS[3, 1, 3, 4] + 19671*BS[3, 1, 4, 3] + 
    20913*BS[3, 1, 5, 2] + 8127*BS[3, 1, 6, 1] + 9081*BS[3, 2, 1, 5] - 
    14019*BS[3, 2, 2, 4] - 10653*BS[3, 2, 3, 3] - 11481*BS[3, 2, 4, 2] - 
    6753*BS[3, 2, 5, 1] + 2856*BS[3, 3, 1, 4] - 2667*BS[3, 3, 2, 3] - 
    2042*BS[3, 3, 4, 1] + 2333*BS[3, 4, 1, 3] - 54*BS[3, 4, 2, 2] - 
    1838*BS[3, 4, 3, 1] - 1623*BS[3, 5, 1, 2] - 2205*BS[3, 5, 2, 1] + 
    3555*BS[3, 6, 1, 1] - 13680*BS[4, 1, 1, 5] + 11256*BS[4, 1, 2, 4] + 
    5111*BS[4, 1, 3, 3] + 5525*BS[4, 1, 4, 2] + 1824*BS[4, 1, 5, 1] + 
    5748*BS[4, 2, 1, 4] - 7823*BS[4, 2, 2, 3] - 3891*BS[4, 2, 3, 2] - 
    1932*BS[4, 2, 4, 1] + 2846*BS[4, 3, 1, 3] - 1005*BS[4, 3, 2, 2] - 
    1127*BS[4, 3, 3, 1] - 486*BS[4, 4, 1, 2] - 1512*BS[4, 4, 2, 1] + 
    2199*BS[4, 5, 1, 1] - 6978*BS[5, 1, 1, 4] + 7074*BS[5, 1, 2, 3] + 
    4650*BS[5, 1, 3, 2] - 684*BS[5, 1, 4, 1] + 2565*BS[5, 2, 1, 3] - 
    3816*BS[5, 2, 2, 2] - 1008*BS[5, 2, 3, 1] - 222*BS[5, 3, 1, 2] - 
    1197*BS[5, 3, 2, 1] + 1374*BS[5, 4, 1, 1] - 2109*BS[6, 1, 1, 3] + 
    1731*BS[6, 1, 2, 2] + 90*BS[6, 1, 3, 1] + 549*BS[6, 2, 1, 2] - 
    1554*BS[6, 2, 2, 1] + 1374*BS[6, 3, 1, 1] - 279*BS[7, 1, 1, 2] + 
    99*BS[7, 1, 2, 1] + 99*BS[7, 2, 1, 1] - 27*BS[2, 1, 1, 1, 6] - 
    339*BS[2, 1, 1, 3, 4] - 339*BS[2, 1, 1, 4, 3] - 339*BS[2, 1, 1, 5, 2] + 
    1269*BS[2, 1, 1, 6, 1] - 1326*BS[2, 1, 2, 1, 5] + 
    1433*BS[2, 1, 2, 2, 4] + 516*BS[2, 1, 2, 3, 3] + 516*BS[2, 1, 2, 4, 2] - 
    2043*BS[2, 1, 2, 5, 1] + 3012*BS[2, 1, 3, 1, 4] - 
    1437*BS[2, 1, 3, 2, 3] + 291*BS[2, 1, 3, 3, 2] - 1421*BS[2, 1, 3, 4, 1] + 
    1619*BS[2, 1, 4, 1, 3] + 1092*BS[2, 1, 4, 2, 2] - 
    1217*BS[2, 1, 4, 3, 1] - 1587*BS[2, 1, 5, 1, 2] - 
    3252*BS[2, 1, 5, 2, 1] + 4422*BS[2, 1, 6, 1, 1] + 
    11124*BS[2, 2, 1, 1, 5] - 8430*BS[2, 2, 1, 2, 4] - 
    4361*BS[2, 2, 1, 3, 3] - 4775*BS[2, 2, 1, 4, 2] + 882*BS[2, 2, 1, 5, 1] - 
    1506*BS[2, 2, 2, 1, 4] + 1956*BS[2, 2, 2, 2, 3] + 
    3596*BS[2, 2, 2, 3, 2] - 1759*BS[2, 2, 2, 4, 1] + 
    1810*BS[2, 2, 3, 1, 3] - 2090*BS[2, 2, 3, 2, 2] + 
    1598*BS[2, 2, 3, 3, 1] + 3537*BS[2, 2, 4, 1, 2] + 
    9210*BS[2, 2, 4, 2, 1] - 10632*BS[2, 2, 5, 1, 1] - 
    2895*BS[2, 3, 1, 1, 4] + 2106*BS[2, 3, 1, 2, 3] - 
    1365*BS[2, 3, 1, 3, 2] + 3702*BS[2, 3, 1, 4, 1] - 765*BS[2, 3, 2, 1, 3] + 
    3126*BS[2, 3, 2, 2, 2] - 240*BS[2, 3, 2, 3, 1] - 4167*BS[2, 3, 3, 1, 2] + 
    897*BS[2, 3, 3, 2, 1] + 45*BS[2, 3, 4, 1, 1] - 456*BS[2, 4, 1, 1, 3] + 
    150*BS[2, 4, 1, 2, 2] + 666*BS[2, 4, 1, 3, 1] - 108*BS[2, 4, 2, 1, 2] + 
    207*BS[2, 4, 2, 2, 1] + 45*BS[2, 4, 3, 1, 1] - 198*BS[2, 5, 1, 1, 2] - 
    369*BS[2, 5, 1, 2, 1] + 63*BS[2, 5, 2, 1, 1] - 29367*BS[3, 1, 1, 1, 5] + 
    24834*BS[3, 1, 1, 2, 4] + 12129*BS[3, 1, 1, 3, 3] + 
    12957*BS[3, 1, 1, 4, 2] + 4785*BS[3, 1, 1, 5, 1] + 
    5664*BS[3, 1, 2, 1, 4] - 10908*BS[3, 1, 2, 2, 3] - 
    12621*BS[3, 1, 2, 3, 2] - 2001*BS[3, 1, 2, 4, 1] - 
    12648*BS[3, 1, 3, 1, 3] + 333*BS[3, 1, 3, 2, 2] + 
    6732*BS[3, 1, 3, 3, 1] - 4527*BS[3, 1, 4, 1, 2] - 
    17583*BS[3, 1, 4, 2, 1] + 17880*BS[3, 1, 5, 1, 1] + 
    8832*BS[3, 2, 1, 1, 4] - 7062*BS[3, 2, 1, 2, 3] - 
    4941*BS[3, 2, 1, 3, 2] + 2424*BS[3, 2, 1, 4, 1] - 
    3620*BS[3, 2, 2, 1, 3] + 12180*BS[3, 2, 2, 2, 2] - 
    8845*BS[3, 2, 2, 3, 1] - 1059*BS[3, 2, 3, 1, 2] + 
    11655*BS[3, 2, 3, 2, 1] - 11433*BS[3, 2, 4, 1, 1] + 
    3249*BS[3, 3, 1, 1, 3] - 4188*BS[3, 3, 1, 2, 2] + 
    9252*BS[3, 3, 1, 3, 1] - 2847*BS[3, 3, 2, 1, 2] - 828*BS[3, 3, 2, 2, 1] - 
    1013*BS[3, 3, 3, 1, 1] + 342*BS[3, 4, 1, 1, 2] - 1345*BS[3, 4, 1, 2, 1] - 
    1953*BS[3, 4, 2, 1, 1] + 3324*BS[3, 5, 1, 1, 1] - 
    10542*BS[4, 1, 1, 1, 4] + 8316*BS[4, 1, 1, 2, 3] + 
    4605*BS[4, 1, 1, 3, 2] + 900*BS[4, 1, 1, 4, 1] + 3422*BS[4, 1, 2, 1, 3] - 
    6338*BS[4, 1, 2, 2, 2] - 453*BS[4, 1, 2, 3, 1] + 336*BS[4, 1, 3, 1, 2] - 
    3255*BS[4, 1, 3, 2, 1] + 2733*BS[4, 1, 4, 1, 1] + 
    3804*BS[4, 2, 1, 1, 3] - 2655*BS[4, 2, 1, 2, 2] + 330*BS[4, 2, 1, 3, 1] - 
    2028*BS[4, 2, 2, 1, 2] - 2639*BS[4, 2, 2, 2, 1] - 576*BS[4, 2, 3, 1, 1] + 
    1293*BS[4, 3, 1, 1, 2] - 691*BS[4, 3, 1, 2, 1] - 1065*BS[4, 3, 2, 1, 1] + 
    1809*BS[4, 4, 1, 1, 1] - 3852*BS[5, 1, 1, 1, 3] + 
    3192*BS[5, 1, 1, 2, 2] + 54*BS[5, 1, 1, 3, 1] + 66*BS[5, 1, 2, 1, 2] + 
    2115*BS[5, 1, 2, 2, 1] - 972*BS[5, 1, 3, 1, 1] + 405*BS[5, 2, 1, 1, 2] + 
    522*BS[5, 2, 1, 2, 1] - 87*BS[5, 2, 2, 1, 1] + 1359*BS[5, 3, 1, 1, 1] - 
    27*BS[6, 1, 1, 1, 2] - 651*BS[6, 1, 1, 2, 1] - 651*BS[6, 1, 2, 1, 1] + 
    27*BS[7, 1, 1, 1, 1] - 27*BS[2, 1, 1, 1, 2, 4] + 
    168*BS[2, 1, 1, 1, 3, 3] + 168*BS[2, 1, 1, 1, 4, 2] + 
    303*BS[2, 1, 1, 1, 5, 1] - 42*BS[2, 1, 1, 2, 1, 4] + 
    183*BS[2, 1, 1, 2, 2, 3] - 138*BS[2, 1, 1, 2, 3, 2] - 
    429*BS[2, 1, 1, 2, 4, 1] - 810*BS[2, 1, 1, 3, 1, 3] + 
    1227*BS[2, 1, 1, 3, 2, 2] - 909*BS[2, 1, 1, 3, 3, 1] - 
    768*BS[2, 1, 1, 4, 1, 2] - 819*BS[2, 1, 1, 4, 2, 1] + 
    1401*BS[2, 1, 1, 5, 1, 1] - 381*BS[2, 1, 2, 1, 1, 4] + 
    888*BS[2, 1, 2, 1, 2, 3] + 162*BS[2, 1, 2, 1, 3, 2] - 
    158*BS[2, 1, 2, 1, 4, 1] - 1526*BS[2, 1, 2, 2, 1, 3] + 
    1424*BS[2, 1, 2, 2, 2, 2] + 1208*BS[2, 1, 2, 2, 3, 1] - 
    3948*BS[2, 1, 2, 3, 1, 2] + 1779*BS[2, 1, 2, 3, 2, 1] - 
    1230*BS[2, 1, 2, 4, 1, 1] + 3168*BS[2, 1, 3, 1, 1, 3] - 
    3963*BS[2, 1, 3, 1, 2, 2] + 8964*BS[2, 1, 3, 1, 3, 1] - 
    2706*BS[2, 1, 3, 2, 1, 2] + 1078*BS[2, 1, 3, 2, 2, 1] - 
    1377*BS[2, 1, 3, 3, 1, 1] + 57*BS[2, 1, 4, 1, 1, 2] - 
    2347*BS[2, 1, 4, 1, 2, 1] - 4407*BS[2, 1, 4, 2, 1, 1] + 
    5526*BS[2, 1, 5, 1, 1, 1] + 8976*BS[2, 2, 1, 1, 1, 4] - 
    6444*BS[2, 2, 1, 1, 2, 3] - 3978*BS[2, 2, 1, 1, 3, 2] - 
    474*BS[2, 2, 1, 1, 4, 1] - 3014*BS[2, 2, 1, 2, 1, 3] + 
    5933*BS[2, 2, 1, 2, 2, 2] + 1395*BS[2, 2, 1, 2, 3, 1] - 
    4440*BS[2, 2, 1, 3, 1, 2] + 3351*BS[2, 2, 1, 3, 2, 1] - 
    2037*BS[2, 2, 1, 4, 1, 1] - 3603*BS[2, 2, 2, 1, 1, 3] + 
    3273*BS[2, 2, 2, 1, 2, 2] - 6687*BS[2, 2, 2, 1, 3, 1] + 
    9507*BS[2, 2, 2, 2, 1, 2] - 418*BS[2, 2, 2, 2, 2, 1] - 
    3354*BS[2, 2, 2, 3, 1, 1] + 2682*BS[2, 2, 3, 1, 1, 2] + 
    7750*BS[2, 2, 3, 1, 2, 1] + 15270*BS[2, 2, 3, 2, 1, 1] - 
    16317*BS[2, 2, 4, 1, 1, 1] - 1056*BS[2, 3, 1, 1, 1, 3] + 
    807*BS[2, 3, 1, 1, 2, 2] + 1554*BS[2, 3, 1, 1, 3, 1] - 
    3996*BS[2, 3, 1, 2, 1, 2] - 4437*BS[2, 3, 1, 2, 2, 1] + 
    7110*BS[2, 3, 1, 3, 1, 1] - 801*BS[2, 3, 2, 1, 1, 2] + 
    510*BS[2, 3, 2, 1, 2, 1] - 3360*BS[2, 3, 2, 2, 1, 1] + 
    1131*BS[2, 3, 3, 1, 1, 1] + 63*BS[2, 4, 1, 1, 1, 2] + 
    144*BS[2, 4, 1, 1, 2, 1] + 144*BS[2, 4, 1, 2, 1, 1] + 
    27*BS[2, 5, 1, 1, 1, 1] - 21999*BS[3, 1, 1, 1, 1, 4] + 
    17430*BS[3, 1, 1, 1, 2, 3] + 8514*BS[3, 1, 1, 1, 3, 2] + 
    2643*BS[3, 1, 1, 1, 4, 1] + 6669*BS[3, 1, 1, 2, 1, 3] - 
    11346*BS[3, 1, 1, 2, 2, 2] - 723*BS[3, 1, 1, 2, 3, 1] - 
    1650*BS[3, 1, 1, 3, 1, 2] - 9099*BS[3, 1, 1, 3, 2, 1] + 
    8865*BS[3, 1, 1, 4, 1, 1] + 5907*BS[3, 1, 2, 1, 1, 3] - 
    5868*BS[3, 1, 2, 1, 2, 2] + 9630*BS[3, 1, 2, 1, 3, 1] - 
    1080*BS[3, 1, 2, 2, 1, 2] + 5115*BS[3, 1, 2, 2, 2, 1] - 
    5226*BS[3, 1, 2, 3, 1, 1] - 7899*BS[3, 1, 3, 1, 1, 2] - 
    11040*BS[3, 1, 3, 1, 2, 1] - 33114*BS[3, 1, 3, 2, 1, 1] + 
    32871*BS[3, 1, 4, 1, 1, 1] + 6567*BS[3, 2, 1, 1, 1, 3] - 
    4881*BS[3, 2, 1, 1, 2, 2] + 1653*BS[3, 2, 1, 1, 3, 1] - 
    4590*BS[3, 2, 1, 2, 1, 2] - 6309*BS[3, 2, 1, 2, 2, 1] + 
    4755*BS[3, 2, 1, 3, 1, 1] - 1044*BS[3, 2, 2, 1, 1, 2] + 
    5065*BS[3, 2, 2, 1, 2, 1] + 12118*BS[3, 2, 2, 2, 1, 1] - 
    19692*BS[3, 2, 3, 1, 1, 1] + 549*BS[3, 3, 1, 1, 1, 2] - 
    2002*BS[3, 3, 1, 1, 2, 1] - 1879*BS[3, 3, 1, 2, 1, 1] - 
    3261*BS[3, 3, 2, 1, 1, 1] + 4113*BS[3, 4, 1, 1, 1, 1] - 
    6729*BS[4, 1, 1, 1, 1, 3] + 5055*BS[4, 1, 1, 1, 2, 2] - 
    288*BS[4, 1, 1, 1, 3, 1] + 2400*BS[4, 1, 1, 2, 1, 2] + 
    3231*BS[4, 1, 1, 2, 2, 1] + 1230*BS[4, 1, 1, 3, 1, 1] + 
    2226*BS[4, 1, 2, 1, 1, 2] + 846*BS[4, 1, 2, 1, 2, 1] - 
    183*BS[4, 1, 2, 2, 1, 1] + 5082*BS[4, 1, 3, 1, 1, 1] + 
    666*BS[4, 2, 1, 1, 1, 2] + 1509*BS[4, 2, 1, 1, 2, 1] + 
    1509*BS[4, 2, 1, 2, 1, 1] - 2355*BS[4, 2, 2, 1, 1, 1] + 
    2763*BS[4, 3, 1, 1, 1, 1] - 63*BS[5, 1, 1, 1, 1, 2] - 
    1242*BS[5, 1, 1, 1, 2, 1] - 1242*BS[5, 1, 1, 2, 1, 1] - 
    1242*BS[5, 1, 2, 1, 1, 1] + 27*BS[5, 2, 1, 1, 1, 1] - 
    27*BS[2, 1, 1, 1, 1, 1, 4] + 651*BS[2, 1, 1, 1, 1, 3, 2] - 
    15*BS[2, 1, 1, 1, 1, 4, 1] + 393*BS[2, 1, 1, 1, 2, 1, 3] - 
    891*BS[2, 1, 1, 1, 2, 2, 2] + 177*BS[2, 1, 1, 1, 2, 3, 1] - 
    594*BS[2, 1, 1, 1, 3, 1, 2] - 375*BS[2, 1, 1, 1, 3, 2, 1] + 
    393*BS[2, 1, 1, 1, 4, 1, 1] + 393*BS[2, 1, 1, 2, 1, 1, 3] - 
    345*BS[2, 1, 1, 2, 1, 2, 2] - 447*BS[2, 1, 1, 2, 1, 3, 1] + 
    9*BS[2, 1, 1, 2, 2, 1, 2] + 816*BS[2, 1, 1, 2, 2, 2, 1] + 
    45*BS[2, 1, 1, 2, 3, 1, 1] - 888*BS[2, 1, 1, 3, 1, 1, 2] - 
    1293*BS[2, 1, 1, 3, 1, 2, 1] - 1401*BS[2, 1, 1, 3, 2, 1, 1] + 
    1983*BS[2, 1, 1, 4, 1, 1, 1] + 714*BS[2, 1, 2, 1, 1, 1, 3] - 
    609*BS[2, 1, 2, 1, 1, 2, 2] - 975*BS[2, 1, 2, 1, 1, 3, 1] - 
    441*BS[2, 1, 2, 1, 2, 1, 2] + 1202*BS[2, 1, 2, 1, 2, 2, 1] - 
    1003*BS[2, 1, 2, 1, 3, 1, 1] - 639*BS[2, 1, 2, 2, 1, 1, 2] + 
    2701*BS[2, 1, 2, 2, 1, 2, 1] + 762*BS[2, 1, 2, 2, 2, 1, 1] + 
    606*BS[2, 1, 2, 3, 1, 1, 1] - 633*BS[2, 1, 3, 1, 1, 1, 2] - 
    4925*BS[2, 1, 3, 1, 1, 2, 1] - 4802*BS[2, 1, 3, 1, 2, 1, 1] - 
    8058*BS[2, 1, 3, 2, 1, 1, 1] + 8298*BS[2, 1, 4, 1, 1, 1, 1] + 
    6261*BS[2, 2, 1, 1, 1, 1, 3] - 4389*BS[2, 2, 1, 1, 1, 2, 2] + 
    522*BS[2, 2, 1, 1, 1, 3, 1] - 2367*BS[2, 2, 1, 1, 2, 1, 2] - 
    4362*BS[2, 2, 1, 1, 2, 2, 1] - 1224*BS[2, 2, 1, 1, 3, 1, 1] - 
    2193*BS[2, 2, 1, 2, 1, 1, 2] - 1470*BS[2, 2, 1, 2, 1, 2, 1] - 
    1578*BS[2, 2, 1, 2, 2, 1, 1] - 3948*BS[2, 2, 1, 3, 1, 1, 1] - 
    2325*BS[2, 2, 2, 1, 1, 1, 2] - 470*BS[2, 2, 2, 1, 1, 2, 1] - 
    593*BS[2, 2, 2, 1, 2, 1, 1] + 17112*BS[2, 2, 2, 2, 1, 1, 1] - 
    26910*BS[2, 2, 3, 1, 1, 1, 1] + 540*BS[2, 3, 1, 1, 1, 1, 2] + 
    1320*BS[2, 3, 1, 1, 1, 2, 1] + 1320*BS[2, 3, 1, 1, 2, 1, 1] + 
    1320*BS[2, 3, 1, 2, 1, 1, 1] + 63*BS[2, 3, 2, 1, 1, 1, 1] - 
    14055*BS[3, 1, 1, 1, 1, 1, 3] + 10518*BS[3, 1, 1, 1, 1, 2, 2] - 
    27*BS[3, 1, 1, 1, 1, 3, 1] + 3156*BS[3, 1, 1, 1, 2, 1, 2] + 
    3738*BS[3, 1, 1, 1, 2, 2, 1] + 4047*BS[3, 1, 1, 1, 3, 1, 1] + 
    2808*BS[3, 1, 1, 2, 1, 1, 2] + 459*BS[3, 1, 1, 2, 1, 2, 1] - 
    5862*BS[3, 1, 1, 2, 2, 1, 1] + 16041*BS[3, 1, 1, 3, 1, 1, 1] + 
    1695*BS[3, 1, 2, 1, 1, 1, 2] + 582*BS[3, 1, 2, 1, 1, 2, 1] + 
    705*BS[3, 1, 2, 1, 2, 1, 1] - 34974*BS[3, 1, 2, 2, 1, 1, 1] + 
    58176*BS[3, 1, 3, 1, 1, 1, 1] + 540*BS[3, 2, 1, 1, 1, 1, 2] + 
    2106*BS[3, 2, 1, 1, 1, 2, 1] + 2106*BS[3, 2, 1, 1, 2, 1, 1] + 
    2106*BS[3, 2, 1, 2, 1, 1, 1] - 22989*BS[3, 2, 2, 1, 1, 1, 1] + 
    7512*BS[3, 3, 1, 1, 1, 1, 1] - 27*BS[4, 1, 1, 1, 1, 1, 2] - 
    1983*BS[4, 1, 1, 1, 1, 2, 1] - 1983*BS[4, 1, 1, 1, 2, 1, 1] - 
    1983*BS[4, 1, 1, 2, 1, 1, 1] - 1983*BS[4, 1, 2, 1, 1, 1, 1] + 
    27*BS[5, 1, 1, 1, 1, 1, 1] - 99*BS[2, 1, 1, 1, 1, 1, 2, 2] + 
    459*BS[2, 1, 1, 1, 1, 1, 3, 1] + 750*BS[2, 1, 1, 1, 1, 2, 1, 2] + 
    15*BS[2, 1, 1, 1, 1, 2, 2, 1] - 687*BS[2, 1, 1, 1, 1, 3, 1, 1] + 
    750*BS[2, 1, 1, 1, 2, 1, 1, 2] - 537*BS[2, 1, 1, 1, 2, 2, 1, 1] + 
    1419*BS[2, 1, 1, 1, 3, 1, 1, 1] + 876*BS[2, 1, 1, 2, 1, 1, 1, 2] - 
    1983*BS[2, 1, 1, 2, 2, 1, 1, 1] + 2223*BS[2, 1, 1, 3, 1, 1, 1, 1] + 
    1779*BS[2, 1, 2, 1, 1, 1, 1, 2] - 8745*BS[2, 1, 2, 2, 1, 1, 1, 1] + 
    16920*BS[2, 1, 3, 1, 1, 1, 1, 1] - 99*BS[2, 2, 1, 1, 1, 1, 1, 2] + 
    2688*BS[2, 2, 1, 1, 1, 1, 2, 1] + 2688*BS[2, 2, 1, 1, 1, 2, 1, 1] + 
    2688*BS[2, 2, 1, 1, 2, 1, 1, 1] + 2688*BS[2, 2, 1, 2, 1, 1, 1, 1] - 
    7512*BS[2, 2, 2, 1, 1, 1, 1, 1] + 99*BS[2, 3, 1, 1, 1, 1, 1, 1] - 
    279*BS[3, 1, 1, 1, 1, 1, 1, 2] - 1896*BS[3, 1, 1, 1, 1, 1, 2, 1] - 
    1896*BS[3, 1, 1, 1, 1, 2, 1, 1] - 1896*BS[3, 1, 1, 1, 2, 1, 1, 1] - 
    1896*BS[3, 1, 1, 2, 1, 1, 1, 1] - 1896*BS[3, 1, 2, 1, 1, 1, 1, 1] + 
    99*BS[3, 2, 1, 1, 1, 1, 1, 1] - 315*BS[2, 1, 1, 1, 1, 1, 1, 1, 2] + 
    315*BS[3, 1, 1, 1, 1, 1, 1, 1, 1])
+ (-256/3*(9*BS[3]^2*(BS[2, 1, 4] - BS[3, 1, 3] + BS[4, 1, 2] - BS[5, 1, 1] + 
      BS[2, 1, 1, 1, 2] - BS[3, 1, 1, 1, 1]) + 
    2*BS[3]*(4*BS[2, 1]*BS[2, 1, 4] + 6*BS[2, 1, 2]*BS[2, 2, 1] + 
      18*BS[5]*(BS[2, 1, 2] - BS[3, 1, 1]) - 6*BS[2, 2, 1]*BS[3, 1, 1] + 
      BS[2]*BS[2, 1]*(-6*BS[2, 1, 2] + 11*BS[3, 1, 1]) - 
      4*BS[2, 1]*BS[3, 1, 3] + 4*BS[2, 1]*BS[4, 1, 2] - 
      4*BS[2, 1]*BS[5, 1, 1] + 5*BS[2, 1]*BS[2, 1, 2, 2] + 
      5*BS[2, 1]*BS[2, 2, 1, 2] - 5*BS[2, 1]*BS[2, 3, 1, 1] - 
      5*BS[2, 1]*BS[3, 2, 1, 1] + 4*BS[2, 1]*BS[2, 1, 1, 1, 2] - 
      4*BS[2, 1]*BS[3, 1, 1, 1, 1]) + BS[2, 1]*(-(BS[2, 1]*BS[2, 1, 4]) + 
      12*BS[2, 1, 2]*BS[2, 2, 1] - 10*BS[2, 1]*BS[2, 2, 3] + 
      36*BS[5]*(BS[2, 1, 2] - BS[3, 1, 1]) - 12*BS[2, 2, 1]*BS[3, 1, 1] + 
      2*BS[2]*BS[2, 1]*(-11*BS[2, 1, 2] + BS[3, 1, 1]) + 
      31*BS[2, 1]*BS[3, 1, 3] - 11*BS[2, 1]*BS[4, 1, 2] + 
      BS[2, 1]*BS[5, 1, 1] + 10*BS[2, 1]*BS[2, 1, 2, 2] + 
      10*BS[2, 1]*BS[2, 1, 3, 1] + 20*BS[2, 1]*BS[2, 2, 1, 2] - 
      10*BS[2, 1]*BS[2, 3, 1, 1] - 10*BS[2, 1]*BS[3, 1, 2, 1] - 
      10*BS[2, 1]*BS[3, 2, 1, 1] - BS[2, 1]*BS[2, 1, 1, 1, 2] + 
      BS[2, 1]*BS[3, 1, 1, 1, 1])))
)


==> anc/ReciprocityRespectingZetasL7.m <==
(* Result for the zeta's parts of the reciprocity-respecting function. *)
(* The full zeta's parts of the anomalous dimension is the sum of this result and the expression, *)
(* which is generated from the lower orders, see file GeneratedReciprocityRescpecting.m *)
(* BS[i1,i2,...] are the binomial harmonic sums *)

(
+ 1536*z3^3*BS[1]^4
+ 1626240*z11*BS[1, 1]
+ z9*(
   - 121664*BS[1]^4/3
   - 521472*BS[1]^2*BS[2]
   + 220416*BS[1]*BS[3]
   + 243712*BS[1]*BS[2, 1]
     )
+ z3*z5*(
   + 16192*BS[1]^5/3
   + 73088*BS[1]^3*BS[2]
   - 54016*BS[1]^2*BS[3]
   - 57088*BS[1]^2*BS[2, 1]/3
        )
+ z3*z7*(
   + 143360*BS[2, 1]
   - 430080*BS[1, 1, 1]
        )
+ z5^2*(
   + 73600*BS[2, 1]
   - 220800*BS[1, 1, 1]
       )
+ z7*(
   + 756*BS[1]^6 
   + 23184*BS[1]^4*BS[2] 
   + 30688*BS[1]^3*BS[3] 
   - 146496*BS[1]^2*BS[4] 
   + 107520*BS[1]*BS[5] 
   + 62944*BS[1]^3*BS[2, 1] 
   - 110208*BS[1]^2*BS[2, 2] 
   + 24192*BS[1]*BS[2, 3] 
   + 299040*BS[1]^2*BS[3, 1] 
   - 159040*BS[1]*BS[3, 2] 
   + 46592*BS[3, 3] 
   - 90048*BS[1]*BS[4, 1] 
   + 46592*BS[4, 2] 
   - 40768*BS[1]^2*BS[2, 1, 1] 
   - 183232*BS[1]*BS[2, 1, 2] 
   + 46592*BS[2, 1, 3] 
   + 184128*BS[1]*BS[2, 2, 1] 
   - 46592*BS[2, 2, 2] 
   - 204288*BS[1]*BS[3, 1, 1] 
   + 16128*BS[3, 2, 1] 
   - 16128*BS[4, 1, 1] 
   + 37632*BS[2, 1, 2, 1] 
   + 16128*BS[2, 2, 1, 1] 
   - 32256*BS[3, 1, 1, 1]
     )
+ z3^2*(
 -80*BS[1]^7 
   - 13888*BS[1]^5*BS[2]/3 
   - 2688*BS[1]^4*BS[3] 
   + 13312*BS[1]^3*BS[4] 
   - 12800*BS[1]^2*BS[5] 
   - 3712*BS[1]^4*BS[2, 1] 
   + 5632*BS[1]^3*BS[2, 2] 
   - 2048*BS[1]^2*BS[2, 3] 
   - 32384*BS[1]^3*BS[3, 1] 
   + 34816*BS[1]^2*BS[3, 2]/3 
   - 6656*BS[1]*BS[3, 3] 
   + 19456*BS[1]^2*BS[4, 1] 
   - 6656*BS[1]*BS[4, 2] 
   + 3072*BS[1]^3*BS[2, 1, 1] 
   + 40960*BS[1]^2*BS[2, 1, 2]/3 
   - 6656*BS[1]*BS[2, 1, 3] 
   - 23040*BS[1]^2*BS[2, 2, 1] 
   + 6656*BS[1]*BS[2, 2, 2] 
   + 40960*BS[1]^2*BS[3, 1, 1] 
   + 2560*BS[1]*BS[3, 2, 1] 
   - 2560*BS[1]*BS[4, 1, 1] 
   - 2560*BS[1]*BS[2, 1, 2, 1] 
   + 2560*BS[1]*BS[2, 2, 1, 1] 
   - 5120*BS[1]*BS[3, 1, 1, 1]
       )
+ z5*(
 -220800*BS[8] 
   - 149760*BS[1, 7] 
   + 4352*BS[2, 6] 
   - 19456*BS[3, 5] 
   - 33280*BS[4, 4] 
   - 47104*BS[5, 3] 
   - 60928*BS[6, 2] 
   + 156416*BS[7, 1] 
   - 268672*BS[1, 1, 6] 
   + 150144*BS[1, 2, 5] 
   - 56448*BS[1, 3, 4] 
   - 86656*BS[1, 4, 3] 
   - 116864*BS[1, 5, 2] 
   - 65664*BS[1, 6, 1] 
   + 163200*BS[2, 1, 5] 
   - 4736*BS[2, 2, 4] 
   + 98432*BS[2, 3, 3] 
   + 128640*BS[2, 4, 2] 
   + 223360*BS[2, 5, 1] 
   - 203648*BS[3, 1, 4] 
   + 264576*BS[3, 2, 3] 
   + 40064*BS[3, 3, 2] 
   + 33408*BS[3, 4, 1] 
   - 221312*BS[4, 1, 3] 
   + 317568*BS[4, 2, 2] 
   + 33408*BS[4, 3, 1] 
   - 281984*BS[5, 1, 2] 
   + 149376*BS[5, 2, 1] 
   - 80512*BS[6, 1, 1] 
   - 380928*BS[1, 1, 1, 5] 
   + 295680*BS[1, 1, 2, 4] 
   - 58112*BS[1, 1, 3, 3] 
   - 104704*BS[1, 1, 4, 2] 
   - 249088*BS[1, 1, 5, 1] 
   + 132864*BS[1, 2, 1, 4] 
   + 5376*BS[1, 2, 2, 3] 
   + 104448*BS[1, 2, 3, 2] 
   + 413696*BS[1, 2, 4, 1] 
   - 235776*BS[1, 3, 1, 3] 
   + 350720*BS[1, 3, 2, 2] 
   + 119552*BS[1, 3, 3, 1] 
   - 308736*BS[1, 4, 1, 2] 
   + 326656*BS[1, 4, 2, 1] 
   - 237568*BS[1, 5, 1, 1] 
   + 136704*BS[2, 1, 1, 4] 
   - 157952*BS[2, 1, 2, 3] 
   + 3584*BS[2, 1, 3, 2] 
   + 223744*BS[2, 1, 4, 1] 
   + 196864*BS[2, 2, 1, 3] 
   - 288768*BS[2, 2, 2, 2] 
   - 507904*BS[2, 2, 3, 1] 
   + 308736*BS[2, 3, 1, 2] 
   - 474624*BS[2, 3, 2, 1] 
   + 385536*BS[2, 4, 1, 1] 
   - 210176*BS[3, 1, 1, 3] 
   + 210176*BS[3, 1, 2, 2] 
   + 249344*BS[3, 2, 1, 2] 
   - 254464*BS[3, 2, 2, 1] 
   + 96000*BS[3, 3, 1, 1] 
   - 249344*BS[4, 1, 1, 2] 
   + 84992*BS[4, 1, 2, 1] 
   + 200960*BS[4, 2, 1, 1] 
   - 127488*BS[5, 1, 1, 1] 
   - 374656*BS[1, 1, 1, 1, 4] 
   + 300928*BS[1, 1, 1, 2, 3] 
   - 117120*BS[1, 1, 1, 3, 2] 
   - 346752*BS[1, 1, 1, 4, 1] 
   - 2176*BS[1, 1, 2, 1, 3] 
   + 221824*BS[1, 1, 2, 2, 2] 
   + 518272*BS[1, 1, 2, 3, 1] 
   - 335488*BS[1, 1, 3, 1, 2] 
   + 528768*BS[1, 1, 3, 2, 1] 
   - 419456*BS[1, 1, 4, 1, 1] 
   + 18048*BS[1, 2, 1, 1, 3] 
   - 29568*BS[1, 2, 1, 2, 2] 
   + 224128*BS[1, 2, 1, 3, 1] 
   + 449664*BS[1, 2, 2, 1, 2] 
   - 1102208*BS[1, 2, 2, 2, 1] 
   + 564096*BS[1, 2, 3, 1, 1] 
   - 275072*BS[1, 3, 1, 1, 2] 
   + 94848*BS[1, 3, 1, 2, 1] 
   + 301952*BS[1, 3, 2, 1, 1] 
   - 218496*BS[1, 4, 1, 1, 1] 
   + 38272*BS[2, 1, 1, 1, 3] 
   - 49792*BS[2, 1, 1, 2, 2] 
   + 224128*BS[2, 1, 1, 3, 1] 
   + 92544*BS[2, 1, 2, 1, 2] 
   - 390784*BS[2, 1, 2, 2, 1] 
   + 274560*BS[2, 1, 3, 1, 1] 
   + 353664*BS[2, 2, 1, 1, 2] 
   - 148608*BS[2, 2, 1, 2, 1] 
   - 764800*BS[2, 2, 2, 1, 1] 
   + 356736*BS[2, 3, 1, 1, 1] 
   - 216704*BS[3, 1, 1, 1, 2] 
   + 68224*BS[3, 1, 1, 2, 1] 
   + 68224*BS[3, 1, 2, 1, 1] 
   + 173184*BS[3, 2, 1, 1, 1] 
   - 95104*BS[4, 1, 1, 1, 1] 
   - 217600*BS[1, 1, 1, 1, 1, 3] 
   + 105472*BS[1, 1, 1, 1, 2, 2] 
   - 311552*BS[1, 1, 1, 1, 3, 1] 
   - 254976*BS[1, 1, 1, 2, 1, 2] 
   + 750336*BS[1, 1, 1, 2, 2, 1] 
   - 544768*BS[1, 1, 1, 3, 1, 1] 
   - 218368*BS[1, 1, 2, 1, 1, 2] 
   + 97024*BS[1, 1, 2, 1, 2, 1] 
   + 705536*BS[1, 1, 2, 2, 1, 1] 
   - 397824*BS[1, 1, 3, 1, 1, 1] 
   - 181760*BS[1, 2, 1, 1, 1, 2] 
   + 44288*BS[1, 2, 1, 1, 2, 1] 
   + 52480*BS[1, 2, 1, 2, 1, 1] 
   + 327168*BS[1, 2, 2, 1, 1, 1] 
   - 84736*BS[1, 3, 1, 1, 1, 1] 
   - 145152*BS[2, 1, 1, 1, 1, 2] 
   - 10496*BS[2, 1, 1, 1, 2, 1] 
   - 2304*BS[2, 1, 1, 2, 1, 1] 
   - 23552*BS[2, 1, 2, 1, 1, 1] 
   - 6144*BS[2, 2, 1, 1, 1, 1] 
   - 93952*BS[3, 1, 1, 1, 1, 1] 
   + 48000*BS[1, 1, 1, 1, 1, 1, 2] 
   + 54400*BS[1, 1, 1, 1, 1, 2, 1] 
   + 11392*BS[1, 1, 1, 1, 2, 1, 1] 
   + 56704*BS[1, 1, 1, 2, 1, 1, 1] 
   + 162944*BS[1, 1, 2, 1, 1, 1, 1] 
   + 302720*BS[1, 2, 1, 1, 1, 1, 1] 
   + 448640*BS[2, 1, 1, 1, 1, 1, 1] 
   - 627200*BS[1, 1, 1, 1, 1, 1, 1, 1]
     ) 
+ z3*(
   + 46080*BS[3, 7] 
   + 93184*BS[4, 6] 
   + 134912*BS[5, 5] 
   + 168448*BS[6, 4] 
   + 190976*BS[7, 3] 
   + 199680*BS[8, 2] 
   + 88320*BS[9, 1] 
   + 107520*BS[1, 2, 7] 
   + 117760*BS[1, 3, 6] 
   + 193792*BS[1, 4, 5] 
   + 261120*BS[1, 5, 4] 
   + 309504*BS[1, 6, 3] 
   + 328704*BS[1, 7, 2] 
   + 64000*BS[1, 8, 1] 
   + 15360*BS[2, 1, 7] 
   - 293888*BS[2, 2, 6] 
   - 253184*BS[2, 3, 5] 
   - 324608*BS[2, 4, 4] 
   - 377088*BS[2, 5, 3] 
   - 400384*BS[2, 6, 2] 
   + 30208*BS[2, 7, 1] 
   + 34816*BS[3, 1, 6] 
   - 259840*BS[3, 2, 5] 
   - 105984*BS[3, 3, 4] 
   - 115456*BS[3, 4, 3] 
   - 120320*BS[3, 5, 2] 
   + 83456*BS[3, 6, 1] 
   + 182528*BS[4, 1, 5] 
   - 409600*BS[4, 2, 4] 
   - 133120*BS[4, 3, 3] 
   - 137984*BS[4, 4, 2] 
   + 91648*BS[4, 5, 1] 
   + 237312*BS[5, 1, 4] 
   - 473856*BS[5, 2, 3] 
   - 153856*BS[5, 3, 2] 
   + 99840*BS[5, 4, 1] 
   + 222208*BS[6, 1, 3] 
   - 423680*BS[6, 2, 2] 
   + 108032*BS[6, 3, 1] 
   + 61952*BS[7, 1, 2] 
   - 8960*BS[7, 2, 1] 
   + 16640*BS[8, 1, 1] 
   + 56320*BS[1, 1, 1, 7] 
   + 152576*BS[1, 1, 2, 6] 
   + 257280*BS[1, 1, 3, 5] 
   + 363008*BS[1, 1, 4, 4] 
   + 441856*BS[1, 1, 5, 3] 
   + 476160*BS[1, 1, 6, 2] 
   + 169728*BS[1, 1, 7, 1] 
   - 10240*BS[1, 2, 1, 6] 
   - 575744*BS[1, 2, 2, 5] 
   - 454656*BS[1, 2, 3, 4] 
   - 536064*BS[1, 2, 4, 3] 
   - 572928*BS[1, 2, 5, 2] 
   - 112384*BS[1, 2, 6, 1] 
   + 204544*BS[1, 3, 1, 5] 
   - 512512*BS[1, 3, 2, 4] 
   - 186624*BS[1, 3, 3, 3] 
   - 196352*BS[1, 3, 4, 2] 
   + 67328*BS[1, 3, 5, 1] 
   + 310016*BS[1, 4, 1, 4] 
   - 663040*BS[1, 4, 2, 3] 
   - 225024*BS[1, 4, 3, 2] 
   + 80128*BS[1, 4, 4, 1] 
   + 340224*BS[1, 5, 1, 3] 
   - 675584*BS[1, 5, 2, 2] 
   + 92928*BS[1, 5, 3, 1] 
   + 203520*BS[1, 6, 1, 2] 
   - 102656*BS[1, 6, 2, 1] 
   + 115200*BS[1, 7, 1, 1] 
   - 22528*BS[2, 1, 1, 6] 
   - 117504*BS[2, 1, 2, 5] 
   - 187392*BS[2, 1, 3, 4] 
   - 225792*BS[2, 1, 4, 3] 
   - 244224*BS[2, 1, 5, 2] 
   - 82176*BS[2, 1, 6, 1] 
   - 268032*BS[2, 2, 1, 5] 
   + 1141248*BS[2, 2, 2, 4] 
   + 519424*BS[2, 2, 3, 3] 
   + 550144*BS[2, 2, 4, 2] 
   - 35072*BS[2, 2, 5, 1] 
   - 378624*BS[2, 3, 1, 4] 
   + 793600*BS[2, 3, 2, 3] 
   + 260864*BS[2, 3, 3, 2] 
   - 82688*BS[2, 3, 4, 1] 
   - 431360*BS[2, 4, 1, 3] 
   + 829696*BS[2, 4, 2, 2] 
   - 95488*BS[2, 4, 3, 1] 
   - 311040*BS[2, 5, 1, 2] 
   + 132352*BS[2, 5, 2, 1] 
   - 104960*BS[2, 6, 1, 1] 
   + 108288*BS[3, 1, 1, 5] 
   - 159744*BS[3, 1, 2, 4] 
   - 41216*BS[3, 1, 3, 3] 
   - 41216*BS[3, 1, 4, 2] 
   + 159488*BS[3, 1, 5, 1] 
   - 265984*BS[3, 2, 1, 4] 
   + 584704*BS[3, 2, 2, 3] 
   + 181504*BS[3, 2, 3, 2] 
   - 249600*BS[3, 2, 4, 1] 
   - 118016*BS[3, 3, 1, 3] 
   + 230144*BS[3, 3, 2, 2] 
   - 57600*BS[3, 3, 3, 1] 
   - 77568*BS[3, 4, 1, 2] 
   - 47360*BS[3, 4, 2, 1] 
   + 59392*BS[3, 5, 1, 1] 
   + 205568*BS[4, 1, 1, 4] 
   - 262400*BS[4, 1, 2, 3] 
   - 95232*BS[4, 1, 3, 2] 
   + 175360*BS[4, 1, 4, 1] 
   - 291328*BS[4, 2, 1, 3] 
   + 658432*BS[4, 2, 2, 2] 
   - 270592*BS[4, 2, 3, 1] 
   - 77568*BS[4, 3, 1, 2] 
   - 54272*BS[4, 3, 2, 1] 
   + 66304*BS[4, 4, 1, 1] 
   + 217344*BS[5, 1, 1, 3] 
   - 279552*BS[5, 1, 2, 2] 
   + 185088*BS[5, 1, 3, 1] 
   - 205056*BS[5, 2, 1, 2] 
   - 190976*BS[5, 2, 2, 1] 
   + 73216*BS[5, 3, 1, 1] 
   + 117504*BS[6, 1, 1, 2] 
   + 73216*BS[6, 1, 2, 1] 
   - 37632*BS[6, 2, 1, 1] 
   + 59136*BS[7, 1, 1, 1] 
   + 116736*BS[1, 1, 1, 1, 6] 
   + 169728*BS[1, 1, 1, 2, 5] 
   + 435712*BS[1, 1, 1, 3, 4] 
   + 537344*BS[1, 1, 1, 4, 3] 
   + 579072*BS[1, 1, 1, 5, 2] 
   + 299520*BS[1, 1, 1, 6, 1] 
   + 73472*BS[1, 1, 2, 1, 5] 
   - 992256*BS[1, 1, 2, 2, 4] 
   - 658432*BS[1, 1, 2, 3, 3] 
   - 701184*BS[1, 1, 2, 4, 2] 
   - 268288*BS[1, 1, 2, 5, 1] 
   + 350464*BS[1, 1, 3, 1, 4] 
   - 840960*BS[1, 1, 3, 2, 3] 
   - 300800*BS[1, 1, 3, 3, 2] 
   + 31232*BS[1, 1, 3, 4, 1] 
   + 452096*BS[1, 1, 4, 1, 3] 
   - 931584*BS[1, 1, 4, 2, 2] 
   + 48640*BS[1, 1, 4, 3, 1] 
   + 334336*BS[1, 1, 5, 1, 2] 
   - 270592*BS[1, 1, 5, 2, 1] 
   + 270080*BS[1, 1, 6, 1, 1] 
   + 26880*BS[1, 2, 1, 1, 5] 
   - 183808*BS[1, 2, 1, 2, 4] 
   - 248832*BS[1, 2, 1, 3, 3] 
   - 264448*BS[1, 2, 1, 4, 2] 
   - 114176*BS[1, 2, 1, 5, 1] 
   - 557824*BS[1, 2, 2, 1, 4] 
   + 1808640*BS[1, 2, 2, 2, 3] 
   + 724736*BS[1, 2, 2, 3, 2] 
   + 59392*BS[1, 2, 2, 4, 1] 
   - 548864*BS[1, 2, 3, 1, 3] 
   + 1092352*BS[1, 2, 3, 2, 2] 
   - 36864*BS[1, 2, 3, 3, 1] 
   - 443392*BS[1, 2, 4, 1, 2] 
   + 349440*BS[1, 2, 4, 2, 1] 
   - 305408*BS[1, 2, 5, 1, 1] 
   + 244480*BS[1, 3, 1, 1, 4] 
   - 297984*BS[1, 3, 1, 2, 3] 
   - 104960*BS[1, 3, 1, 3, 2] 
   + 175104*BS[1, 3, 1, 4, 1] 
   - 378112*BS[1, 3, 2, 1, 3] 
   + 835584*BS[1, 3, 2, 2, 2] 
   - 243712*BS[1, 3, 2, 3, 1] 
   - 127488*BS[1, 3, 3, 1, 2] 
   + 8704*BS[1, 3, 3, 2, 1] 
   + 5120*BS[1, 3, 4, 1, 1] 
   + 301056*BS[1, 4, 1, 1, 3] 
   - 360960*BS[1, 4, 1, 2, 2] 
   + 184832*BS[1, 4, 1, 3, 1] 
   - 322048*BS[1, 4, 2, 1, 2] 
   - 94720*BS[1, 4, 2, 2, 1] 
   + 13568*BS[1, 4, 3, 1, 1] 
   + 234496*BS[1, 5, 1, 1, 2] 
   + 43008*BS[1, 5, 1, 2, 1] 
   - 162816*BS[1, 5, 2, 1, 1] 
   + 175872*BS[1, 6, 1, 1, 1] 
   - 16640*BS[2, 1, 1, 1, 5] 
   - 138752*BS[2, 1, 1, 2, 4] 
   - 244736*BS[2, 1, 1, 3, 3] 
   - 260352*BS[2, 1, 1, 4, 2] 
   - 115712*BS[2, 1, 1, 5, 1] 
   - 131328*BS[2, 1, 2, 1, 4] 
   + 632064*BS[2, 1, 2, 2, 3] 
   + 314624*BS[2, 1, 2, 3, 2] 
   + 142848*BS[2, 1, 2, 4, 1] 
   - 235520*BS[2, 1, 3, 1, 3] 
   + 471808*BS[2, 1, 3, 2, 2] 
   + 8704*BS[2, 1, 3, 3, 1] 
   - 209920*BS[2, 1, 4, 1, 2] 
   + 178944*BS[2, 1, 4, 2, 1] 
   - 150272*BS[2, 1, 5, 1, 1] 
   - 359168*BS[2, 2, 1, 1, 4] 
   + 489472*BS[2, 2, 1, 2, 3] 
   + 259072*BS[2, 2, 1, 3, 2] 
   - 115200*BS[2, 2, 1, 4, 1] 
   + 893696*BS[2, 2, 2, 1, 3] 
   - 2111488*BS[2, 2, 2, 2, 2] 
   + 128512*BS[2, 2, 2, 3, 1] 
   + 446464*BS[2, 2, 3, 1, 2] 
   - 276480*BS[2, 2, 3, 2, 1] 
   + 190464*BS[2, 2, 4, 1, 1] 
   - 383488*BS[2, 3, 1, 1, 3] 
   + 443392*BS[2, 3, 1, 2, 2] 
   - 184832*BS[2, 3, 1, 3, 1] 
   + 423936*BS[2, 3, 2, 1, 2] 
   + 1536*BS[2, 3, 2, 2, 1] 
   + 9472*BS[2, 3, 3, 1, 1] 
   - 336384*BS[2, 4, 1, 1, 2] 
   - 7680*BS[2, 4, 1, 2, 1] 
   + 230400*BS[2, 4, 2, 1, 1] 
   - 208640*BS[2, 5, 1, 1, 1] 
   + 137472*BS[3, 1, 1, 1, 4] 
   - 194048*BS[3, 1, 1, 2, 3] 
   - 68096*BS[3, 1, 1, 3, 2] 
   + 172032*BS[3, 1, 1, 4, 1] 
   - 75520*BS[3, 1, 2, 1, 3] 
   + 200192*BS[3, 1, 2, 2, 2] 
   - 172032*BS[3, 1, 2, 3, 1] 
   - 138752*BS[3, 1, 3, 2, 1] 
   + 138752*BS[3, 1, 4, 1, 1] 
   - 248832*BS[3, 2, 1, 1, 3] 
   + 310784*BS[3, 2, 1, 2, 2] 
   - 184832*BS[3, 2, 1, 3, 1] 
   + 246784*BS[3, 2, 2, 1, 2] 
   + 295936*BS[3, 2, 2, 2, 1] 
   - 196352*BS[3, 2, 3, 1, 1] 
   - 89600*BS[3, 3, 1, 1, 2] 
   - 31744*BS[3, 3, 1, 2, 1] 
   - 23552*BS[3, 3, 2, 1, 1] 
   + 30976*BS[3, 4, 1, 1, 1] 
   + 184064*BS[4, 1, 1, 1, 3] 
   - 246016*BS[4, 1, 1, 2, 2] 
   + 184832*BS[4, 1, 1, 3, 1] 
   - 78848*BS[4, 1, 2, 1, 2] 
   - 222976*BS[4, 1, 2, 2, 1] 
   + 160768*BS[4, 1, 3, 1, 1] 
   - 206336*BS[4, 2, 1, 1, 2] 
   - 59648*BS[4, 2, 1, 2, 1] 
   - 133376*BS[4, 2, 2, 1, 1] 
   + 36608*BS[4, 3, 1, 1, 1] 
   + 128000*BS[5, 1, 1, 1, 2] 
   + 64256*BS[5, 1, 1, 2, 1] 
   + 54272*BS[5, 1, 2, 1, 1] 
   - 49664*BS[5, 2, 1, 1, 1] 
   + 74496*BS[6, 1, 1, 1, 1] 
   + 170240*BS[1, 1, 1, 1, 1, 5] 
   + 190464*BS[1, 1, 1, 1, 2, 4] 
   + 584960*BS[1, 1, 1, 1, 3, 3] 
   + 614144*BS[1, 1, 1, 1, 4, 2] 
   + 382720*BS[1, 1, 1, 1, 5, 1] 
   + 235264*BS[1, 1, 1, 2, 1, 4] 
   - 1478656*BS[1, 1, 1, 2, 2, 3] 
   - 761088*BS[1, 1, 1, 2, 3, 2] 
   - 367872*BS[1, 1, 1, 2, 4, 1] 
   + 549632*BS[1, 1, 1, 3, 1, 3] 
   - 1143040*BS[1, 1, 1, 3, 2, 2] 
   + 11520*BS[1, 1, 1, 3, 3, 1] 
   + 438016*BS[1, 1, 1, 4, 1, 2] 
   - 452352*BS[1, 1, 1, 4, 2, 1] 
   + 435200*BS[1, 1, 1, 5, 1, 1] 
   + 148736*BS[1, 1, 2, 1, 1, 4] 
   - 328960*BS[1, 1, 2, 1, 2, 3] 
   - 291328*BS[1, 1, 2, 1, 3, 2] 
   - 96512*BS[1, 1, 2, 1, 4, 1] 
   - 894464*BS[1, 1, 2, 2, 1, 3] 
   + 2445312*BS[1, 1, 2, 2, 2, 2] 
   + 80128*BS[1, 1, 2, 2, 3, 1] 
   - 548608*BS[1, 1, 2, 3, 1, 2] 
   + 561664*BS[1, 1, 2, 3, 2, 1] 
   - 497408*BS[1, 1, 2, 4, 1, 1] 
   + 369920*BS[1, 1, 3, 1, 1, 3] 
   - 427520*BS[1, 1, 3, 1, 2, 2] 
   + 184576*BS[1, 1, 3, 1, 3, 1] 
   - 434944*BS[1, 1, 3, 2, 1, 2] 
   + 35328*BS[1, 1, 3, 2, 2, 1] 
   - 56832*BS[1, 1, 3, 3, 1, 1] 
   + 347392*BS[1, 1, 4, 1, 1, 2] 
   - 1024*BS[1, 1, 4, 1, 2, 1] 
   - 346880*BS[1, 1, 4, 2, 1, 1] 
   + 342272*BS[1, 1, 5, 1, 1, 1] 
   + 66816*BS[1, 2, 1, 1, 1, 4] 
   - 247040*BS[1, 2, 1, 1, 2, 3] 
   - 274432*BS[1, 2, 1, 1, 3, 2] 
   - 102656*BS[1, 2, 1, 1, 4, 1] 
   - 230912*BS[1, 2, 1, 2, 1, 3] 
   + 795136*BS[1, 2, 1, 2, 2, 2] 
   + 134400*BS[1, 2, 1, 2, 3, 1] 
   - 232704*BS[1, 2, 1, 3, 1, 2] 
   + 231424*BS[1, 2, 1, 3, 2, 1] 
   - 197376*BS[1, 2, 1, 4, 1, 1] 
   - 612096*BS[1, 2, 2, 1, 1, 3] 
   + 755712*BS[1, 2, 2, 1, 2, 2] 
   - 171264*BS[1, 2, 2, 1, 3, 1] 
   + 1069824*BS[1, 2, 2, 2, 1, 2] 
   - 959488*BS[1, 2, 2, 2, 2, 1] 
   + 325632*BS[1, 2, 2, 3, 1, 1] 
   - 452864*BS[1, 2, 3, 1, 1, 2] 
   + 60928*BS[1, 2, 3, 1, 2, 1] 
   + 473856*BS[1, 2, 3, 2, 1, 1] 
   - 430848*BS[1, 2, 4, 1, 1, 1] 
   + 231936*BS[1, 3, 1, 1, 1, 3] 
   - 290560*BS[1, 3, 1, 1, 2, 2] 
   + 183552*BS[1, 3, 1, 1, 3, 1] 
   - 97536*BS[1, 3, 1, 2, 1, 2] 
   - 224000*BS[1, 3, 1, 2, 2, 1] 
   + 161536*BS[1, 3, 1, 3, 1, 1] 
   - 292096*BS[1, 3, 2, 1, 1, 2] 
   - 44800*BS[1, 3, 2, 1, 2, 1] 
   - 42496*BS[1, 3, 2, 2, 1, 1] 
   - 29952*BS[1, 3, 3, 1, 1, 1] 
   + 211712*BS[1, 4, 1, 1, 1, 2] 
   + 54016*BS[1, 4, 1, 1, 2, 1] 
   + 38144*BS[1, 4, 1, 2, 1, 1] 
   - 146432*BS[1, 4, 2, 1, 1, 1] 
   + 162048*BS[1, 5, 1, 1, 1, 1] 
   - 14592*BS[2, 1, 1, 1, 1, 4] 
   - 165632*BS[2, 1, 1, 1, 2, 3] 
   - 258560*BS[2, 1, 1, 1, 3, 2] 
   - 108800*BS[2, 1, 1, 1, 4, 1] 
   - 190464*BS[2, 1, 1, 2, 1, 3] 
   + 738816*BS[2, 1, 1, 2, 2, 2] 
   + 140544*BS[2, 1, 1, 2, 3, 1] 
   - 232704*BS[2, 1, 1, 3, 1, 2] 
   + 232960*BS[2, 1, 1, 3, 2, 1] 
   - 198912*BS[2, 1, 1, 4, 1, 1] 
   - 155392*BS[2, 1, 2, 1, 1, 3] 
   + 224768*BS[2, 1, 2, 1, 2, 2] 
   + 16640*BS[2, 1, 2, 1, 3, 1] 
   + 436992*BS[2, 1, 2, 2, 1, 2] 
   - 669696*BS[2, 1, 2, 2, 2, 1] 
   + 254464*BS[2, 1, 2, 3, 1, 1] 
   - 206080*BS[2, 1, 3, 1, 1, 2] 
   + 30720*BS[2, 1, 3, 1, 2, 1] 
   + 215296*BS[2, 1, 3, 2, 1, 1] 
   - 186624*BS[2, 1, 4, 1, 1, 1] 
   - 360448*BS[2, 2, 1, 1, 1, 3] 
   + 507648*BS[2, 2, 1, 1, 2, 2] 
   - 160512*BS[2, 2, 1, 1, 3, 1] 
   + 242432*BS[2, 2, 1, 2, 1, 2] 
   - 114432*BS[2, 2, 1, 2, 2, 1] 
   - 40704*BS[2, 2, 1, 3, 1, 1] 
   + 787200*BS[2, 2, 2, 1, 1, 2] 
   - 193792*BS[2, 2, 2, 1, 2, 1] 
   - 776192*BS[2, 2, 2, 2, 1, 1] 
   + 317696*BS[2, 2, 3, 1, 1, 1] 
   - 307968*BS[2, 3, 1, 1, 1, 2] 
   - 34048*BS[2, 3, 1, 1, 2, 1] 
   - 18176*BS[2, 3, 1, 2, 1, 1] 
   + 210944*BS[2, 3, 2, 1, 1, 1] 
   - 196864*BS[2, 4, 1, 1, 1, 1] 
   + 122368*BS[3, 1, 1, 1, 1, 3] 
   - 184064*BS[3, 1, 1, 1, 2, 2] 
   + 184576*BS[3, 1, 1, 1, 3, 1] 
   - 58112*BS[3, 1, 1, 2, 1, 2] 
   - 228608*BS[3, 1, 1, 2, 2, 1] 
   + 154368*BS[3, 1, 1, 3, 1, 1] 
   - 58112*BS[3, 1, 2, 1, 1, 2] 
   - 37632*BS[3, 1, 2, 1, 2, 1] 
   - 187904*BS[3, 1, 2, 2, 1, 1] 
   + 118016*BS[3, 1, 3, 1, 1, 1] 
   - 174848*BS[3, 2, 1, 1, 1, 2] 
   - 68352*BS[3, 2, 1, 1, 2, 1] 
   - 59648*BS[3, 2, 1, 2, 1, 1] 
   - 118272*BS[3, 2, 2, 1, 1, 1] 
   + 33024*BS[3, 3, 1, 1, 1, 1] 
   + 105728*BS[4, 1, 1, 1, 1, 2] 
   + 70656*BS[4, 1, 1, 1, 2, 1] 
   + 61952*BS[4, 1, 1, 2, 1, 1] 
   + 53248*BS[4, 1, 2, 1, 1, 1] 
   - 25344*BS[4, 2, 1, 1, 1, 1] 
   + 51200*BS[5, 1, 1, 1, 1, 1] 
   + 224000*BS[1, 1, 1, 1, 1, 1, 4] 
   + 215040*BS[1, 1, 1, 1, 1, 2, 3] 
   + 547840*BS[1, 1, 1, 1, 1, 3, 2] 
   + 394240*BS[1, 1, 1, 1, 1, 4, 1] 
   + 376576*BS[1, 1, 1, 1, 2, 1, 3] 
   - 1673728*BS[1, 1, 1, 1, 2, 2, 2] 
   - 387072*BS[1, 1, 1, 1, 2, 3, 1] 
   + 498176*BS[1, 1, 1, 1, 3, 1, 2] 
   - 558080*BS[1, 1, 1, 1, 3, 2, 1] 
   + 535040*BS[1, 1, 1, 1, 4, 1, 1] 
   + 279040*BS[1, 1, 1, 2, 1, 1, 3] 
   - 475136*BS[1, 1, 1, 2, 1, 2, 2] 
   - 38400*BS[1, 1, 1, 2, 1, 3, 1] 
   - 949248*BS[1, 1, 1, 2, 2, 1, 2] 
   + 1491968*BS[1, 1, 1, 2, 2, 2, 1] 
   - 615680*BS[1, 1, 1, 2, 3, 1, 1] 
   + 440832*BS[1, 1, 1, 3, 1, 1, 2] 
   - 72192*BS[1, 1, 1, 3, 1, 2, 1] 
   - 579072*BS[1, 1, 1, 3, 2, 1, 1] 
   + 555776*BS[1, 1, 1, 4, 1, 1, 1] 
   + 172800*BS[1, 1, 2, 1, 1, 1, 3] 
   - 370432*BS[1, 1, 2, 1, 1, 2, 2] 
   - 49152*BS[1, 1, 2, 1, 1, 3, 1] 
   - 250880*BS[1, 1, 2, 1, 2, 1, 2] 
   + 580864*BS[1, 1, 2, 1, 2, 2, 1] 
   - 186880*BS[1, 1, 2, 1, 3, 1, 1] 
   - 747008*BS[1, 1, 2, 2, 1, 1, 2] 
   + 372992*BS[1, 1, 2, 2, 1, 2, 1] 
   + 1421568*BS[1, 1, 2, 2, 2, 1, 1] 
   - 673536*BS[1, 1, 2, 3, 1, 1, 1] 
   + 297984*BS[1, 1, 3, 1, 1, 1, 2] 
   + 42752*BS[1, 1, 3, 1, 1, 2, 1] 
   + 20992*BS[1, 1, 3, 1, 2, 1, 1] 
   - 292352*BS[1, 1, 3, 2, 1, 1, 1] 
   + 298240*BS[1, 1, 4, 1, 1, 1, 1] 
   + 61184*BS[1, 2, 1, 1, 1, 1, 3] 
   - 260352*BS[1, 2, 1, 1, 1, 2, 2] 
   - 59904*BS[1, 2, 1, 1, 1, 3, 1] 
   - 205824*BS[1, 2, 1, 1, 2, 1, 2] 
   + 560896*BS[1, 2, 1, 1, 2, 2, 1] 
   - 189952*BS[1, 2, 1, 1, 3, 1, 1] 
   - 186880*BS[1, 2, 1, 2, 1, 1, 2] 
   + 225024*BS[1, 2, 1, 2, 1, 2, 1] 
   + 628992*BS[1, 2, 1, 2, 2, 1, 1] 
   - 268032*BS[1, 2, 1, 3, 1, 1, 1] 
   - 471552*BS[1, 2, 2, 1, 1, 1, 2] 
   + 192768*BS[1, 2, 2, 1, 1, 2, 1] 
   + 212480*BS[1, 2, 2, 1, 2, 1, 1] 
   + 941056*BS[1, 2, 2, 2, 1, 1, 1] 
   - 406784*BS[1, 2, 3, 1, 1, 1, 1] 
   + 148480*BS[1, 3, 1, 1, 1, 1, 2] 
   + 72704*BS[1, 3, 1, 1, 1, 2, 1] 
   + 61184*BS[1, 3, 1, 1, 2, 1, 1] 
   + 49664*BS[1, 3, 1, 2, 1, 1, 1] 
   - 72960*BS[1, 3, 2, 1, 1, 1, 1] 
   + 92160*BS[1, 4, 1, 1, 1, 1, 1] 
   - 52480*BS[2, 1, 1, 1, 1, 1, 3] 
   - 148224*BS[2, 1, 1, 1, 1, 2, 2] 
   - 70656*BS[2, 1, 1, 1, 1, 3, 1] 
   - 159232*BS[2, 1, 1, 1, 2, 1, 2] 
   + 555776*BS[2, 1, 1, 1, 2, 2, 1] 
   - 193024*BS[2, 1, 1, 1, 3, 1, 1] 
   - 140288*BS[2, 1, 1, 2, 1, 1, 2] 
   + 216320*BS[2, 1, 1, 2, 1, 2, 1] 
   + 615680*BS[2, 1, 1, 2, 2, 1, 1] 
   - 269568*BS[2, 1, 1, 3, 1, 1, 1] 
   - 109056*BS[2, 1, 2, 1, 1, 1, 2] 
   + 185600*BS[2, 1, 2, 1, 1, 2, 1] 
   + 186368*BS[2, 1, 2, 1, 2, 1, 1] 
   + 510976*BS[2, 1, 2, 2, 1, 1, 1] 
   - 158464*BS[2, 1, 3, 1, 1, 1, 1] 
   - 208384*BS[2, 2, 1, 1, 1, 1, 2] 
   + 104448*BS[2, 2, 1, 1, 1, 2, 1] 
   + 113408*BS[2, 2, 1, 1, 2, 1, 1] 
   + 107008*BS[2, 2, 1, 2, 1, 1, 1] 
   + 347392*BS[2, 2, 2, 1, 1, 1, 1] 
   - 88064*BS[2, 3, 1, 1, 1, 1, 1] 
   + 62976*BS[3, 1, 1, 1, 1, 1, 2] 
   + 79360*BS[3, 1, 1, 1, 1, 2, 1] 
   + 71936*BS[3, 1, 1, 1, 2, 1, 1] 
   + 64512*BS[3, 1, 1, 2, 1, 1, 1] 
   + 57088*BS[3, 1, 2, 1, 1, 1, 1] 
   + 7168*BS[3, 2, 1, 1, 1, 1, 1] 
   + 25600*BS[4, 1, 1, 1, 1, 1, 1] 
   + 250880*BS[1, 1, 1, 1, 1, 1, 1, 3] 
   + 213760*BS[1, 1, 1, 1, 1, 1, 2, 2] 
   + 364800*BS[1, 1, 1, 1, 1, 1, 3, 1] 
   + 311040*BS[1, 1, 1, 1, 1, 2, 1, 2] 
   - 1404160*BS[1, 1, 1, 1, 1, 2, 2, 1] 
   + 515840*BS[1, 1, 1, 1, 1, 3, 1, 1] 
   + 265984*BS[1, 1, 1, 1, 2, 1, 1, 2] 
   - 511232*BS[1, 1, 1, 1, 2, 1, 2, 1] 
   - 1499648*BS[1, 1, 1, 1, 2, 2, 1, 1] 
   + 719616*BS[1, 1, 1, 1, 3, 1, 1, 1] 
   + 184064*BS[1, 1, 1, 2, 1, 1, 1, 2] 
   - 435968*BS[1, 1, 1, 2, 1, 1, 2, 1] 
   - 437504*BS[1, 1, 1, 2, 1, 2, 1, 1] 
   - 1306112*BS[1, 1, 1, 2, 2, 1, 1, 1] 
   + 544512*BS[1, 1, 1, 3, 1, 1, 1, 1] 
   + 76032*BS[1, 1, 2, 1, 1, 1, 1, 2] 
   - 366592*BS[1, 1, 2, 1, 1, 1, 2, 1] 
   - 364544*BS[1, 1, 2, 1, 1, 2, 1, 1] 
   - 331776*BS[1, 1, 2, 1, 2, 1, 1, 1] 
   - 723200*BS[1, 1, 2, 2, 1, 1, 1, 1] 
   + 124928*BS[1, 1, 3, 1, 1, 1, 1, 1] 
   - 47360*BS[1, 2, 1, 1, 1, 1, 1, 2] 
   - 320000*BS[1, 2, 1, 1, 1, 1, 2, 1] 
   - 314368*BS[1, 2, 1, 1, 1, 2, 1, 1] 
   - 278016*BS[1, 2, 1, 1, 2, 1, 1, 1] 
   - 213760*BS[1, 2, 1, 2, 1, 1, 1, 1] 
   - 193536*BS[1, 2, 2, 1, 1, 1, 1, 1] 
   + 46080*BS[1, 3, 1, 1, 1, 1, 1, 1] 
   - 175360*BS[2, 1, 1, 1, 1, 1, 1, 2] 
   - 311808*BS[2, 1, 1, 1, 1, 1, 2, 1] 
   - 302592*BS[2, 1, 1, 1, 1, 2, 1, 1] 
   - 262656*BS[2, 1, 1, 1, 2, 1, 1, 1] 
   - 194816*BS[2, 1, 1, 2, 1, 1, 1, 1] 
   - 109568*BS[2, 1, 2, 1, 1, 1, 1, 1] 
   + 35840*BS[2, 2, 1, 1, 1, 1, 1, 1] 
   + 250880*BS[1, 1, 1, 1, 1, 1, 1, 1, 2] 
   + 806400*BS[1, 1, 1, 1, 1, 1, 1, 2, 1] 
   + 779520*BS[1, 1, 1, 1, 1, 1, 2, 1, 1] 
   + 675840*BS[1, 1, 1, 1, 1, 2, 1, 1, 1] 
   + 506112*BS[1, 1, 1, 1, 2, 1, 1, 1, 1] 
   + 304128*BS[1, 1, 1, 2, 1, 1, 1, 1, 1] 
   + 117760*BS[1, 1, 2, 1, 1, 1, 1, 1, 1]
    )
)

